Automata for MSO over Infinite Trees with Quantification over Borel Sets of Branches

Rabin's Tree Theorem says that the MSO theory of the infinite binary tree $2^*$ is decidable. Shelah showed that MSO logic becomes undecidable if this tree is extended to $2^{\le \omega}$, i.e. by allowing quantification over sets of infinite branches. A longstanding open problem is whether the decidability can be recovered in $2^{\le \omega}$ by restricting set quantification to Borel sets. We make some progress in this direction, by identifying a suitable automaton model, and showing that most of the automata-theoretic approach to Rabin's Theorem can be extended to the new framework. The only missing part is a conjecture about finite-memory determinacy in certain games. This paper states and explores the conjecture. We prove it in some restricted cases, and give lower bounds on the memory required in those games.

==> anc/lean-formalization/BorelMSO/Automata/DetMuller.lean <==
import BorelMSO.Trees.BorelTrees

/-!
# Deterministic Muller automata on ω-words, and Claim 14

This file formalizes Claim 14 of the paper.

A *deterministic Muller automaton* on ω-words over an alphabet `Γ` consists of a finite set
of states `S`, an initial state, a deterministic transition function and an acceptance
condition, which is an arbitrary family `acc` of sets of states.  Such an automaton accepts
an ω-word `w : ℕ → Γ` if the set of states occurring infinitely often in the (unique) run of
the automaton on `w` belongs to `acc`.

**Claim 14.**  Let `Al` be a finite alphabet and suppose that for every letter `a : Al` we
are given a deterministic Muller automaton `M a` over the alphabet `Al × Bool`.  Then there
is a (in fact deterministic) Muller automaton over Borel trees which accepts a Borel tree
`t` if and only if, for every branch `b`, the automaton associated with the label `t(b)` of
the branch accepts the ω-word

  `i ↦ (label of t at the i-th node of b, direction of the i-th step of b)`.

The construction is the one of the paper: the tree automaton runs all the automata `M a`
in parallel along every branch, its states being tuples `∀ a, S a`, and the infinitary part
of the transition relation, which has access to the label of the branch and to the set of
tuples occurring infinitely often along the branch, checks that the automaton associated
with the label of the branch accepts.

The main results are `BorelMSO.DMuller.lang_treeAut` and its packaged form
`BorelMSO.claim14`.
-/

namespace BorelMSO

/-- A deterministic Muller automaton on ω-words: a deterministic transition function
together with an acceptance condition given by a family of sets of states. -/
structure DMuller (S : Type*) (Gam : Type*) where
  /-- The initial state. -/
  start : S
  /-- The (deterministic) transition function. -/
  step : S → Gam → S
  /-- The accepting family: the sets of states which are allowed to occur infinitely
  often. -/
  acc : Set S → Prop

namespace DMuller

variable {S Gam : Type*}

/-- The run of a deterministic automaton on an ω-word. -/
def run (M : DMuller S Gam) (w : ℕ → Gam) : ℕ → S
  | 0 => M.start
  | n + 1 => M.step (M.run w n) (w n)

@[simp] theorem run_zero (M : DMuller S Gam) (w : ℕ → Gam) : M.run w 0 = M.start := rfl

@[simp] theorem run_succ (M : DMuller S Gam) (w : ℕ → Gam) (n : ℕ) :
    M.run w (n + 1) = M.step (M.run w n) (w n) := rfl

/-- The set of states occurring infinitely often in the run of `M` on `w`. -/
def infStates (M : DMuller S Gam) (w : ℕ → Gam) : Set S :=
  {s | {n | M.run w n = s}.Infinite}

/-- The automaton accepts the ω-word `w`. -/
def Accepts (M : DMuller S Gam) (w : ℕ → Gam) : Prop := M.acc (M.infStates w)

/-! ### The tree automaton of Claim 14 -/

variable {Al : Type} [Finite Al] {S : Al → Type} [∀ a, Finite (S a)]

/-- The state reached by all the automata after reading the labels of the tree `t` along
the path `v` starting from the node `p`, where the tuple of current states is `s`. -/
def stAux (M : ∀ a, DMuller (S a) (Al × Bool)) (t : Pt → Al) :
    (∀ a, S a) → List Bool → List Bool → (∀ a, S a)
  | s, _, [] => s
  | s, p, c :: v => stAux M t (fun a => (M a).step (s a) (t (Pt.node p), c)) (p ++ [c]) v

omit [Finite Al] [∀ a, Finite (S a)] in
theorem stAux_concat (M : ∀ a, DMuller (S a) (Al × Bool)) (t : Pt → Al) (v : List Bool) :
    ∀ (s : ∀ a, S a) (p : List Bool) (c : Bool),
      stAux M t s p (v ++ [c]) =
        fun a => (M a).step (stAux M t s p v a) (t (Pt.node (p ++ v)), c) := by
  induction v with
  | nil => intro s p c; simp [stAux]
  | cons d v ih =>
      intro s p c
      simp only [List.cons_append, stAux]
      rw [ih]
      simp

/-- The tuple of states reached by all the automata at the node `v` of the tree `t`. -/
def stateAt (M : ∀ a, DMuller (S a) (Al × Bool)) (t : Pt → Al) (v : List Bool) : ∀ a, S a :=
  stAux M t (fun a => (M a).start) [] v

omit [Finite Al] [∀ a, Finite (S a)] in
@[simp] theorem stateAt_nil (M : ∀ a, DMuller (S a) (Al × Bool)) (t : Pt → Al) :
    stateAt M t [] = fun a => (M a).start := rfl

omit [Finite Al] [∀ a, Finite (S a)] in
theorem stateAt_concat (M : ∀ a, DMuller (S a) (Al × Bool)) (t : Pt → Al) (v : List Bool)
    (c : Bool) :
    stateAt M t (v ++ [c]) = fun a => (M a).step (stateAt M t v a) (t (Pt.node v), c) := by
  simpa [stateAt] using stAux_concat M t v (fun a => (M a).start) [] c

/-- The ω-word read along the branch `b` of the tree `t`: the label of the tree at the
`i`-th node of the branch, together with the direction of the `i`-th step. -/
def branchWord (t : Pt → Al) (b : Branch) : ℕ → Al × Bool := fun i => (t (Pt.node (pre b i)), b i)

/-- The tree automaton of Claim 14: it runs all the automata `M a` in parallel along the
branches of the tree.  It is deterministic (`BorelMSO.DMuller.isDeterministic_treeAut`): the
initial state and the transitions at the nodes are functions, and at a branch the only
allowed state is the tuple of initial states, the branch transition merely checking the
acceptance condition of the automaton associated with the label of the branch. -/
def treeAut (M : ∀ a, DMuller (S a) (Al × Bool)) : Automaton (∀ a, S a) Al where
  init := {q | q = fun a => (M a).start}
  Dstar := fun q c p r =>
    (p = fun a => (M a).step (q a) (c, false)) ∧ (r = fun a => (M a).step (q a) (c, true))
  Domega := fun R c q => q = (fun a => (M a).start) ∧ (M c).acc ((fun r => r c) '' R)

/-- The canonical run of `treeAut M` on the tree `t`: the tuple of states of the parallel
automata at every node, and an arbitrary (constant) value at the branches. -/
def canonRun (M : ∀ a, DMuller (S a) (Al × Bool)) (t : Pt → Al) : Pt → ∀ a, S a
  | Pt.node v => stateAt M t v
  | Pt.branch _ => fun a => (M a).start

omit [Finite Al] [∀ a, Finite (S a)] in
theorem canonRun_node (M : ∀ a, DMuller (S a) (Al × Bool)) (t : Pt → Al) (v : List Bool) :
    canonRun M t (Pt.node v) = stateAt M t v := rfl

omit [Finite Al] [∀ a, Finite (S a)] in
theorem isBorelTree_canonRun (M : ∀ a, DMuller (S a) (Al × Bool)) (t : Pt → Al) :
    IsBorelTree (canonRun M t) := by
  classical
  intro q
  have hsplit : {x | canonRun M t x = q}
      = {x ∈ Pt.nodeSet | canonRun M t x = q} ∪ {x ∈ Pt.branchSet | canonRun M t x = q} := by
    ext x
    cases x <;> simp [Pt.nodeSet, Pt.branchSet]
  rw [hsplit]
  refine MeasurableSet.union (Pt.measurableSet_of_subset_nodeSet (fun x hx => hx.1)) ?_
  by_cases hq : (fun a => (M a).start) = q
  · have : {x ∈ Pt.branchSet | canonRun M t x = q} = Pt.branchSet := by
      ext x
      constructor
      · exact fun hx => hx.1
      · rintro ⟨b, rfl⟩
        exact ⟨⟨b, rfl⟩, hq⟩
    rw [this]
    exact Pt.measurableSet_branchSet
  · have : {x ∈ Pt.branchSet | canonRun M t x = q} = ∅ := by
      ext x
      simp only [Set.mem_setOf_eq, Set.mem_empty_iff_false, iff_false, not_and]
      rintro ⟨b, rfl⟩
      exact hq
    rw [this]
    exact MeasurableSet.empty

omit [Finite Al] [∀ a, Finite (S a)] in
/-- Along a branch, the run of the automaton `M a` on the ω-word read along the branch is
given by the tuples labelling the nodes of the branch. -/
theorem run_eq_stateAt (M : ∀ a, DMuller (S a) (Al × Bool)) (t : Pt → Al) (b : Branch)
    (a : Al) (n : ℕ) : (M a).run (branchWord t b) n = stateAt M t (pre b n) a := by
  induction n with
  | zero => simp [pre]
  | succ n ih =>
      rw [run_succ, ih, pre_succ, stateAt_concat]
      rfl

omit [Finite Al] [∀ a, Finite (S a)] in
/-- Any labelling of the nodes respecting the transitions of `treeAut M` is the canonical
one. -/
theorem eq_stateAt_of_run {M : ∀ a, DMuller (S a) (Al × Bool)} {t : Pt → Al} {ρ : Pt → ∀ a, S a}
    (h0 : ρ (Pt.node []) ∈ (treeAut M).init)
    (htr : ∀ v : List Bool, (treeAut M).Dstar (ρ (Pt.node v)) (t (Pt.node v))
      (ρ (Pt.node (v ++ [false]))) (ρ (Pt.node (v ++ [true])))) :
    ∀ v : List Bool, ρ (Pt.node v) = stateAt M t v := by
  intro v
  induction v using List.reverseRecOn with
  | nil => simpa [treeAut] using h0
  | append_singleton v c ih =>
      have h := htr v
      cases c with
      | false => rw [h.1, ih, stateAt_concat]
      | true => rw [h.2, ih, stateAt_concat]

/-- The set of states of the automaton `M a` occurring infinitely often along the branch `b`
is the `a`-component of the set of tuples occurring infinitely often. -/
theorem image_infSet_eq_infStates (M : ∀ a, DMuller (S a) (Al × Bool)) (t : Pt → Al)
    {ρ : Pt → ∀ a, S a} (hρ : ∀ v : List Bool, ρ (Pt.node v) = stateAt M t v) (b : Branch)
    (a : Al) : (fun r => r a) '' infSet ρ b = (M a).infStates (branchWord t b) := by
  rw [image_infSet (fun r : ∀ a, S a => r a) ρ b]
  ext s
  simp only [infSet, infStates, Set.mem_setOf_eq]
  constructor <;> intro h <;> refine h.mono ?_ <;> intro n hn <;>
    simp only [Set.mem_setOf_eq] at hn ⊢ <;>
    rw [run_eq_stateAt] at * <;> simpa [hρ] using hn

/-- **Claim 14.**  The tree automaton `treeAut M` accepts exactly the Borel trees all of
whose branches, read together with the directions, are accepted by the automaton associated
with the label of the branch. -/
theorem lang_treeAut (M : ∀ a, DMuller (S a) (Al × Bool)) :
    (treeAut M).lang =
      {t : Pt → Al | IsBorelTree t ∧
        ∀ b : Branch, (M (t (Pt.branch b))).Accepts (branchWord t b)} := by
  ext t
  constructor
  · rintro ⟨ht, ρ, -, h0, htr, hom⟩
    refine ⟨ht, fun b => ?_⟩
    have hρ := eq_stateAt_of_run h0 htr
    have := (hom b).2
    rw [image_infSet_eq_infStates M t hρ b] at this
    exact this
  · rintro ⟨ht, hacc⟩
    refine ⟨ht, canonRun M t, isBorelTree_canonRun M t, ?_, ?_, ?_⟩
    · simp [treeAut, canonRun]
    · intro v
      exact ⟨by rw [canonRun_node, canonRun_node, stateAt_concat],
        by rw [canonRun_node, canonRun_node, stateAt_concat]⟩
    · intro b
      refine ⟨rfl, ?_⟩
      rw [image_infSet_eq_infStates M t (fun v => canonRun_node M t v) b]
      exact hacc b

end DMuller

open DMuller in
/-- **Claim 14** (packaged form).  Given, for every letter `a` of a finite alphabet `Al`, a
deterministic Muller automaton `M a` on ω-words over `Al × Bool`, there is a Muller automaton
over Borel trees whose language consists of the Borel trees `t` such that, for every branch
`b`, the automaton associated with the label `t(b)` accepts the ω-word read along `b`. -/
theorem claim14 {Al : Type} [Finite Al] {S : Al → Type} [∀ a, Finite (S a)]
    (M : ∀ a, DMuller (S a) (Al × Bool)) :
    ∃ (Q : Type) (_ : Finite Q) (C : Automaton Q Al),
      C.lang = {t : Pt → Al | IsBorelTree t ∧
        ∀ b : Branch, (M (t (Pt.branch b))).Accepts (branchWord t b)} :=
  ⟨∀ a, S a, inferInstance, treeAut M, lang_treeAut M⟩

end BorelMSO


==> anc/lean-formalization/BorelMSO/Automata/Deterministic.lean <==
import BorelMSO.Automata.DetMuller

/-!
# Deterministic automata on Borel trees; Claim 14 yields a deterministic automaton

The paper remarks twice, in Section 4.2, that the automata it builds there are in fact
*deterministic*:

* Claim 14 builds "a nondeterministic (even deterministic) Muller automaton over Borel trees";
* the strategy language of the proof of Lemma 12 "is recognised by a nondeterministic
  automaton (in fact, a deterministic one would be enough)".

The paper does not spell out what a deterministic automaton on Borel trees is.  We use the
natural notion (`BorelMSO.Automaton.IsDeterministic`): there is exactly one initial state, at
every node the pair of states sent to the two children is uniquely determined by the state
and the letter, and at every branch at most one state is allowed, given the set of states
seen infinitely often along the branch and the letter of the branch.  Consequently a
deterministic automaton has at most one accepting run on every tree
(`BorelMSO.Automaton.IsDeterministic.run_unique`), and on the nodes its run is the unique
labelling respecting the transitions (`BorelMSO.Automaton.IsDeterministic.node_run_unique`).

The automaton `BorelMSO.DMuller.treeAut` of Claim 14 is deterministic
(`BorelMSO.DMuller.isDeterministic_treeAut`), which gives the deterministic form of Claim 14,
`BorelMSO.claim14_deterministic`.  The deterministic recognizability of the strategy language
is in `BorelMSO/Complementation/StrategyLanguage.lean`.
-/

namespace BorelMSO

namespace Automaton

variable {Q Al : Type*}

/-- An automaton on Borel trees is *deterministic* if it has exactly one initial state, if at
every node the states sent to the two children are uniquely determined by the current state
and the letter, and if at every branch at most one state is allowed, given the set of states
seen infinitely often along the branch and the letter of the branch. -/
structure IsDeterministic (A : Automaton Q Al) : Prop where
  /-- There is exactly one initial state. -/
  init_unique : ∃! q, q ∈ A.init
  /-- At a node, the pair of states sent to the children is a function of the state and of
  the letter. -/
  step_unique : ∀ q a, ∃! pr : Q × Q, A.Dstar q a pr.1 pr.2
  /-- At a branch, at most one state is allowed. -/
  omega_unique : ∀ R a q q', A.Domega R a q → A.Domega R a q' → q = q'

/-- On the nodes, the run of a deterministic automaton is the unique labelling that starts in
an initial state and respects the transitions. -/
theorem IsDeterministic.node_run_unique {A : Automaton Q Al} (hA : A.IsDeterministic)
    {t : Pt → Al} {ρ ρ' : Pt → Q} (h0 : ρ (Pt.node []) ∈ A.init)
    (h0' : ρ' (Pt.node []) ∈ A.init)
    (hs : ∀ v : List Bool, A.Dstar (ρ (Pt.node v)) (t (Pt.node v))
      (ρ (Pt.node (v ++ [false]))) (ρ (Pt.node (v ++ [true]))))
    (hs' : ∀ v : List Bool, A.Dstar (ρ' (Pt.node v)) (t (Pt.node v))
      (ρ' (Pt.node (v ++ [false]))) (ρ' (Pt.node (v ++ [true])))) :
    ∀ v : List Bool, ρ (Pt.node v) = ρ' (Pt.node v) := by
  intro v
  induction v using List.reverseRecOn with
  | nil => exact hA.init_unique.unique h0 h0'
  | append_singleton v c ih =>
      obtain ⟨pr, -, hpr⟩ := hA.step_unique (ρ (Pt.node v)) (t (Pt.node v))
      have e1 := hpr (ρ (Pt.node (v ++ [false])), ρ (Pt.node (v ++ [true]))) (hs v)
      have e2 := hpr (ρ' (Pt.node (v ++ [false])), ρ' (Pt.node (v ++ [true])))
        (by rw [ih]; exact hs' v)
      rw [← e2] at e1
      cases c with
      | false => exact (Prod.ext_iff.1 e1).1
      | true => exact (Prod.ext_iff.1 e1).2

/-- A deterministic automaton has at most one accepting run on every tree. -/
theorem IsDeterministic.run_unique {A : Automaton Q Al} (hA : A.IsDeterministic)
    {t : Pt → Al} {ρ ρ' : Pt → Q} (h : A.IsAcceptingRun t ρ) (h' : A.IsAcceptingRun t ρ') :
    ρ = ρ' := by
  obtain ⟨-, h0, hs, hom⟩ := h
  obtain ⟨-, h0', hs', hom'⟩ := h'
  have hnode := hA.node_run_unique h0 h0' hs hs'
  funext x
  cases x with
  | node v => exact hnode v
  | branch b =>
      have hinf : infSet ρ b = infSet ρ' b := by
        ext q
        simp only [infSet, hnode]
      exact hA.omega_unique _ _ _ _ (hom b) (hinf ▸ hom' b)

end Automaton

namespace DMuller

variable {Al : Type} {S : Al → Type}

/-- **Claim 14, determinism**: the tree automaton of Claim 14, which runs the deterministic
automata `M a` in parallel along the branches, is deterministic. -/
theorem isDeterministic_treeAut (M : ∀ a, DMuller (S a) (Al × Bool)) :
    (treeAut M).IsDeterministic where
  init_unique := ⟨fun a => (M a).start, rfl, fun _ h => h⟩
  step_unique q c := ⟨(fun a => (M a).step (q a) (c, false), fun a => (M a).step (q a) (c, true)),
    ⟨rfl, rfl⟩, fun _ h => Prod.ext h.1 h.2⟩
  omega_unique _ _ _ _ h h' := h.1.trans h'.1.symm

end DMuller

open DMuller in
/-- **Claim 14** (deterministic form).  Given, for every letter `a` of a finite alphabet
`Al`, a deterministic Muller automaton `M a` on ω-words over `Al × Bool`, there is a
*deterministic* Muller automaton over Borel trees whose language consists of the Borel trees
`t` such that, for every branch `b`, the automaton associated with the label `t(b)` accepts
the ω-word read along `b`. -/
theorem claim14_deterministic {Al : Type} [Finite Al] {S : Al → Type} [∀ a, Finite (S a)]
    (M : ∀ a, DMuller (S a) (Al × Bool)) :
    ∃ (Q : Type) (_ : Finite Q) (C : Automaton Q Al), C.IsDeterministic ∧
      C.lang = {t : Pt → Al | IsBorelTree t ∧
        ∀ b : Branch, (M (t (Pt.branch b))).Accepts (branchWord t b)} :=
  ⟨∀ a, S a, inferInstance, treeAut M, isDeterministic_treeAut M, lang_treeAut M⟩

end BorelMSO


==> anc/lean-formalization/BorelMSO/Automata/EffAut.lean <==
import BorelMSO.Emptiness.Decide
import BorelMSO.Trees.Relabel

/-!
# Effective presentations of automata on Borel trees

The automata of `BorelMSO/Trees/BorelTrees.lean` carry *relations* (`Set`- and `Prop`-valued
data) over abstract finite state spaces.  They are therefore mathematical objects, not
algorithmic ones: nothing can be computed from them.

This file introduces the **effective presentation** `BorelMSO.EAut`: the same data,
but given by Boolean functions on a state space with computable `Fintype` and `DecidableEq`
instances.  An effective presentation determines an automaton (`BorelMSO.EAut.toAut`),
and all the constructions used in the proof of Theorem 15 — product, disjoint union,
projection — are implemented here as *computable functions* on effective presentations
whose semantics is the corresponding construction on automata.

The file also makes the decision procedure of Lemma 7 (`BorelMSO/Emptiness/Decide.lean`)
usable on effective presentations.  The procedure of that file asks for the acceptance
condition `Δω` to be decidable on *arbitrary* sets of states, which no algorithm can provide
(a `Set Q` is a `Q → Prop`); the variants proved here only require it to be decidable on
`Finset`s, which is what an effective presentation gives.  The outcome is
`BorelMSO.EAut.nonemptyTest`, a computable Boolean function which is `true` exactly on the
effective presentations whose language is nonempty.
-/

namespace BorelMSO

open Pt

/-! ### The Finset form of the decision procedure of Lemma 7 -/

namespace MullerTreeAut

open LAR LARSeq

variable {Q : Type} [Fintype Q] [DecidableEq Q] [Nonempty Q]

/-- The set of states of rank at most the rank of `q` after reading `q`, as a `Finset`. -/
def recentF (q : Q) (r : Q → Fin (card Q)) : Finset Q :=
  Finset.univ.filter fun x => ((upd q r x : Fin (card Q)) : ℕ) ≤ ((r q : Fin (card Q)) : ℕ)

theorem coe_recentF (q : Q) (r : Q → Fin (card Q)) :
    (↑(recentF q r) : Set Q)
      = {x : Q | ((upd q r x : Fin (card Q)) : ℕ) ≤ ((r q : Fin (card Q)) : ℕ)} := by
  ext x; simp [recentF]

/-- The priority function of the latest appearance record construction, computed from a
decision procedure for the acceptance family on `Finset`s. -/
def prioOfF (acc : Set (Set Q)) (dec : ∀ F : Finset Q, Decidable (↑F ∈ acc)) (q : Q)
    (r : Q → Fin (card Q)) : ℕ :=
  letI := dec (recentF q r)
  if (↑(recentF q r) : Set Q) ∈ acc then 2 * ((r q : Fin (card Q)) : ℕ) + 2
  else 2 * ((r q : Fin (card Q)) : ℕ) + 1

theorem prioOfF_eq (acc : Set (Set Q)) (dec : ∀ F : Finset Q, Decidable (↑F ∈ acc)) (q : Q)
    (r : Q → Fin (card Q)) :
    prioOfF acc dec q r = @prioOf Q _ _ _ acc (Classical.decPred _) q r := by
  classical
  unfold prioOfF prioOf
  exact if_congr (by rw [coe_recentF]) rfl rfl

/-- The parity tree automaton of the latest appearance record construction, with a
*computable* priority function. -/
def toParityF (A : MullerTreeAut Q) (dec : ∀ F : Finset Q, Decidable (↑F ∈ A.acc)) :
    ParityTreeAut (Q × (Q → Fin (card Q))) where
  init := {s | s.1 ∈ A.init ∧ Function.Injective s.2}
  trans := fun s s1 s2 => A.trans s.1 s1.1 s2.1 ∧ s1.2 = upd s.1 s.2 ∧ s2.2 = upd s.1 s.2
  prio := fun s => prioOfF A.acc dec s.1 s.2

theorem toParityF_eq (A : MullerTreeAut Q) (dec : ∀ F : Finset Q, Decidable (↑F ∈ A.acc)) :
    toParityF A dec = @toParity Q _ _ _ A (Classical.decPred _) := by
  unfold toParityF toParity
  congr 1
  funext s
  exact prioOfF_eq A.acc dec s.1 s.2

/-- Emptiness of a Muller tree automaton is decidable, with the acceptance family only
required to be decidable on `Finset`s. -/
def decidableHasRunF (A : MullerTreeAut Q) [DecidablePred (· ∈ A.init)]
    [∀ q p r, Decidable (A.trans q p r)] (dec : ∀ F : Finset Q, Decidable (↑F ∈ A.acc)) :
    Decidable A.HasRun :=
  letI : DecidablePred (· ∈ (toParityF A dec).init) := fun s => by
    have hinj : Decidable (Function.Injective s.2) := by
      unfold Function.Injective
      infer_instance
    show Decidable (s.1 ∈ A.init ∧ Function.Injective s.2)
    letI := hinj
    infer_instance
  letI : ∀ s s1 s2, Decidable ((toParityF A dec).trans s s1 s2) := fun s s1 s2 => by
    show Decidable (A.trans s.1 s1.1 s2.1 ∧ s1.2 = upd s.1 s.2 ∧ s2.2 = upd s.1 s.2)
    infer_instance
  decidable_of_iff (toParityF A dec).HasRun (by
    rw [toParityF_eq]
    exact (@hasRun_iff_toParity_hasRun Q _ _ _ A (Classical.decPred _)).symm)

end MullerTreeAut

namespace MullerTreeAut

variable {Q : Type} [Fintype Q] [DecidableEq Q]

/-- Emptiness of a Muller tree automaton is decidable, with no nonemptiness assumption on
the state space. -/
def decidableHasRunF' (A : MullerTreeAut Q) [DecidablePred (· ∈ A.init)]
    [∀ q p r, Decidable (A.trans q p r)] (dec : ∀ F : Finset Q, Decidable (↑F ∈ A.acc)) :
    Decidable A.HasRun :=
  if h : (Finset.univ : Finset Q).Nonempty then
    letI : Nonempty Q := Finset.univ_nonempty_iff.mp h
    decidableHasRunF A dec
  else
    isFalse (by
      rintro ⟨ρ, -⟩
      exact h (Finset.univ_nonempty_iff.mpr ⟨ρ []⟩))

end MullerTreeAut

namespace Automaton

variable {Q Al : Type} [Fintype Q] [DecidableEq Q] [Fintype Al]

/-- Emptiness of an automaton on Borel trees is decidable, with the branch transition
relation only required to be decidable on `Finset`s (**Lemma 7**, in the form used by the
effective presentations). -/
def decidableLangNonemptyF (A : Automaton Q Al) [DecidablePred (· ∈ A.init)]
    [∀ q a p r, Decidable (A.Dstar q a p r)]
    (dec : ∀ (F : Finset Q) (a : Al) (q : Q), Decidable (A.Domega ↑F a q)) :
    Decidable A.lang.Nonempty :=
  letI : DecidablePred (· ∈ A.toClassical.init) := fun q => by
    show Decidable (q ∈ A.init)
    infer_instance
  letI : ∀ q p r, Decidable (A.toClassical.trans q p r) := fun q p r => by
    show Decidable (∃ a, A.Dstar q a p r)
    infer_instance
  letI : ∀ F : Finset Q, Decidable ((↑F : Set Q) ∈ A.toClassical.acc) := fun F => by
    show Decidable (∃ a q, A.Domega ↑F a q)
    letI := dec F
    infer_instance
  letI := A.toClassical.decidableHasRunF' (fun F => by
    show Decidable ((↑F : Set Q) ∈ A.toClassical.acc)
    infer_instance)
  decidable_of_iff _ (A.lang_nonempty_iff_classical).symm

end Automaton

/-! ### Effective presentations -/

/-- An **effective presentation** of a nondeterministic Muller automaton on Borel trees over
the state space `Q` and the alphabet `Al`: the initial states, the transition relation at
the nodes and the transition relation at the branches, all given by Boolean functions (the
set of states occurring infinitely often being given as a `Finset`). -/
structure EAut (Q Al : Type) where
  /-- The initial states. -/
  init : Q → Bool
  /-- The transition relation at the nodes. -/
  step : Q → Al → Q → Q → Bool
  /-- The transition relation at the branches. -/
  omega : Finset Q → Al → Q → Bool

namespace EAut

variable {Q Q₁ Q₂ Al Al' : Type}

/-- The automaton presented by `C`. -/
def toAut (C : EAut Q Al) : Automaton Q Al where
  init := {q | C.init q = true}
  Dstar := fun q a p r => C.step q a p r = true
  Domega := fun R a q => ∃ F : Finset Q, ↑F = R ∧ C.omega F a q = true

/-- The language of Borel trees recognized by an effective presentation. -/
def lang (C : EAut Q Al) : Set (Pt → Al) := C.toAut.lang

@[simp] theorem mem_toAut_init (C : EAut Q Al) (q : Q) :
    q ∈ C.toAut.init ↔ C.init q = true := Iff.rfl

@[simp] theorem toAut_Dstar (C : EAut Q Al) (q : Q) (a : Al) (p r : Q) :
    C.toAut.Dstar q a p r ↔ C.step q a p r = true := Iff.rfl

@[simp] theorem toAut_Domega_coe (C : EAut Q Al) (F : Finset Q) (a : Al) (q : Q) :
    C.toAut.Domega ↑F a q ↔ C.omega F a q = true := by
  constructor
  · rintro ⟨F', hF', h⟩
    rwa [Finset.coe_injective hF'] at h
  · intro h
    exact ⟨F, rfl, h⟩

instance decidableInit (C : EAut Q Al) : DecidablePred (· ∈ C.toAut.init) :=
  fun q => decidable_of_iff _ (mem_toAut_init C q).symm

instance decidableDstar (C : EAut Q Al) (q : Q) (a : Al) (p r : Q) :
    Decidable (C.toAut.Dstar q a p r) :=
  decidable_of_iff _ (toAut_Dstar C q a p r).symm

/-- The branch transition relation of an effective presentation is decidable on `Finset`s. -/
def decidableOmega (C : EAut Q Al) (F : Finset Q) (a : Al) (q : Q) :
    Decidable (C.toAut.Domega ↑F a q) :=
  decidable_of_iff _ (toAut_Domega_coe C F a q).symm

variable [Fintype Q] [DecidableEq Q] [Fintype Al]

/-- Nonemptiness of the language of an effective presentation is decidable. -/
def decidableLangNonempty (C : EAut Q Al) : Decidable C.lang.Nonempty :=
  C.toAut.decidableLangNonemptyF C.decidableOmega

/-- **The emptiness test** (Lemma 7 for effective presentations): a computable Boolean
function which is `true` exactly when the presented automaton accepts some Borel tree. -/
def nonemptyTest (C : EAut Q Al) : Bool := @decide _ C.decidableLangNonempty

theorem nonemptyTest_eq_true_iff (C : EAut Q Al) :
    C.nonemptyTest = true ↔ C.lang.Nonempty :=
  @decide_eq_true_iff _ C.decidableLangNonempty

end EAut

/-! ### The effective constructions -/

namespace EAut

variable {Q Q₁ Q₂ Al Al' : Type}

theorem exists_coe_eq [Fintype Q] (R : Set Q) : ∃ F : Finset Q, ↑F = R := by
  classical
  exact ⟨R.toFinset, by simp⟩

/-- Renaming the states of an effective presentation along a computable bijection. -/
def relabelE [DecidableEq Q] (C : EAut Q Al) (e : Q ≃ Q') : EAut Q' Al where
  init q := C.init (e.symm q)
  step q a p r := C.step (e.symm q) a (e.symm p) (e.symm r)
  omega F a q := C.omega (F.image e.symm) a (e.symm q)

theorem toAut_relabelE [Fintype Q] [DecidableEq Q] (C : EAut Q Al) (e : Q ≃ Q') :
    (C.relabelE e).toAut = C.toAut.relabel e := by
  haveI : Fintype Q' := Fintype.ofEquiv Q e
  simp only [toAut, relabelE, Automaton.relabel, Automaton.mk.injEq]
  refine ⟨?_, ?_, ?_⟩
  · ext q
    simp only [Set.mem_setOf_eq, Set.mem_image]
    exact ⟨fun h => ⟨e.symm q, h, by simp⟩, by rintro ⟨p, hp, rfl⟩; simpa using hp⟩
  · trivial
  · funext R a q
    refine propext ⟨?_, ?_⟩
    · rintro ⟨F, rfl, h⟩
      exact ⟨F.image e.symm, by simp, h⟩
    · rintro ⟨F, hF, h⟩
      obtain ⟨G, rfl⟩ := exists_coe_eq (Q := Q') R
      refine ⟨G, rfl, ?_⟩
      have : G.image e.symm = F := by
        apply Finset.coe_injective
        rw [hF, Finset.coe_image]
      rwa [this]

theorem lang_relabelE [Fintype Q] [DecidableEq Q] (C : EAut Q Al) (e : Q ≃ Q') :
    (C.relabelE e).lang = C.lang := by
  rw [lang, lang, toAut_relabelE, Automaton.lang_relabel]

/-- The product of two effective presentations. -/
def prodE [DecidableEq Q₁] [DecidableEq Q₂] (C₁ : EAut Q₁ Al) (C₂ : EAut Q₂ Al) :
    EAut (Q₁ × Q₂) Al where
  init q := C₁.init q.1 && C₂.init q.2
  step q a p r := C₁.step q.1 a p.1 r.1 && C₂.step q.2 a p.2 r.2
  omega F a q := C₁.omega (F.image Prod.fst) a q.1 && C₂.omega (F.image Prod.snd) a q.2

theorem toAut_prodE [Fintype Q₁] [DecidableEq Q₁] [Fintype Q₂] [DecidableEq Q₂]
    (C₁ : EAut Q₁ Al) (C₂ : EAut Q₂ Al) :
    (C₁.prodE C₂).toAut = C₁.toAut.prod C₂.toAut := by
  simp only [toAut, prodE, Automaton.prod, Automaton.mk.injEq]
  refine ⟨?_, ?_, ?_⟩
  · ext q; simp [Bool.and_eq_true]
  · funext q a p r; exact propext (by simp [Bool.and_eq_true])
  · funext R a q
    refine propext ⟨?_, ?_⟩
    · rintro ⟨F, rfl, h⟩
      rw [Bool.and_eq_true] at h
      exact ⟨⟨F.image Prod.fst, by simp, h.1⟩, ⟨F.image Prod.snd, by simp, h.2⟩⟩
    · rintro ⟨⟨F₁, hF₁, h₁⟩, ⟨F₂, hF₂, h₂⟩⟩
      obtain ⟨F, rfl⟩ := exists_coe_eq (Q := Q₁ × Q₂) R
      have e₁ : F.image Prod.fst = F₁ := by
        apply Finset.coe_injective; rw [hF₁, Finset.coe_image]
      have e₂ : F.image Prod.snd = F₂ := by
        apply Finset.coe_injective; rw [hF₂, Finset.coe_image]
      exact ⟨F, rfl, by rw [Bool.and_eq_true, e₁, e₂]; exact ⟨h₁, h₂⟩⟩

theorem lang_prodE [Fintype Q₁] [DecidableEq Q₁] [Fintype Q₂] [DecidableEq Q₂]
    (C₁ : EAut Q₁ Al) (C₂ : EAut Q₂ Al) :
    (C₁.prodE C₂).lang = C₁.lang ∩ C₂.lang := by
  rw [lang, lang, lang, toAut_prodE, Automaton.lang_prod]

/-- The states of the left summand belonging to a set of states of the disjoint union. -/
def leftPart [Fintype Q₁] [DecidableEq Q₁] [DecidableEq Q₂] (F : Finset (Q₁ ⊕ Q₂)) :
    Finset Q₁ :=
  Finset.univ.filter fun x => Sum.inl x ∈ F

/-- The states of the right summand belonging to a set of states of the disjoint union. -/
def rightPart [Fintype Q₂] [DecidableEq Q₁] [DecidableEq Q₂] (F : Finset (Q₁ ⊕ Q₂)) :
    Finset Q₂ :=
  Finset.univ.filter fun x => Sum.inr x ∈ F

theorem coe_leftPart [Fintype Q₁] [DecidableEq Q₁] [DecidableEq Q₂] {F : Finset (Q₁ ⊕ Q₂)}
    (h : ∀ x ∈ F, x.isLeft) : (↑F : Set (Q₁ ⊕ Q₂)) = Sum.inl '' ↑(leftPart (Q₂ := Q₂) F) := by
  ext x
  simp only [Finset.mem_coe, Set.mem_image, leftPart, Finset.coe_filter, Set.mem_setOf_eq,
    Finset.mem_univ, true_and]
  constructor
  · intro hx
    cases x with
    | inl y => exact ⟨y, hx, rfl⟩
    | inr y => exact absurd (h _ hx) (by simp)
  · rintro ⟨y, hy, rfl⟩
    exact hy

theorem coe_rightPart [Fintype Q₂] [DecidableEq Q₁] [DecidableEq Q₂] {F : Finset (Q₁ ⊕ Q₂)}
    (h : ∀ x ∈ F, x.isRight) : (↑F : Set (Q₁ ⊕ Q₂)) = Sum.inr '' ↑(rightPart (Q₁ := Q₁) F) := by
  ext x
  simp only [Finset.mem_coe, Set.mem_image, rightPart, Finset.coe_filter, Set.mem_setOf_eq,
    Finset.mem_univ, true_and]
  constructor
  · intro hx
    cases x with
    | inl y => exact absurd (h _ hx) (by simp)
    | inr y => exact ⟨y, hx, rfl⟩
  · rintro ⟨y, hy, rfl⟩
    exact hy

/-- The disjoint union of two effective presentations. -/
def sumE [Fintype Q₁] [DecidableEq Q₁] [Fintype Q₂] [DecidableEq Q₂]
    (C₁ : EAut Q₁ Al) (C₂ : EAut Q₂ Al) : EAut (Q₁ ⊕ Q₂) Al where
  init q := Sum.elim C₁.init C₂.init q
  step q a p r :=
    match q, p, r with
    | Sum.inl q, Sum.inl p, Sum.inl r => C₁.step q a p r
    | Sum.inr q, Sum.inr p, Sum.inr r => C₂.step q a p r
    | _, _, _ => false
  omega F a q :=
    match q with
    | Sum.inl q => decide (∀ x ∈ F, x.isLeft = true) && C₁.omega (leftPart F) a q
    | Sum.inr q => decide (∀ x ∈ F, x.isRight = true) && C₂.omega (rightPart F) a q

theorem toAut_sumE [Fintype Q₁] [DecidableEq Q₁] [Fintype Q₂] [DecidableEq Q₂]
    (C₁ : EAut Q₁ Al) (C₂ : EAut Q₂ Al) :
    (C₁.sumE C₂).toAut = C₁.toAut.sum C₂.toAut := by
  simp only [toAut, sumE, Automaton.sum, Automaton.mk.injEq]
  refine ⟨?_, ?_, ?_⟩
  · ext q
    cases q with
    | inl q => simp [Set.mem_image]
    | inr q => simp [Set.mem_image]
  · funext q a p r
    cases q <;> cases p <;> cases r <;> simp
  · funext R a q
    obtain ⟨F, rfl⟩ := exists_coe_eq (Q := Q₁ ⊕ Q₂) R
    cases q with
    | inl q =>
        refine propext ⟨?_, ?_⟩
        · rintro ⟨G, hG, h⟩
          rw [Finset.coe_injective hG, Bool.and_eq_true, decide_eq_true_iff] at h
          refine ⟨↑(leftPart (Q₂ := Q₂) F), coe_leftPart (fun x hx => by simpa using h.1 x hx), ?_⟩
          exact ⟨leftPart F, rfl, h.2⟩
        · rintro ⟨R₁, hR₁, F₁, hF₁, h₁⟩
          have hall : ∀ x ∈ F, x.isLeft = true := by
            intro x hx
            rw [Set.ext_iff] at hR₁
            obtain ⟨y, -, rfl⟩ := (hR₁ x).1 hx
            simp
          have hpart : leftPart (Q₂ := Q₂) F = F₁ := by
            apply Finset.coe_injective
            have : (Sum.inl '' (↑(leftPart (Q₂ := Q₂) F) : Set Q₁) : Set (Q₁ ⊕ Q₂))
                = Sum.inl '' (↑F₁ : Set Q₁) := by
              rw [← coe_leftPart hall, hR₁, hF₁]
            exact Set.image_injective.2 Sum.inl_injective this
          exact ⟨F, rfl, by
            rw [Bool.and_eq_true, decide_eq_true_iff, hpart]
            exact ⟨fun x hx => by simpa using hall x hx, h₁⟩⟩
    | inr q =>
        refine propext ⟨?_, ?_⟩
        · rintro ⟨G, hG, h⟩
          rw [Finset.coe_injective hG, Bool.and_eq_true, decide_eq_true_iff] at h
          refine ⟨↑(rightPart (Q₁ := Q₁) F), coe_rightPart (fun x hx => by simpa using h.1 x hx), ?_⟩
          exact ⟨rightPart F, rfl, h.2⟩
        · rintro ⟨R₂, hR₂, F₂, hF₂, h₂⟩
          have hall : ∀ x ∈ F, x.isRight = true := by
            intro x hx
            rw [Set.ext_iff] at hR₂
            obtain ⟨y, -, rfl⟩ := (hR₂ x).1 hx
            simp
          have hpart : rightPart (Q₁ := Q₁) F = F₂ := by
            apply Finset.coe_injective
            have : (Sum.inr '' (↑(rightPart (Q₁ := Q₁) F) : Set Q₂) : Set (Q₁ ⊕ Q₂))
                = Sum.inr '' (↑F₂ : Set Q₂) := by
              rw [← coe_rightPart hall, hR₂, hF₂]
            exact Set.image_injective.2 Sum.inr_injective this
          exact ⟨F, rfl, by
            rw [Bool.and_eq_true, decide_eq_true_iff, hpart]
            exact ⟨fun x hx => by simpa using hall x hx, h₂⟩⟩

theorem lang_sumE [Fintype Q₁] [DecidableEq Q₁] [Fintype Q₂] [DecidableEq Q₂]
    (C₁ : EAut Q₁ Al) (C₂ : EAut Q₂ Al) :
    (C₁.sumE C₂).lang = C₁.lang ∪ C₂.lang := by
  rw [lang, lang, lang, toAut_sumE, Automaton.lang_sum]

/-- Renaming the letters of an effective presentation along a computable map. -/
def projectE [Fintype Al] [DecidableEq Al] [DecidableEq Al'] (C : EAut Q Al) (f : Al → Al') :
    EAut Q Al' where
  init := C.init
  step q a' p r := decide (∃ a : Al, f a = a' ∧ C.step q a p r = true)
  omega F a' q := decide (∃ a : Al, f a = a' ∧ C.omega F a q = true)

theorem toAut_projectE [Fintype Q] [Fintype Al] [DecidableEq Al] [DecidableEq Al']
    (C : EAut Q Al) (f : Al → Al') :
    (C.projectE f).toAut = C.toAut.project f := by
  simp only [toAut, projectE, Automaton.project, Automaton.mk.injEq]
  refine ⟨trivial, ?_, ?_⟩
  · funext q a' p r
    refine propext ⟨?_, ?_⟩
    · intro h
      exact of_decide_eq_true h
    · rintro ⟨a, rfl, ha⟩
      exact decide_eq_true ⟨a, rfl, ha⟩
  · funext R a' q
    refine propext ⟨?_, ?_⟩
    · rintro ⟨F, rfl, h⟩
      obtain ⟨a, ha, h'⟩ := of_decide_eq_true h
      exact ⟨a, ha, F, rfl, h'⟩
    · rintro ⟨a, rfl, F, rfl, h⟩
      exact ⟨F, rfl, decide_eq_true ⟨a, rfl, h⟩⟩

theorem lang_projectE [Fintype Q] [Fintype Al] [DecidableEq Al] [Fintype Al'] [DecidableEq Al']
    (C : EAut Q Al) (f : Al → Al') :
    (C.projectE f).lang = (fun t x => f (t x)) '' C.lang := by
  rw [lang, lang, toAut_projectE, Automaton.lang_project]

end EAut

end BorelMSO


==> anc/lean-formalization/BorelMSO/Automata/EffClaim14.lean <==
import BorelMSO.Automata.DetMuller
import BorelMSO.Automata.EffAut
import BorelMSO.Automata.EffWordAut

/-!
# Claim 14 is effective

Claim 14 (`BorelMSO/Automata/DetMuller.lean`) builds, from a family of deterministic Muller
automata on ω-words indexed by the letters of the alphabet, an automaton on Borel trees which
runs all of them in parallel along the branches.  This file gives the effective version of
that construction: from a family of *effective presentations* it computes an effective
presentation of the tree automaton (`BorelMSO.DMuller.treeAutE`), presenting exactly the
automaton `treeAut` of Claim 14.
-/

namespace BorelMSO

namespace DMuller

variable {Al : Type} [Fintype Al] [DecidableEq Al] {S : Al → Type}
  [∀ a, Fintype (S a)] [∀ a, DecidableEq (S a)]

/-- The effective presentation of the tree automaton of Claim 14. -/
def treeAutE (M : ∀ a, EDMuller (S a) (Al × Bool)) : EAut (∀ a, S a) Al where
  init q := decide (q = fun a => (M a).start)
  step q c p r :=
    decide (p = fun a => (M a).step (q a) (c, false)) &&
      decide (r = fun a => (M a).step (q a) (c, true))
  omega F c q := decide (q = fun a => (M a).start) && (M c).acc (F.image fun r => r c)

theorem toAut_treeAutE (M : ∀ a, EDMuller (S a) (Al × Bool)) :
    (treeAutE M).toAut = treeAut (fun a => (M a).toD) := by
  simp only [EAut.toAut, treeAutE, treeAut, Automaton.mk.injEq]
  refine ⟨?_, ?_, ?_⟩
  · ext q
    simp [EDMuller.toD]
  · funext q c p r
    exact propext (by simp [Bool.and_eq_true, EDMuller.toD])
  · funext R c q
    obtain ⟨F, rfl⟩ := EAut.exists_coe_eq (Q := ∀ a, S a) R
    refine propext ⟨?_, ?_⟩
    · rintro ⟨G, hG, h⟩
      rw [Finset.coe_injective hG] at h
      simp only [Bool.and_eq_true, decide_eq_true_eq] at h
      exact ⟨h.1, F.image fun r => r c, by simp, h.2⟩
    · rintro ⟨hq, G, hG, h⟩
      refine ⟨F, rfl, ?_⟩
      have : F.image (fun r => r c) = G := by
        apply Finset.coe_injective
        rw [hG, Finset.coe_image]
      simp only [Bool.and_eq_true, decide_eq_true_eq]
      exact ⟨hq, by rwa [this]⟩

theorem lang_treeAutE (M : ∀ a, EDMuller (S a) (Al × Bool)) :
    (treeAutE M).lang =
      {t : Pt → Al | IsBorelTree t ∧
        ∀ b : Branch, ((M (t (Pt.branch b))).toD).Accepts (branchWord t b)} := by
  rw [EAut.lang, toAut_treeAutE, lang_treeAut]

end DMuller

end BorelMSO


==> anc/lean-formalization/BorelMSO/Automata/EffToBuchi.lean <==
import BorelMSO.Automata.EffWordAut

/-!
# The translation of Muller automata into Büchi automata is effective

`BorelMSO/Automata/MullerToBuchi.lean` turns a nondeterministic Muller automaton on ω-words into
an equivalent nondeterministic Büchi automaton, by guessing the set of states that will occur
infinitely often and checking it with a round-robin counter.  The state space it uses,
`S ⊕ (S × Set S × Set S × Bool)`, carries `Set`-valued data.

This file redoes the construction on effective presentations: the state space becomes
`BorelMSO.BStE S = S ⊕ (S × Finset S × Finset S × Bool)`, the transitions are Boolean
functions, and the two automata are identified along the bijection `Finset S ≃ Set S`
(`BorelMSO.ENMuller.accepts_toBuchiE`).
-/

namespace BorelMSO

variable {S Gam : Type}

/-- The states of the effective Büchi automaton associated with a Muller automaton. -/
abbrev BStE (S : Type) : Type := S ⊕ (S × Finset S × Finset S × Bool)

variable [Fintype S] [DecidableEq S]

/-- One step of the round-robin counter, as a Boolean function. -/
def roundStepB (F X : Finset S) (s : S) (X' : Finset S) (fl : Bool) : Bool :=
  (decide (∀ y ∈ X, y = s) && decide (X' = F) && fl) ||
    (decide (¬ ∀ y ∈ X, y = s) && decide (X' = X.erase s) && !fl)

theorem roundStepB_iff (F X : Finset S) (s : S) (X' : Finset S) (fl : Bool) :
    roundStepB F X s X' fl = true ↔ NMuller.roundStep (↑F : Set S) ↑X s ↑X' fl := by
  have hall : (∀ y ∈ (↑X : Set S), y = s) ↔ ∀ y ∈ X, y = s := by simp
  simp only [roundStepB, Bool.or_eq_true, Bool.and_eq_true, decide_eq_true_iff,
    Bool.not_eq_true']
  rw [NMuller.roundStep]
  constructor
  · rintro (⟨⟨h1, h2⟩, h3⟩ | ⟨⟨h1, h2⟩, h3⟩)
    · exact Or.inl ⟨hall.2 h1, by rw [h2], h3⟩
    · exact Or.inr ⟨fun hc => h1 (hall.1 hc), by rw [h2, Finset.coe_erase], h3⟩
  · rintro (⟨h1, h2, h3⟩ | ⟨h1, h2, h3⟩)
    · exact Or.inl ⟨⟨hall.1 h1, Finset.coe_injective h2⟩, h3⟩
    · refine Or.inr ⟨⟨fun hc => h1 (hall.2 hc), Finset.coe_injective ?_⟩, h3⟩
      rw [Finset.coe_erase, h2]

namespace ENMuller

/-- The effective Büchi automaton associated with an effective Muller automaton. -/
def toBuchiE (N : ENMuller S Gam) : ENBuchi (BStE S) Gam where
  start q :=
    match q with
    | Sum.inl s => N.start s
    | Sum.inr _ => false
  step q a q' :=
    match q, q' with
    | Sum.inl s, Sum.inl s' => N.step s a s'
    | Sum.inl s, Sum.inr (s', F, X', fl) =>
        N.step s a s' && N.acc F && decide (s' ∈ F) && roundStepB F F s' X' fl
    | Sum.inr (s, F, X, _), Sum.inr (s', F', X', fl) =>
        N.step s a s' && N.acc F && decide (F' = F) && decide (s' ∈ F) && roundStepB F X s' X' fl
    | Sum.inr _, Sum.inl _ => false
  fin q :=
    match q with
    | Sum.inl _ => false
    | Sum.inr (_, _, _, fl) => fl

/-- The bijection between the two state spaces of the Büchi automaton. -/
noncomputable def bstEquiv : BStE S ≃ NMuller.BSt S :=
  Equiv.sumCongr (Equiv.refl S)
    ((Equiv.refl S).prodCongr ((Fintype.finsetEquivSet).prodCongr
      ((Fintype.finsetEquivSet).prodCongr (Equiv.refl Bool))))

omit [DecidableEq S] in
@[simp] theorem bstEquiv_inl (s : S) : (bstEquiv (S := S)) (Sum.inl s) = Sum.inl s := rfl

omit [DecidableEq S] in
@[simp] theorem bstEquiv_inr (s : S) (F X : Finset S) (fl : Bool) :
    (bstEquiv (S := S)) (Sum.inr (s, F, X, fl)) = Sum.inr (s, ↑F, ↑X, fl) := rfl

/-- The effective Büchi automaton presents the Büchi automaton of
`BorelMSO/Automata/MullerToBuchi.lean`. -/
theorem accepts_toBuchiE (N : ENMuller S Gam) (w : ℕ → Gam) :
    N.toBuchiE.toB.Accepts w ↔ N.toN.Accepts w := by
  rw [← NMuller.accepts_toBuchi (N := N.toN) w]
  refine NBuchi.accepts_equiv bstEquiv ?_ ?_ ?_ w
  · rintro (s | ⟨s, F, X, fl⟩)
    · exact ⟨fun h => ⟨s, h, rfl⟩, by rintro ⟨s', hs', h⟩; cases h; exact hs'⟩
    · exact ⟨fun h => absurd h (by simp [ENBuchi.toB, toBuchiE]),
        by rintro ⟨s', hs', h⟩; exact absurd h (by simp)⟩
  · rintro (s | ⟨s, F, X, fl⟩) a (s' | ⟨s', F', X', fl'⟩)
    · exact Iff.rfl
    · show (N.step s a s' && N.acc F' && decide (s' ∈ F') && roundStepB F' F' s' X' fl') = true ↔ _
      rw [Bool.and_eq_true, Bool.and_eq_true, Bool.and_eq_true, decide_eq_true_iff,
        roundStepB_iff]
      exact ⟨fun ⟨⟨⟨h1, h2⟩, h3⟩, h4⟩ => ⟨h1, ⟨F', rfl, h2⟩, h3, h4⟩,
        fun ⟨h1, h2, h3, h4⟩ => ⟨⟨⟨h1, (ENMuller.toN_acc_coe N F').1 h2⟩, h3⟩, h4⟩⟩
    · constructor
      · intro h
        exact absurd h (by simp [ENBuchi.toB, toBuchiE])
      · intro h
        exact (h : False).elim
    · show (N.step s a s' && N.acc F && decide (F' = F) && decide (s' ∈ F) &&
          roundStepB F X s' X' fl') = true ↔ _
      rw [Bool.and_eq_true, Bool.and_eq_true, Bool.and_eq_true, Bool.and_eq_true,
        decide_eq_true_iff, decide_eq_true_iff, roundStepB_iff]
      constructor
      · rintro ⟨⟨⟨⟨h1, h2⟩, h3⟩, h4⟩, h5⟩
        exact ⟨h1, ⟨F, rfl, h2⟩, by rw [h3], h4, h5⟩
      · rintro ⟨h1, h2, h3, h4, h5⟩
        exact ⟨⟨⟨⟨h1, (ENMuller.toN_acc_coe N F).1 h2⟩, Finset.coe_injective h3⟩, h4⟩, h5⟩
  · rintro (s | ⟨s, F, X, fl⟩)
    · constructor
      · intro h
        exact absurd h (by simp [ENBuchi.toB, toBuchiE])
      · rintro ⟨s', F', X', h⟩
        rw [bstEquiv_inl] at h
        simp at h
    · constructor
      · intro h
        have hfl : fl = true := h
        exact ⟨s, ↑F, ↑X, by rw [bstEquiv_inr, hfl]⟩
      · rintro ⟨s', F', X', h⟩
        rw [bstEquiv_inr] at h
        simp only [Sum.inr.injEq, Prod.mk.injEq] at h
        show fl = true
        exact h.2.2.2

end ENMuller

end BorelMSO


==> anc/lean-formalization/BorelMSO/Automata/EffWordAut.lean <==
import BorelMSO.Automata.OmegaAut
import BorelMSO.Automata.MullerToBuchi

/-!
# Effective presentations of automata on ω-words

As in `BorelMSO/Automata/EffAut.lean` for the automata on Borel trees, this file introduces
the effective presentations of the three kinds of automata on ω-words used in the proof of
Lemma 12: nondeterministic Muller automata (`BorelMSO.ENMuller`), nondeterministic Büchi
automata (`BorelMSO.ENBuchi`) and deterministic Muller automata (`BorelMSO.EDMuller`).
The data is the same as in `BorelMSO/Automata/OmegaAut.lean` and
`BorelMSO/Automata/MullerToBuchi.lean`, but given by Boolean functions, sets of states being
represented by `Finset`s.

The file also proves the transfer lemmas which let one replace the state space of an
automaton by another one: along a bijection for the nondeterministic automata
(`BorelMSO.NMuller.accepts_equiv`, `BorelMSO.NBuchi.accepts_equiv`) and along an
injection for the deterministic ones (`BorelMSO.DMuller.accepts_inj`).  They are what makes
it possible to define a *computable* construction on a convenient state space and to identify
its semantics with a construction of the classical development, whose state space carries
`Set`- and `Prop`-valued data.
-/

namespace BorelMSO

variable {S S' Gam : Type}

theorem exists_finset_coe_eq [Fintype S] (R : Set S) : ∃ F : Finset S, ↑F = R := by
  classical
  exact ⟨R.toFinset, by simp⟩

/-! ### Transfer along a change of state space -/

namespace DMuller

theorem run_inj {M : DMuller S Gam} {M' : DMuller S' Gam} {f : S' → S}
    (h0 : f M'.start = M.start) (hstep : ∀ s a, f (M'.step s a) = M.step (f s) a)
    (w : ℕ → Gam) (n : ℕ) : f (M'.run w n) = M.run w n := by
  induction n with
  | zero => exact h0
  | succ n ih =>
      show f (M'.step (M'.run w n) (w n)) = M.step (M.run w n) (w n)
      rw [hstep, ih]

theorem image_infStates_inj {M : DMuller S Gam} {M' : DMuller S' Gam} {f : S' → S}
    (hf : Function.Injective f) (h0 : f M'.start = M.start)
    (hstep : ∀ s a, f (M'.step s a) = M.step (f s) a) (w : ℕ → Gam) :
    f '' M'.infStates w = M.infStates w := by
  have hrun := run_inj (M := M) (M' := M') h0 hstep w
  ext s
  simp only [infStates, Set.mem_image, Set.mem_setOf_eq]
  constructor
  · rintro ⟨s', hs', rfl⟩
    refine hs'.mono ?_
    intro n hn
    simp only [Set.mem_setOf_eq] at hn ⊢
    rw [← hrun n, hn]
  · intro hs
    obtain ⟨n0, hn0⟩ := hs.nonempty
    simp only [Set.mem_setOf_eq] at hn0
    refine ⟨M'.run w n0, ?_, by rw [hrun, hn0]⟩
    refine hs.mono ?_
    intro n hn
    simp only [Set.mem_setOf_eq] at hn ⊢
    exact hf (by rw [hrun, hn, ← hn0, hrun])

/-- Transfer of the language of a deterministic Muller automaton along an injective map of
state spaces which respects the initial state, the transitions and the acceptance
condition. -/
theorem accepts_inj {M : DMuller S Gam} {M' : DMuller S' Gam} {f : S' → S}
    (hf : Function.Injective f) (h0 : f M'.start = M.start)
    (hstep : ∀ s a, f (M'.step s a) = M.step (f s) a)
    (hacc : ∀ R : Set S', M'.acc R ↔ M.acc (f '' R)) (w : ℕ → Gam) :
    M'.Accepts w ↔ M.Accepts w := by
  rw [Accepts, Accepts, hacc, image_infStates_inj hf h0 hstep]

end DMuller

namespace NMuller

/-- Transfer of the language of a nondeterministic Muller automaton along a bijection of
state spaces. -/
theorem accepts_equiv {N : NMuller S Gam} {N' : NMuller S' Gam} (e : S' ≃ S)
    (h0 : ∀ s, s ∈ N'.start ↔ e s ∈ N.start)
    (hstep : ∀ s a s', N'.step s a s' ↔ N.step (e s) a (e s'))
    (hacc : ∀ R : Set S', N'.acc R ↔ N.acc (e '' R)) (w : ℕ → Gam) :
    N'.Accepts w ↔ N.Accepts w := by
  have key : ∀ r : ℕ → S', e '' infStates r = infStates (fun n => e (r n)) := by
    intro r
    ext s
    simp only [infStates, Set.mem_image, Set.mem_setOf_eq]
    constructor
    · rintro ⟨s', hs', rfl⟩
      exact hs'.mono (fun n hn => by simp only [Set.mem_setOf_eq] at hn ⊢; rw [hn])
    · intro hs
      refine ⟨e.symm s, hs.mono ?_, by simp⟩
      intro n hn
      simp only [Set.mem_setOf_eq] at hn ⊢
      rw [← hn]
      simp
  constructor
  · rintro ⟨r, ⟨hr0, hrs⟩, hacc'⟩
    refine ⟨fun n => e (r n), ⟨(h0 _).1 hr0, fun n => (hstep _ _ _).1 (hrs n)⟩, ?_⟩
    rw [← key]
    exact (hacc _).1 hacc'
  · rintro ⟨r, ⟨hr0, hrs⟩, hacc'⟩
    refine ⟨fun n => e.symm (r n), ⟨(h0 _).2 (by simpa using hr0), fun n => ?_⟩, ?_⟩
    · exact (hstep _ _ _).2 (by simpa using hrs n)
    · refine (hacc _).2 ?_
      rw [key]
      simpa using hacc'

end NMuller

namespace NBuchi

/-- Transfer of the language of a nondeterministic Büchi automaton along a bijection of
state spaces. -/
theorem accepts_equiv {B : NBuchi S Gam} {B' : NBuchi S' Gam} (e : S' ≃ S)
    (h0 : ∀ s, s ∈ B'.start ↔ e s ∈ B.start)
    (hstep : ∀ s a s', B'.step s a s' ↔ B.step (e s) a (e s'))
    (hfin : ∀ s, s ∈ B'.fin ↔ e s ∈ B.fin) (w : ℕ → Gam) :
    B'.Accepts w ↔ B.Accepts w := by
  constructor
  · rintro ⟨r, ⟨hr0, hrs⟩, hinf⟩
    refine ⟨fun n => e (r n), ⟨(h0 _).1 hr0, fun n => (hstep _ _ _).1 (hrs n)⟩, ?_⟩
    exact hinf.mono (fun n hn => (hfin _).1 hn)
  · rintro ⟨r, ⟨hr0, hrs⟩, hinf⟩
    refine ⟨fun n => e.symm (r n), ⟨(h0 _).2 (by simpa using hr0), fun n => ?_⟩, ?_⟩
    · exact (hstep _ _ _).2 (by simpa using hrs n)
    · exact hinf.mono (fun n hn => (hfin _).2 (by simpa using hn))

end NBuchi

/-! ### Effective presentations -/

/-- An effective presentation of a nondeterministic Muller automaton on ω-words. -/
structure ENMuller (S Gam : Type) where
  /-- The initial states. -/
  start : S → Bool
  /-- The transition relation. -/
  step : S → Gam → S → Bool
  /-- The accepting family. -/
  acc : Finset S → Bool

/-- An effective presentation of a nondeterministic Büchi automaton on ω-words. -/
structure ENBuchi (S Gam : Type) where
  /-- The initial states. -/
  start : S → Bool
  /-- The transition relation. -/
  step : S → Gam → S → Bool
  /-- The states that have to be visited infinitely often. -/
  fin : S → Bool

/-- An effective presentation of a deterministic Muller automaton on ω-words. -/
structure EDMuller (S Gam : Type) where
  /-- The initial state. -/
  start : S
  /-- The transition function. -/
  step : S → Gam → S
  /-- The accepting family. -/
  acc : Finset S → Bool

namespace ENMuller

/-- The nondeterministic Muller automaton presented by `N`. -/
def toN (N : ENMuller S Gam) : NMuller S Gam where
  start := {s | N.start s = true}
  step := fun s a s' => N.step s a s' = true
  acc := fun R => ∃ F : Finset S, ↑F = R ∧ N.acc F = true

@[simp] theorem toN_acc_coe (N : ENMuller S Gam) (F : Finset S) :
    N.toN.acc ↑F ↔ N.acc F = true := by
  constructor
  · rintro ⟨F', hF', h⟩
    rwa [Finset.coe_injective hF'] at h
  · intro h
    exact ⟨F, rfl, h⟩

end ENMuller

namespace ENBuchi

/-- The nondeterministic Büchi automaton presented by `B`. -/
def toB (B : ENBuchi S Gam) : NBuchi S Gam where
  start := {s | B.start s = true}
  step := fun s a s' => B.step s a s' = true
  fin := {s | B.fin s = true}

end ENBuchi

namespace EDMuller

/-- The deterministic Muller automaton presented by `M`. -/
def toD (M : EDMuller S Gam) : DMuller S Gam where
  start := M.start
  step := M.step
  acc := fun R => ∃ F : Finset S, ↑F = R ∧ M.acc F = true

@[simp] theorem toD_acc_coe (M : EDMuller S Gam) (F : Finset S) :
    M.toD.acc ↑F ↔ M.acc F = true := by
  constructor
  · rintro ⟨F', hF', h⟩
    rwa [Finset.coe_injective hF'] at h
  · intro h
    exact ⟨F, rfl, h⟩

/-- The complement of an effective deterministic Muller automaton. -/
def compl (M : EDMuller S Gam) : EDMuller S Gam := { M with acc := fun F => !M.acc F }

theorem accepts_compl [Fintype S] (M : EDMuller S Gam) (w : ℕ → Gam) :
    M.compl.toD.Accepts w ↔ ¬ M.toD.Accepts w := by
  obtain ⟨F, hF⟩ := exists_finset_coe_eq (M.toD.infStates w)
  have hrun : ∀ n, M.compl.toD.run w n = M.toD.run w n := by
    intro n
    induction n with
    | zero => rfl
    | succ n ih =>
        show M.step (M.compl.toD.run w n) (w n) = M.step (M.toD.run w n) (w n)
        rw [ih]
  have hinf : M.compl.toD.infStates w = M.toD.infStates w := by
    ext s
    simp only [DMuller.infStates, Set.mem_setOf_eq]
    constructor <;> intro h <;> refine h.mono (fun n hn => ?_) <;>
      simp only [Set.mem_setOf_eq] at hn ⊢ <;> rw [← hn, hrun]
  rw [DMuller.Accepts, DMuller.Accepts, hinf, ← hF, toD_acc_coe, toD_acc_coe]
  simp [compl]

end EDMuller

end BorelMSO


==> anc/lean-formalization/BorelMSO/Automata/MullerToBuchi.lean <==
import BorelMSO.Automata.OmegaAut

/-!
# From nondeterministic Muller automata to nondeterministic Büchi automata

This file contains the first step of every standard proof of **McNaughton's determinization
theorem**: the reduction of the determinization of nondeterministic *Muller* automata on
ω-words to the determinization of nondeterministic *Büchi* automata, which is the step
carried out by Safra's construction.

A nondeterministic Büchi automaton (`BorelMSO.NBuchi`) accepts an ω-word if it has a run
visiting a distinguished set of states infinitely often.  Given a nondeterministic Muller
automaton `N`, the Büchi automaton `N.toBuchi` first follows a run of `N`, then guesses at
some point the set `F` of states that the run will visit infinitely often — the guess must
be accepting for `N` — and from then on it checks that the run stays inside `F` and visits
every state of `F` infinitely often, by means of the usual round-robin counter: the state
records the set of states of `F` that have not been visited yet in the current round, and
the round is restarted (and the state marked, which is the Büchi condition) whenever that
set becomes empty.

The main results are

* `BorelMSO.NMuller.accepts_toBuchi`: `N.toBuchi` accepts exactly the ω-words accepted
  by `N`;
* `BorelMSO.mcNaughton_of_buchiDeterminization`: McNaughton's theorem follows from the
  determinization of nondeterministic Büchi automata (`BorelMSO.BuchiDeterminization`,
  Safra's theorem).  Safra's theorem itself is proved in `BorelMSO/Safra/Main.lean`
  (`BorelMSO.buchiDeterminization`).
-/

namespace BorelMSO

/-- A nondeterministic Büchi automaton on ω-words. -/
structure NBuchi (S : Type*) (Gam : Type*) where
  /-- The set of initial states. -/
  start : Set S
  /-- The transition relation. -/
  step : S → Gam → S → Prop
  /-- The states that have to be visited infinitely often. -/
  fin : Set S

namespace NBuchi

variable {S Gam : Type*}

/-- A run of a nondeterministic Büchi automaton on an ω-word. -/
def IsRun (B : NBuchi S Gam) (w : ℕ → Gam) (r : ℕ → S) : Prop :=
  r 0 ∈ B.start ∧ ∀ n, B.step (r n) (w n) (r (n + 1))

/-- The automaton accepts the ω-word `w` if it has a run visiting `fin` infinitely often. -/
def Accepts (B : NBuchi S Gam) (w : ℕ → Gam) : Prop :=
  ∃ r, B.IsRun w r ∧ {n | r n ∈ B.fin}.Infinite

end NBuchi

/-- **Safra's determinization theorem**, as a statement.  It is proved in
`BorelMSO/Safra/Main.lean` (`BorelMSO.buchiDeterminization`).  Every language of ω-words recognized by a nondeterministic Büchi automaton with
finitely many states over a finite alphabet is recognized by a deterministic Muller
automaton. -/
def BuchiDeterminization : Prop :=
  ∀ (S Gam : Type) (_ : Finite S) (_ : Finite Gam) (B : NBuchi S Gam),
    ∃ (S' : Type) (_ : Finite S') (D : DMuller S' Gam), ∀ w, D.Accepts w ↔ B.Accepts w

namespace NMuller

variable {S Gam : Type} {N : NMuller S Gam}

/-- The states of the Büchi automaton associated with a Muller automaton: either a state of
the automaton (the guess has not been made yet), or a state together with the guessed set
`F`, the set of states of `F` that still have to be visited in the current round, and a flag
marking the end of a round. -/
abbrev BSt (S : Type) := S ⊕ (S × Set S × Set S × Bool)

/-- One step of the round-robin counter: the state `s` is removed from the set `X` of the
states that still have to be visited; when nothing else remains the round is over, the
counter is reset to `F` and the flag is raised. -/
def roundStep (F X : Set S) (s : S) (X' : Set S) (fl : Bool) : Prop :=
  ((∀ y ∈ X, y = s) ∧ X' = F ∧ fl = true) ∨
    ((¬ ∀ y ∈ X, y = s) ∧ X' = X \ {s} ∧ fl = false)

open Classical in
/-- The result of one step of the round-robin counter. -/
noncomputable def roundNext (F X : Set S) (s : S) : Set S × Bool :=
  if ∀ y ∈ X, y = s then (F, true) else (X \ {s}, false)

theorem roundStep_roundNext (F X : Set S) (s : S) :
    roundStep F X s (roundNext F X s).1 (roundNext F X s).2 := by
  classical
  unfold roundNext
  by_cases h : ∀ y ∈ X, y = s
  · rw [if_pos h]
    exact Or.inl ⟨h, rfl, rfl⟩
  · rw [if_neg h]
    exact Or.inr ⟨h, rfl, rfl⟩

/-- The Büchi automaton associated with a nondeterministic Muller automaton. -/
def toBuchi (N : NMuller S Gam) : NBuchi (BSt S) Gam where
  start := {q | ∃ s ∈ N.start, q = Sum.inl s}
  step q a q' :=
    match q, q' with
    | Sum.inl s, Sum.inl s' => N.step s a s'
    | Sum.inl s, Sum.inr (s', F, X', fl) =>
        N.step s a s' ∧ N.acc F ∧ s' ∈ F ∧ roundStep F F s' X' fl
    | Sum.inr (s, F, X, _), Sum.inr (s', F', X', fl) =>
        N.step s a s' ∧ N.acc F ∧ F' = F ∧ s' ∈ F ∧ roundStep F X s' X' fl
    | Sum.inr _, Sum.inl _ => False
  fin := {q | ∃ s F X, q = Sum.inr (s, F, X, true)}

/-- The state of the Muller automaton carried by a state of the Büchi automaton. -/
def proj : BSt S → S := Sum.elim id (fun p => p.1)

@[simp] theorem proj_inl (s : S) : proj (Sum.inl s) = s := rfl

@[simp] theorem proj_inr (p : S × Set S × Set S × Bool) : proj (Sum.inr p) = p.1 := rfl

theorem step_proj {q q' : BSt S} {a : Gam} (h : (toBuchi N).step q a q') :
    N.step (proj q) a (proj q') := by
  match q, q', h with
  | Sum.inl s, Sum.inl s', h => exact h
  | Sum.inl s, Sum.inr (s', F, X', fl), h => exact h.1
  | Sum.inr (s, F, X, b), Sum.inr (s', F', X', fl), h => exact h.1

/-! ### The Büchi automaton accepts at most as much as the Muller automaton -/

section Sound

variable {w : ℕ → Gam} {ρ : ℕ → BSt S}

/-- After the guess has been made, the guessed set no longer changes. -/
theorem stay_inr (hρ : (toBuchi N).IsRun w ρ) {n : ℕ} {s : S} {F X : Set S} {fl : Bool}
    (hn : ρ n = Sum.inr (s, F, X, fl)) :
    ∀ k, ∃ s' X' fl', ρ (n + k) = Sum.inr (s', F, X', fl') := by
  intro k
  induction k with
  | zero => exact ⟨s, X, fl, hn⟩
  | succ k ih =>
    obtain ⟨s', X', fl', hk⟩ := ih
    have hstep := hρ.2 (n + k)
    rw [hk] at hstep
    cases hnext : ρ (n + k + 1) with
    | inl s2 =>
      rw [hnext] at hstep
      exact (hstep : False).elim
    | inr p =>
      obtain ⟨s2, F2, X2, fl2⟩ := p
      rw [hnext] at hstep
      have hF : F2 = F := hstep.2.2.1
      exact ⟨s2, X2, fl2, by rw [show n + (k + 1) = n + k + 1 from rfl, hnext, hF]⟩

/-- Along the second phase, the states of the run belong to the guessed set. -/
theorem mem_of_inr (hρ : (toBuchi N).IsRun w ρ) {n : ℕ} {s : S} {F X : Set S} {fl : Bool}
    (hn : ρ (n + 1) = Sum.inr (s, F, X, fl)) : s ∈ F := by
  have hstep := hρ.2 n
  rw [hn] at hstep
  cases hprev : ρ n with
  | inl s0 =>
    rw [hprev] at hstep
    exact hstep.2.2.1
  | inr p =>
    obtain ⟨s0, F0, X0, fl0⟩ := p
    rw [hprev] at hstep
    have hF : F = F0 := hstep.2.2.1
    rw [hF]
    exact hstep.2.2.2.1

/-- The guessed set is accepting for the Muller automaton. -/
theorem acc_of_inr (hρ : (toBuchi N).IsRun w ρ) {n : ℕ} {s : S} {F X : Set S} {fl : Bool}
    (hn : ρ (n + 1) = Sum.inr (s, F, X, fl)) : N.acc F := by
  have hstep := hρ.2 n
  rw [hn] at hstep
  cases hprev : ρ n with
  | inl s0 =>
    rw [hprev] at hstep
    exact hstep.2.1
  | inr p =>
    obtain ⟨s0, F0, X0, fl0⟩ := p
    rw [hprev] at hstep
    have hF : F = F0 := hstep.2.2.1
    rw [hF]
    exact hstep.2.1

/-- A run of the Büchi automaton visiting `fin` infinitely often yields an accepting run of
the Muller automaton. -/
theorem accepts_of_toBuchi (h : (toBuchi N).Accepts w) : N.Accepts w := by
  classical
  obtain ⟨ρ, hρ, hinf⟩ := h
  refine ⟨fun n => proj (ρ n), ⟨?_, fun n => step_proj (hρ.2 n)⟩, ?_⟩
  · obtain ⟨s, hs, h0⟩ := hρ.1
    show proj (ρ 0) ∈ N.start
    rw [h0]
    exact hs
  -- a marked state is reached at some positive time
  obtain ⟨t1, ht1, ht1pos⟩ : ∃ t1, ρ t1 ∈ (toBuchi N).fin ∧ 1 ≤ t1 := by
    obtain ⟨t1, ht1, ht1ne⟩ := (hinf.diff (Set.finite_singleton 0)).nonempty
    exact ⟨t1, ht1, by
      rcases Nat.eq_zero_or_pos t1 with h | h
      · exact absurd (by simp [h]) ht1ne
      · exact h⟩
  obtain ⟨s0, F, X0, hF0⟩ := ht1
  obtain ⟨t0, rfl⟩ : ∃ t0, t1 = t0 + 1 := ⟨t1 - 1, by omega⟩
  have hacc : N.acc F := acc_of_inr hρ hF0
  have hstay := stay_inr hρ hF0
  choose sfun Xfun flfun hfun using hstay
  -- the data of the second phase
  have hround : ∀ k, roundStep F (Xfun k) (sfun (k + 1)) (Xfun (k + 1)) (flfun (k + 1)) := by
    intro k
    have hstep := hρ.2 (t0 + 1 + k)
    rw [hfun k, show t0 + 1 + k + 1 = t0 + 1 + (k + 1) from by ring, hfun (k + 1)] at hstep
    exact hstep.2.2.2.2
  have hmemF : ∀ k, sfun (k + 1) ∈ F := by
    intro k
    have hstep := hρ.2 (t0 + 1 + k)
    rw [hfun k, show t0 + 1 + k + 1 = t0 + 1 + (k + 1) from by ring, hfun (k + 1)] at hstep
    exact hstep.2.2.2.1
  have hsfun : ∀ k, proj (ρ (t0 + 1 + k)) = sfun k := by
    intro k
    rw [hfun k]
    rfl
  -- the set of states occurring infinitely often is exactly `F`
  have hsub : ∀ y, {n | proj (ρ n) = y}.Infinite → y ∈ F := by
    intro y hy
    have hy' : ∃ k, proj (ρ (t0 + 1 + (k + 1))) = y := by
      obtain ⟨n, hn, hn'⟩ := (hy.diff (Set.finite_Iic (t0 + 1))).nonempty
      simp only [Set.mem_Iic, not_le] at hn'
      exact ⟨n - (t0 + 2), by
        rw [show t0 + 1 + (n - (t0 + 2) + 1) = n from by omega]
        exact hn⟩
    obtain ⟨k, hk⟩ := hy'
    rw [hsfun (k + 1)] at hk
    rw [← hk]
    exact hmemF k
  -- every state of `F` occurs infinitely often
  have hresets : {k | flfun k = true}.Infinite := by
    have hsubset : {n | ρ n ∈ (toBuchi N).fin} ⊆
        (fun k => t0 + 1 + k) '' {k | flfun k = true} ∪ Set.Iic (t0 + 1) := by
      intro n hn
      by_cases hle : n ≤ t0 + 1
      · exact Or.inr hle
      · refine Or.inl ⟨n - (t0 + 1), ?_, show t0 + 1 + (n - (t0 + 1)) = n from by omega⟩
        have hkey := hfun (n - (t0 + 1))
        rw [show t0 + 1 + (n - (t0 + 1)) = n from by omega] at hkey
        obtain ⟨s', F', X', hfl⟩ := hn
        rw [hkey] at hfl
        simp only [Sum.inr.injEq, Prod.mk.injEq] at hfl
        exact hfl.2.2.2
    have := hinf.mono hsubset
    by_contra hfin
    rw [Set.not_infinite] at hfin
    exact this ((Set.Finite.image _ hfin).union (Set.finite_Iic _))
  have hvisit : ∀ k p, k ≤ p → Xfun k = F →
      ∀ y ∈ F, y ∈ Xfun p ∨ ∃ j, k < j ∧ j ≤ p ∧ sfun j = y := by
    intro k p hkp hk y hy
    induction p with
    | zero =>
      have : k = 0 := by omega
      subst this
      rw [hk]
      exact Or.inl hy
    | succ p ih =>
      rcases Nat.lt_or_ge k (p + 1) with hlt | hge
      · have hkp' : k ≤ p := by omega
        rcases ih hkp' with hmem | ⟨j, hj1, hj2, hj3⟩
        · rcases hround p with ⟨-, hX, -⟩ | ⟨-, hX, -⟩
          · rw [hX]
            exact Or.inl hy
          · by_cases hys : y = sfun (p + 1)
            · exact Or.inr ⟨p + 1, by omega, le_refl _, hys.symm⟩
            · refine Or.inl ?_
              rw [hX]
              exact ⟨hmem, by simpa using hys⟩
        · exact Or.inr ⟨j, hj1, by omega, hj3⟩
      · have : k = p + 1 := by omega
        subst this
        rw [hk]
        exact Or.inl hy
  have hXreset : ∀ k, flfun (k + 1) = true → Xfun (k + 1) = F ∧ ∀ z ∈ Xfun k, z = sfun (k + 1) := by
    intro k hk
    rcases hround k with ⟨h1, h2, -⟩ | ⟨-, -, h3⟩
    · exact ⟨h2, h1⟩
    · rw [h3] at hk
      exact absurd hk (by simp)
  have hsup : ∀ y ∈ F, {n | proj (ρ n) = y}.Infinite := by
    intro y hy
    refine Set.infinite_of_not_bddAbove ?_
    rintro ⟨M, hM⟩
    -- take two resets after `M`
    obtain ⟨k, hk, hkM⟩ : ∃ k, flfun k = true ∧ M + 1 ≤ k := by
      obtain ⟨k, hk, hk'⟩ := (hresets.diff (Set.finite_Iic (M + 1))).nonempty
      simp only [Set.mem_Iic, not_le] at hk'
      exact ⟨k, hk, by omega⟩
    obtain ⟨p, hp, hpk⟩ : ∃ p, flfun p = true ∧ k + 2 ≤ p := by
      obtain ⟨p, hp, hp'⟩ := (hresets.diff (Set.finite_Iic (k + 2))).nonempty
      simp only [Set.mem_Iic, not_le] at hp'
      exact ⟨p, hp, by omega⟩
    obtain ⟨k', rfl⟩ : ∃ k', k = k' + 1 := ⟨k - 1, by omega⟩
    obtain ⟨p', rfl⟩ : ∃ p', p = p' + 1 := ⟨p - 1, by omega⟩
    obtain ⟨hXk, -⟩ := hXreset k' hk
    obtain ⟨-, hlast⟩ := hXreset p' hp
    have hj : ∃ j, k' + 1 < j ∧ j ≤ p' + 1 ∧ sfun j = y := by
      rcases hvisit (k' + 1) p' (by omega) hXk y hy with hmem | ⟨j, hj1, hj2, hj3⟩
      · exact ⟨p' + 1, by omega, le_refl _, (hlast y hmem).symm⟩
      · exact ⟨j, hj1, by omega, hj3⟩
    obtain ⟨j, hj1, -, hj3⟩ := hj
    have : t0 + 1 + j ∈ {n | proj (ρ n) = y} := by
      simp only [Set.mem_setOf_eq, hsfun j, hj3]
    have := hM this
    omega
  have : NMuller.infStates (fun n => proj (ρ n)) = F := by
    ext y
    exact ⟨fun hy => hsub y hy, fun hy => hsup y hy⟩
  rw [this]
  exact hacc

end Sound


/-! ### The Büchi automaton accepts at least as much as the Muller automaton -/

section Complete

variable [Finite S] {w : ℕ → Gam}

/-- An accepting run of the Muller automaton yields an accepting run of the Büchi
automaton. -/
theorem toBuchi_accepts (h : N.Accepts w) : (toBuchi N).Accepts w := by
  classical
  obtain ⟨r, hrun, hacc⟩ := h
  set R := NMuller.infStates r with hR
  -- a time after which the run stays inside `R`
  obtain ⟨t0, ht0⟩ : ∃ t0, ∀ n, t0 ≤ n → r n ∈ R := by
    have hfin : {n | r n ∉ R}.Finite := by
      have hsplit : {n | r n ∉ R} = ⋃ y ∈ {y : S | y ∉ R}, {n | r n = y} := by
        ext n
        simp only [Set.mem_setOf_eq, Set.mem_iUnion, exists_prop]
        exact ⟨fun hn => ⟨r n, hn, rfl⟩, fun ⟨y, hy, hn⟩ => by rw [hn]; exact hy⟩
      rw [hsplit]
      refine Set.Finite.biUnion (Set.toFinite _) (fun y hy => ?_)
      simpa [hR, NMuller.infStates, Set.not_infinite] using hy
    obtain ⟨M, hM⟩ := hfin.bddAbove
    refine ⟨M + 1, fun n hn => ?_⟩
    by_contra hc
    have := hM (show n ∈ {n | r n ∉ R} from hc)
    omega
  -- the round-robin data
  obtain ⟨Z, hZ0, hZsucc⟩ : ∃ Z : ℕ → Set S × Bool, Z 0 = (R, true) ∧
      ∀ k, Z (k + 1) = roundNext R (Z k).1 (r (t0 + k + 1)) :=
    ⟨fun k => Nat.rec (R, true) (fun k p => roundNext R p.1 (r (t0 + k + 1))) k, rfl, fun _ => rfl⟩
  have hZsub : ∀ k, (Z k).1 ⊆ R := by
    intro k
    induction k with
    | zero => rw [hZ0]
    | succ k ih =>
      rw [hZsucc k]
      unfold roundNext
      by_cases hc : ∀ y ∈ (Z k).1, y = r (t0 + k + 1)
      · rw [if_pos hc]
      · rw [if_neg hc]
        exact fun y hy => ih hy.1
  -- infinitely many rounds are completed
  have hmarks : {k | (Z k).2 = true}.Infinite := by
    by_contra hfin
    rw [Set.not_infinite] at hfin
    obtain ⟨M, hM⟩ := hfin.bddAbove
    set K := M + 1 with hK
    have hfalse : ∀ k, K ≤ k → (Z k).2 = false := by
      intro k hk
      by_contra hc
      have : k ∈ {k | (Z k).2 = true} := by
        simp only [Set.mem_setOf_eq]
        cases hb : (Z k).2 with
        | false => exact absurd hb hc
        | true => rfl
      have := hM this
      omega
    have hstep : ∀ k, K ≤ k → (Z (k + 1)).1 = (Z k).1 \ {r (t0 + k + 1)} ∧
        ¬ (∀ y ∈ (Z k).1, y = r (t0 + k + 1)) := by
      intro k hk
      have hfl : (Z (k + 1)).2 = false := hfalse (k + 1) (by omega)
      by_cases hc : ∀ y ∈ (Z k).1, y = r (t0 + k + 1)
      · rw [hZsucc k] at hfl
        unfold roundNext at hfl
        rw [if_pos hc] at hfl
        exact absurd hfl (by simp)
      · refine ⟨?_, hc⟩
        rw [hZsucc k]
        unfold roundNext
        rw [if_neg hc]
    have hne : ∀ k, K ≤ k → (Z (k + 1)).1.Nonempty := by
      intro k hk
      obtain ⟨h1, h2⟩ := hstep k hk
      push_neg at h2
      obtain ⟨y, hy, hyne⟩ := h2
      exact ⟨y, by rw [h1]; exact ⟨hy, by simpa using hyne⟩⟩
    have hmono : ∀ j k, K ≤ j → j ≤ k → (Z k).1 ⊆ (Z j).1 := by
      intro j k hj hjk
      induction k with
      | zero =>
        have : j = 0 := by omega
        rw [this]
      | succ k ih =>
        rcases Nat.lt_or_ge j (k + 1) with hlt | hge
        · have hkj : j ≤ k := by omega
          refine subset_trans ?_ (ih hkj)
          rw [(hstep k (by omega)).1]
          exact fun y hy => hy.1
        · have : j = k + 1 := by omega
          rw [this]
    -- every element of the counter is eventually visited, so the counter empties
    have hchoice : ∀ y : S, ∃ j, K + 1 ≤ j ∧ (y ∈ (Z (K + 1)).1 → y ∉ (Z j).1) := by
      intro y
      by_cases hy : y ∈ (Z (K + 1)).1
      · have hyR : y ∈ R := hZsub (K + 1) hy
        have hinf : {n | r n = y}.Infinite := hyR
        obtain ⟨n, hn, hn'⟩ := (hinf.diff (Set.finite_Iic (t0 + K + 2))).nonempty
        simp only [Set.mem_Iic, not_le] at hn'
        refine ⟨n - t0, by omega, fun _ => ?_⟩
        have hk : n - t0 = (n - t0 - 1) + 1 := by omega
        rw [hk, (hstep (n - t0 - 1) (by omega)).1]
        simp only [Set.mem_diff, Set.mem_singleton_iff, not_and, not_not]
        intro _hmem
        rw [show t0 + (n - t0 - 1) + 1 = n from by omega]
        exact hn.symm
      · exact ⟨K + 1, le_refl _, fun hc => absurd hc hy⟩
    choose f hf1 hf2 using hchoice
    haveI : Fintype S := Fintype.ofFinite S
    set J := max (K + 1) (Finset.univ.sup f) with hJ
    have hJK : K + 1 ≤ J := le_max_left _ _
    have hempty : (Z J).1 = ∅ := by
      ext y
      simp only [Set.mem_empty_iff_false, iff_false]
      intro hy
      have hyK : y ∈ (Z (K + 1)).1 := hmono (K + 1) J (by omega) hJK hy
      have hfy : f y ≤ J := le_trans (Finset.le_sup (Finset.mem_univ y)) (le_max_right _ _)
      exact hf2 y hyK (hmono (f y) J (by have := hf1 y; omega) hfy hy)
    obtain ⟨j, hj⟩ : ∃ j, J = j + 1 := ⟨J - 1, by omega⟩
    obtain ⟨y, hy⟩ := hne j (by omega)
    rw [hj] at hempty
    rw [hempty] at hy
    exact hy
  -- the run of the Büchi automaton
  refine ⟨fun n => if n ≤ t0 then Sum.inl (r n)
    else Sum.inr (r n, R, (Z (n - t0)).1, (Z (n - t0)).2), ⟨?_, ?_⟩, ?_⟩
  · show (if (0 : ℕ) ≤ t0 then _ else _) ∈ _
    rw [if_pos (Nat.zero_le _)]
    exact ⟨r 0, hrun.1, rfl⟩
  · intro n
    rcases lt_trichotomy n t0 with hlt | heq | hgt
    · show (toBuchi N).step (if n ≤ t0 then _ else _) (w n) (if n + 1 ≤ t0 then _ else _)
      rw [if_pos (by omega : n ≤ t0), if_pos (by omega : n + 1 ≤ t0)]
      exact hrun.2 n
    · subst heq
      show (toBuchi N).step (if n ≤ n then _ else _) (w n) (if n + 1 ≤ n then _ else _)
      rw [if_pos (le_refl n), if_neg (by omega)]
      refine ⟨hrun.2 n, hacc, ht0 (n + 1) (by omega), ?_⟩
      have h1 : n + 1 - n = 1 := by omega
      rw [h1, hZsucc 0, hZ0]
      exact roundStep_roundNext R R (r (n + 0 + 1))
    · show (toBuchi N).step (if n ≤ t0 then _ else _) (w n) (if n + 1 ≤ t0 then _ else _)
      rw [if_neg (by omega), if_neg (by omega)]
      refine ⟨hrun.2 n, hacc, rfl, ht0 (n + 1) (by omega), ?_⟩
      have h1 : n + 1 - t0 = (n - t0) + 1 := by omega
      rw [h1, hZsucc (n - t0), show t0 + (n - t0) + 1 = n + 1 from by omega]
      exact roundStep_roundNext R (Z (n - t0)).1 (r (n + 1))
  · have himg : (fun k => t0 + k) '' {k | 1 ≤ k ∧ (Z k).2 = true} ⊆
        {n | (if n ≤ t0 then Sum.inl (r n)
          else Sum.inr (r n, R, (Z (n - t0)).1, (Z (n - t0)).2)) ∈ (toBuchi N).fin} := by
      rintro n ⟨k, ⟨hk1, hk2⟩, rfl⟩
      simp only [Set.mem_setOf_eq]
      rw [if_neg (show ¬ (t0 + k ≤ t0) by omega), show t0 + k - t0 = k from by omega]
      exact ⟨r (t0 + k), R, (Z k).1, by rw [hk2]⟩
    refine Set.Infinite.mono himg (Set.Infinite.image ?_ ?_)
    · exact fun a _ b _ hab => by omega
    · have : {k | 1 ≤ k ∧ (Z k).2 = true} = {k | (Z k).2 = true} \ {0} := by
        ext k
        simp only [Set.mem_setOf_eq, Set.mem_diff, Set.mem_singleton_iff]
        constructor
        · rintro ⟨h1, h2⟩
          exact ⟨h2, by omega⟩
        · rintro ⟨h1, h2⟩
          exact ⟨by omega, h1⟩
      rw [this]
      exact hmarks.diff (Set.finite_singleton 0)

end Complete

/-- The Büchi automaton associated with a nondeterministic Muller automaton recognizes the
same language. -/
theorem accepts_toBuchi [Finite S] (w : ℕ → Gam) : (toBuchi N).Accepts w ↔ N.Accepts w :=
  ⟨accepts_of_toBuchi, toBuchi_accepts⟩

end NMuller

/-- **McNaughton's theorem follows from Safra's determinization of nondeterministic Büchi
automata.**  Every nondeterministic Muller automaton on ω-words is turned into an equivalent
nondeterministic Büchi automaton, which is then determinized. -/
theorem mcNaughton_of_buchiDeterminization (h : BuchiDeterminization) : McNaughton := by
  intro S Gam hS hGam N
  obtain ⟨S', hS', D, hD⟩ := h (NMuller.BSt S) Gam inferInstance inferInstance (N.toBuchi)
  exact ⟨S', hS', D, fun w => (hD w).trans (N.accepts_toBuchi w)⟩

end BorelMSO


==> anc/lean-formalization/BorelMSO/Automata/OmegaAut.lean <==
import BorelMSO.Automata.DetMuller

/-!
# Nondeterministic Muller automata on ω-words and determinization

The proof of Claim 14 (`BorelMSO/Automata/DetMuller.lean`) needs, for each letter of the
alphabet, a *deterministic* Muller automaton on ω-words.  The properties of the branches
that have to be checked in the proof of Lemma 12 are naturally described by
*nondeterministic* automata, and moreover they are the *complements* of such properties.

Passing from a nondeterministic Muller automaton to an equivalent deterministic one is
McNaughton's determinization theorem.  It is not available in Mathlib.  It is stated here as
the predicate `BorelMSO.McNaughton`, so that the results needing it can take it as a
hypothesis.  The predicate is proved later, in `BorelMSO/Safra/Main.lean`
(`BorelMSO.mcNaughton`, via Safra's construction), and the final results, such as Lemma 12
(`BorelMSO.Automaton.lemma12`), do not assume it.

Once an automaton is deterministic, complementing it is immediate: it suffices to complement
its acceptance condition (`BorelMSO.DMuller.compl`).
-/

namespace BorelMSO

/-- A nondeterministic Muller automaton on ω-words. -/
structure NMuller (S : Type*) (Gam : Type*) where
  /-- The set of initial states. -/
  start : Set S
  /-- The transition relation. -/
  step : S → Gam → S → Prop
  /-- The accepting family: the sets of states which are allowed to occur infinitely
  often. -/
  acc : Set S → Prop

namespace NMuller

variable {S Gam : Type*}

/-- A run of a nondeterministic automaton on an ω-word. -/
def IsRun (N : NMuller S Gam) (w : ℕ → Gam) (r : ℕ → S) : Prop :=
  r 0 ∈ N.start ∧ ∀ n, N.step (r n) (w n) (r (n + 1))

/-- The set of states occurring infinitely often in a run. -/
def infStates (r : ℕ → S) : Set S := {s | {n | r n = s}.Infinite}

/-- The automaton accepts the ω-word `w` if it has an accepting run on `w`. -/
def Accepts (N : NMuller S Gam) (w : ℕ → Gam) : Prop :=
  ∃ r, N.IsRun w r ∧ N.acc (infStates r)

end NMuller

namespace DMuller

variable {S Gam : Type*}

/-- The complement of a deterministic Muller automaton: the acceptance condition is
negated. -/
def compl (M : DMuller S Gam) : DMuller S Gam :=
  { M with acc := fun R => ¬ M.acc R }

@[simp] theorem run_compl (M : DMuller S Gam) (w : ℕ → Gam) (n : ℕ) :
    M.compl.run w n = M.run w n := by
  induction n with
  | zero => rfl
  | succ n ih =>
      show M.step (M.compl.run w n) (w n) = M.step (M.run w n) (w n)
      rw [ih]

@[simp] theorem accepts_compl (M : DMuller S Gam) (w : ℕ → Gam) :
    M.compl.Accepts w ↔ ¬ M.Accepts w := by
  simp only [Accepts, infStates, run_compl]
  rfl

end DMuller

/-- **McNaughton's determinization theorem** (stated as a proposition; it is proved in `BorelMSO/Safra/Main.lean`).  Every language of
ω-words recognized by a nondeterministic Muller automaton with finitely many states over a
finite alphabet is recognized by a deterministic Muller automaton. -/
def McNaughton : Prop :=
  ∀ (S Gam : Type) (_ : Finite S) (_ : Finite Gam) (N : NMuller S Gam),
    ∃ (S' : Type) (_ : Finite S') (D : DMuller S' Gam), ∀ w, D.Accepts w ↔ N.Accepts w

/-- Assuming McNaughton's theorem, the complement of the language of a nondeterministic
Muller automaton is recognized by a deterministic Muller automaton. -/
theorem exists_dmuller_compl (h : McNaughton) {S Gam : Type} [Finite S] [Finite Gam]
    (N : NMuller S Gam) :
    ∃ (S' : Type) (_ : Finite S') (D : DMuller S' Gam), ∀ w, D.Accepts w ↔ ¬ N.Accepts w := by
  obtain ⟨S', hS', D, hD⟩ := h S Gam inferInstance inferInstance N
  exact ⟨S', hS', D.compl, fun w => by rw [DMuller.accepts_compl, hD]⟩

end BorelMSO


==> anc/lean-formalization/BorelMSO/Basic/BooleanCombination.lean <==
import BorelMSO.Basic.MullerBorel

/-!
# Muller–Borel conditions are exactly Boolean combinations of Büchi and Borel conditions

Definition 1 of the paper describes the winning condition of a Muller–Borel game as a finite
Boolean combination of

* Büchi conditions "the state `q` is seen infinitely often", and
* Borel conditions "the branch belongs to the Borel set `B`".

In `BorelMSO/Basic/MullerBorel.lean` such a condition is represented by a family of sets of
branches `W : Set Q → Set Branch`, Eve winning a play iff its branch belongs to `W R`, where
`R` is the set of states seen infinitely often.  This file justifies that the two
descriptions agree, for a finite state space:

* `BorelMSO.MBCond.sem_iff`: every Boolean combination is of that form, with Borel sets of
  branches (`BorelMSO.MBCond.isBorelBranchSet_setOf`);
* `BorelMSO.sem_condOfW`: conversely, every family `W` is realized by a Boolean
  combination.
-/

universe u v

namespace BorelMSO

open TreeGame

variable {Q : Type u}

/-- A finite Boolean combination of Büchi conditions and Borel conditions on branches. -/
inductive MBCond (Q : Type*) where
  | buchi : Q → MBCond Q
  | borel : Set Branch → MBCond Q
  | not : MBCond Q → MBCond Q
  | and : MBCond Q → MBCond Q → MBCond Q
  | or : MBCond Q → MBCond Q → MBCond Q
  | tt : MBCond Q

namespace MBCond

/-- The winning condition described by a Boolean combination. -/
def sem {g : TreeGame.{u, v} Q Λ} : MBCond Q → (ℕ → g.Step) → Prop
  | buchi q, π => q ∈ g.infStates π
  | borel B, π => g.branchOf π ∈ B
  | not c, π => ¬ c.sem π
  | and c d, π => c.sem π ∧ d.sem π
  | or c d, π => c.sem π ∨ d.sem π
  | tt, _ => True

open Classical in
/-- The set of branches that the condition accepts, once the set of states occurring
infinitely often is fixed. -/
noncomputable def setOf : MBCond Q → Set Q → Set Branch
  | buchi q, R => if q ∈ R then Set.univ else ∅
  | borel B, _ => B
  | not c, R => (c.setOf R)ᶜ
  | and c d, R => c.setOf R ∩ d.setOf R
  | or c d, R => c.setOf R ∪ d.setOf R
  | tt, _ => Set.univ

/-- **Every Boolean combination of Büchi and Borel conditions is a Muller–Borel condition**
in the sense of `MullerBorelWin`. -/
theorem sem_iff {g : TreeGame.{u, v} Q Λ} (c : MBCond Q) (π : ℕ → g.Step) :
    c.sem π ↔ g.MullerBorelWin c.setOf π := by
  classical
  induction c with
  | buchi q =>
    simp only [sem, MullerBorelWin, setOf]
    by_cases h : q ∈ g.infStates π <;> simp [h]
  | borel B => rfl
  | not c ih => simp [sem, MullerBorelWin, setOf, ih]
  | and c d ihc ihd => simp [sem, MullerBorelWin, setOf, ihc, ihd]
  | or c d ihc ihd => simp [sem, MullerBorelWin, setOf, ihc, ihd]
  | tt => simp [sem, MullerBorelWin, setOf]

/-- All the Borel sets occurring in the condition are indeed Borel. -/
def IsBorel : MBCond Q → Prop
  | buchi _ => True
  | borel B => IsBorelBranchSet B
  | not c => c.IsBorel
  | and c d => c.IsBorel ∧ d.IsBorel
  | or c d => c.IsBorel ∧ d.IsBorel
  | tt => True

theorem isBorelBranchSet_setOf {c : MBCond Q} (h : c.IsBorel) (R : Set Q) :
    IsBorelBranchSet (c.setOf R) := by
  classical
  induction c with
  | buchi q =>
    by_cases hq : q ∈ R
    · show IsBorelBranchSet (if q ∈ R then Set.univ else ∅)
      rw [if_pos hq]
      exact @MeasurableSet.univ Branch (_root_.borel Branch)
    · show IsBorelBranchSet (if q ∈ R then Set.univ else ∅)
      rw [if_neg hq]
      exact @MeasurableSet.empty Branch (_root_.borel Branch)
  | borel B => exact h
  | not c ih => exact MeasurableSet.compl (ih h)
  | and c d ihc ihd => exact MeasurableSet.inter (ihc h.1) (ihd h.2)
  | or c d ihc ihd => exact MeasurableSet.union (ihc h.1) (ihd h.2)
  | tt =>
    show IsBorelBranchSet Set.univ
    exact @MeasurableSet.univ Branch (_root_.borel Branch)

end MBCond

/-!
## The converse: every family `W` comes from a Boolean combination

For a finite state space, the condition "the set of states seen infinitely often is exactly
`R`" is a Boolean combination of Büchi conditions, and the whole condition is the (finite)
disjunction over all subsets `R` of "the set of states seen infinitely often is `R`, and the
branch belongs to `W R`".
-/

section Converse

variable [Fintype Q] [DecidableEq Q]

open Classical in
/-- The condition "the set of states seen infinitely often is exactly `R`", checked on the
states of the list `l`. -/
noncomputable def eqCond (R : Set Q) (l : List Q) : MBCond Q :=
  l.foldr (fun q c => MBCond.and (if q ∈ R then MBCond.buchi q else
    MBCond.not (MBCond.buchi q)) c) MBCond.tt

omit [Fintype Q] [DecidableEq Q] in
theorem sem_eqCond {g : TreeGame.{u, v} Q Λ} (R : Set Q) (l : List Q) (π : ℕ → g.Step) :
    (eqCond R l).sem π ↔ ∀ q ∈ l, (q ∈ g.infStates π ↔ q ∈ R) := by
  classical
  induction l with
  | nil => simp [eqCond, MBCond.sem]
  | cons q l ih =>
    have hunfold : (eqCond R (q :: l)).sem π ↔
        ((if q ∈ R then MBCond.buchi q else MBCond.not (MBCond.buchi q) : MBCond Q).sem π
          ∧ (eqCond R l).sem π) := Iff.rfl
    have hatom : (if q ∈ R then MBCond.buchi q else MBCond.not (MBCond.buchi q) : MBCond Q).sem π
        ↔ (q ∈ g.infStates π ↔ q ∈ R) := by
      by_cases hq : q ∈ R
      · rw [if_pos hq]
        simp [MBCond.sem, hq]
      · rw [if_neg hq]
        simp [MBCond.sem, hq]
    rw [hunfold, hatom, ih]
    constructor
    · rintro ⟨h1, h2⟩ p hp
      rcases List.mem_cons.1 hp with rfl | hp
      · exact h1
      · exact h2 p hp
    · intro h
      exact ⟨h q List.mem_cons_self, fun p hp => h p (List.mem_cons_of_mem _ hp)⟩

/-- The Boolean combination realizing a family `W` of sets of branches, as a disjunction
over a list of candidate sets of states. -/
noncomputable def condOfList (W : Set Q → Set Branch) (L : List (Set Q)) : MBCond Q :=
  L.foldr (fun R c => MBCond.or (MBCond.and (eqCond R (Finset.univ : Finset Q).toList)
    (MBCond.borel (W R))) c) (MBCond.not MBCond.tt)

omit [DecidableEq Q] in
theorem sem_condOfList {g : TreeGame.{u, v} Q Λ} (W : Set Q → Set Branch) (L : List (Set Q))
    (π : ℕ → g.Step) :
    (condOfList W L).sem π ↔ ∃ R ∈ L, g.infStates π = R ∧ g.branchOf π ∈ W R := by
  classical
  induction L with
  | nil => simp [condOfList, MBCond.sem]
  | cons R L ih =>
    have hunfold : (condOfList W (R :: L)).sem π ↔
        (((eqCond R (Finset.univ : Finset Q).toList).sem π ∧ g.branchOf π ∈ W R)
          ∨ (condOfList W L).sem π) := Iff.rfl
    rw [hunfold, ih, sem_eqCond]
    constructor
    · rintro (⟨h1, h2⟩ | ⟨R', hR', h1, h2⟩)
      · refine ⟨R, List.mem_cons_self, ?_, h2⟩
        ext q
        exact h1 q (by simp)
      · exact ⟨R', List.mem_cons_of_mem _ hR', h1, h2⟩
    · rintro ⟨R', hR', h1, h2⟩
      rcases List.mem_cons.1 hR' with rfl | hR'
      · exact Or.inl ⟨fun q _ => by rw [h1], h2⟩
      · exact Or.inr ⟨R', hR', h1, h2⟩

open Classical in
/-- The Boolean combination realizing a family `W` of sets of branches. -/
noncomputable def condOfW (W : Set Q → Set Branch) : MBCond Q :=
  condOfList W (Finset.univ : Finset (Set Q)).toList

omit [DecidableEq Q] in
/-- **Every Muller–Borel condition is a finite Boolean combination of Büchi and Borel
conditions.** -/
theorem sem_condOfW {g : TreeGame.{u, v} Q Λ} (W : Set Q → Set Branch) (π : ℕ → g.Step) :
    (condOfW W).sem π ↔ g.MullerBorelWin W π := by
  classical
  rw [condOfW, sem_condOfList]
  constructor
  · rintro ⟨R, -, rfl, h⟩
    exact h
  · intro h
    exact ⟨g.infStates π, by simp, rfl, h⟩

end Converse

end BorelMSO


==> anc/lean-formalization/BorelMSO/Basic/ConjEquiv.lean <==
import BorelMSO.Basic.MullerBorel
import BorelMSO.Basic.LAR

/-!
# Conjecture 19 is equivalent to Conjecture 2

The implication `Conjecture 2 → Conjecture 19` is proved in `BorelMSO/Basic/MullerBorel.lean`
by recording the priority of the last edge in the state.

Here we prove the converse implication, following the remark in the paper that a Muller–Borel
condition can be translated into a prioritized one by a *latest appearance record*
construction.  Concretely, the state space `Q` is replaced by `Q × (Q → Fin |Q|)`, the extra
component being the rank function of the record (`BorelMSO/Basic/LAR.lean`), and the priority
of an edge that reads the state `q` in the record `r` is the pair

* the rank `h = r q`, and
* the set `S = {x | r x ≤ h}` of the `h + 1` most recently read states,

ordered lexicographically (encoded as `h * 2^|Q| + code S`, plus one so that the priorities
are `1, …, |Q| · 2^|Q|`).  The new game is a prioritized Borel game: its edges are labelled by
these priorities.  By the correctness of the record, the maximal such pair occurring
infinitely often is `(m - 1, R)`, where `R` is the set of states occurring infinitely often
and `m = |R|`; so declaring the branch set of the priority coding `(h, S)` to be `W S` gives
a prioritized condition equivalent to the original Muller–Borel condition.
-/

namespace BorelMSO

open TreeGame LAR

section Coding

variable (Q : Type) [Fintype Q]

/-- The number of subsets of the (finite) state space. -/
noncomputable def setB : ℕ := Nat.card (Set Q)

theorem setB_pos : 0 < setB Q := Nat.card_pos

/-- An encoding of the subsets of `Q` by numbers below `setB Q`. -/
noncomputable def setEquiv : Set Q ≃ Fin (setB Q) := Finite.equivFin _

variable {Q}

/-- The code of a set of states. -/
noncomputable def setCode (A : Set Q) : ℕ := (setEquiv Q A : ℕ)

theorem setCode_lt (A : Set Q) : setCode A < setB Q := (setEquiv Q A).isLt

/-- The set of states with a given code (modulo `setB Q`). -/
noncomputable def setDecode (i : ℕ) : Set Q :=
  (setEquiv Q).symm ⟨i % setB Q, Nat.mod_lt _ (setB_pos Q)⟩

@[simp] theorem setDecode_setCode (A : Set Q) : setDecode (setCode A) = A := by
  have h : (⟨setCode A % setB Q, Nat.mod_lt _ (setB_pos Q)⟩ : Fin (setB Q)) = setEquiv Q A := by
    apply Fin.ext
    exact Nat.mod_eq_of_lt (setCode_lt A)
  rw [setDecode, h, Equiv.symm_apply_apply]

theorem setDecode_add_mul (a : ℕ) (A : Set Q) : setDecode (a * setB Q + setCode A) = A := by
  have h : (⟨(a * setB Q + setCode A) % setB Q, Nat.mod_lt _ (setB_pos Q)⟩ : Fin (setB Q))
      = setEquiv Q A := by
    apply Fin.ext
    show (a * setB Q + setCode A) % setB Q = _
    rw [show a * setB Q + setCode A = setCode A + setB Q * a from by ring,
      Nat.add_mul_mod_self_left]
    exact Nat.mod_eq_of_lt (setCode_lt A)
  rw [setDecode, h, Equiv.symm_apply_apply]

end Coding

section LARGame

variable {Q : Type} [Fintype Q] [DecidableEq Q] [Nonempty Q]

/-- The extra state component: the rank function of the latest appearance record. -/
abbrev Rk (Q : Type) [Fintype Q] : Type := Q → Fin (LAR.card Q)

/-- The record is updated by reading the state of the target of the edge. -/
def larUpd (g : TreeGame.{0, 0} Q Unit) (e : g.Edge) (r : Rk Q) : Rk Q := LAR.upd (g.tgt e).2 r

/-- The rank of the state that is read by the edge `e`, in the record `r`. -/
def edgeRank (g : TreeGame.{0, 0} Q Unit) (e : g.Edge) (r : Rk Q) : ℕ :=
  ((r (g.tgt e).2 : Fin (LAR.card Q)) : ℕ)

/-- The set of states that were read at least as recently as the state read by an edge. -/
def edgeSet (g : TreeGame.{0, 0} Q Unit) (e : g.Edge) (r : Rk Q) : Set Q :=
  {x | ((r x : Fin (LAR.card Q)) : ℕ) ≤ edgeRank g e r}

/-- The pair (rank, set) read by an edge, encoded lexicographically. -/
noncomputable def larPrio (g : TreeGame.{0, 0} Q Unit) (e : g.Edge) (r : Rk Q) : ℕ :=
  edgeRank g e r * setB Q + setCode (edgeSet g e r)

omit [DecidableEq Q] [Nonempty Q] in
theorem larPrio_lt (g : TreeGame.{0, 0} Q Unit) (e : g.Edge) (r : Rk Q) :
    larPrio g e r < LAR.card Q * setB Q := by
  have h1 : edgeRank g e r + 1 ≤ LAR.card Q := (r (g.tgt e).2).isLt
  have h2 : setCode (edgeSet g e r) < setB Q := setCode_lt _
  have h3 : (edgeRank g e r + 1) * setB Q ≤ LAR.card Q * setB Q := Nat.mul_le_mul_right _ h1
  have h4 : (edgeRank g e r + 1) * setB Q = edgeRank g e r * setB Q + setB Q := by ring
  simp only [larPrio]
  omega

/-- The label of an edge of the expanded game: its priority, namely the code of the pair
(rank, set) plus one, a number in `{1, …, |Q| · 2^|Q|}`. -/
noncomputable def larLab (g : TreeGame.{0, 0} Q Unit) (e : g.Edge) (r : Rk Q) :
    Priority (LAR.card Q * setB Q) :=
  ⟨larPrio g e r + 1, Nat.succ_pos _, larPrio_lt g e r⟩

/-- The prioritized condition associated with a Muller–Borel condition: the priority `i`
codes the set `setDecode (i - 1)`. -/
noncomputable def larW (W : Set Q → Set Branch) (i : ℕ) : Set Branch := W (setDecode (i - 1))

end LARGame

section Correspondence

variable {Q : Type} [Fintype Q] [DecidableEq Q] [Nonempty Q] (g : TreeGame.{0, 0} Q Unit)

/-- The sequence of states along a play. -/
def stateSeq (π : ℕ → g.Step) : ℕ → Q := fun n => g.stateOf (π n)

/-- The rank of a state in the record reached after `n` steps of the play. -/
noncomputable def playRank (r0 : Rk Q) (π : ℕ → g.Step) (n : ℕ) (x : Q) : ℕ :=
  ((LAR.rank (stateSeq g π) r0 n x : Fin (LAR.card Q)) : ℕ)

variable (r0 : Rk Q) {π : ℕ → g.Step}

theorem playState_eq_rank (hp : g.IsPlay π) (n : ℕ) :
    g.playState r0 (larUpd g) π n = LAR.rank (stateSeq g π) r0 n := by
  induction n with
  | zero => rfl
  | succ n ih =>
    obtain ⟨e, he, -⟩ := hp.2 n
    rw [TreeGame.playState_succ, ih, he]
    show LAR.upd (g.tgt e).2 _ = _
    rw [LAR.rank_succ]
    congr 1
    show (g.tgt e).2 = g.stateOf (π (n + 1))
    rw [he]
    rfl

theorem prioSeq_larPrio (hp : g.IsPlay π) (n : ℕ) :
    (g.expand r0 (larUpd g) (larLab g)).prioSeq (g.expand r0 (larUpd g) (larLab g)).priority (g.liftPlay r0 (larUpd g) (larLab g) π) n
      = playRank g r0 π n (stateSeq g π (n + 1)) * setB Q
        + setCode {x | playRank g r0 π n x ≤ playRank g r0 π n (stateSeq g π (n + 1))} + 1 := by
  obtain ⟨e, he, -⟩ := hp.2 n
  have hstate : (g.tgt e).2 = stateSeq g π (n + 1) := by
    show (g.tgt e).2 = g.stateOf (π (n + 1))
    rw [he]
    rfl
  have hlift : g.liftPlay r0 (larUpd g) (larLab g) π (n + 1)
      = some (g.expEdge r0 (larUpd g) (larLab g) e (LAR.rank (stateSeq g π) r0 n)) := by
    rw [TreeGame.liftPlay, he, playState_eq_rank g r0 hp n]
    rfl
  rw [TreeGame.prioSeq, hlift]
  show larPrio g e (LAR.rank (stateSeq g π) r0 n) + 1 = _
  rw [larPrio]
  have h1 : edgeRank g e (LAR.rank (stateSeq g π) r0 n)
      = playRank g r0 π n (stateSeq g π (n + 1)) := by
    rw [edgeRank, playRank, hstate]
  have h2 : edgeSet g e (LAR.rank (stateSeq g π) r0 n)
      = {x | playRank g r0 π n x ≤ playRank g r0 π n (stateSeq g π (n + 1))} := by
    ext x
    rw [edgeSet]
    simp only [Set.mem_setOf_eq, h1]
    rfl
  rw [h1, h2]

omit [DecidableEq Q] [Nonempty Q] in
theorem infStates_eq (π : ℕ → g.Step) : g.infStates π = ↑(LAR.infSetF (stateSeq g π)) := by
  ext x
  simp only [TreeGame.infStates, Set.mem_setOf_eq, Finset.mem_coe, LAR.mem_infSetF]
  rfl

/-- **Correctness of the priority function.**  The maximal priority occurring infinitely
often in the lifted play encodes the set of states occurring infinitely often in the
original play. -/
theorem maxInfOften_larPrio (hp : g.IsPlay π) (hr0 : Function.Injective r0) :
    MaxInfOften ((g.expand r0 (larUpd g) (larLab g)).prioSeq (g.expand r0 (larUpd g) (larLab g)).priority (g.liftPlay r0 (larUpd g) (larLab g) π))
      (((LAR.infSetF (stateSeq g π)).card - 1) * setB Q + setCode (g.infStates π) + 1) := by
  classical
  have hmpos : 0 < (LAR.infSetF (stateSeq g π)).card :=
    Finset.card_pos.2 (LAR.infSetF_nonempty (stateSeq g π))
  obtain ⟨N₁, hN₁⟩ := LAR.eventually_rank_lt_card (stateSeq g π) r0 hr0
  obtain ⟨N₀, hN₀⟩ := LAR.exists_eventually_mem_infSetF (stateSeq g π)
  have hN₁' : ∀ n, N₁ ≤ n → ∀ x : Q,
      (playRank g r0 π n x < (LAR.infSetF (stateSeq g π)).card
        ↔ x ∈ LAR.infSetF (stateSeq g π)) := hN₁
  -- from `max N₁ N₀` on, the rank of the state that is read is smaller than `m`
  have hlt : ∀ n, max N₁ N₀ ≤ n →
      playRank g r0 π n (stateSeq g π (n + 1)) < (LAR.infSetF (stateSeq g π)).card := by
    intro n hn
    refine (hN₁' n (le_trans (le_max_left _ _) hn) _).2 (hN₀ (n + 1) ?_)
    have := le_trans (le_max_right _ _) hn
    omega
  -- when the rank read is maximal, the set of at least as recent states is exactly `R`
  have hset : ∀ n, max N₁ N₀ ≤ n →
      playRank g r0 π n (stateSeq g π (n + 1)) = (LAR.infSetF (stateSeq g π)).card - 1 →
      {x | playRank g r0 π n x ≤ playRank g r0 π n (stateSeq g π (n + 1))} = g.infStates π := by
    intro n hn heq
    ext x
    rw [infStates_eq]
    simp only [Set.mem_setOf_eq, Finset.mem_coe]
    rw [heq, ← hN₁' n (le_trans (le_max_left _ _) hn) x]
    omega
  -- the priorities produced from that moment on are bounded by the announced value
  have hle : ∀ n, max N₁ N₀ ≤ n →
      (g.expand r0 (larUpd g) (larLab g)).prioSeq (g.expand r0 (larUpd g) (larLab g)).priority (g.liftPlay r0 (larUpd g) (larLab g) π) n
      ≤ ((LAR.infSetF (stateSeq g π)).card - 1) * setB Q + setCode (g.infStates π) + 1 := by
    intro n hn
    rw [prioSeq_larPrio g r0 hp]
    rcases eq_or_lt_of_le (show playRank g r0 π n (stateSeq g π (n + 1))
        ≤ (LAR.infSetF (stateSeq g π)).card - 1 from by have := hlt n hn; omega) with heq | hlt'
    · rw [hset n hn heq, heq]
    · have hcode :=
        setCode_lt {x | playRank g r0 π n x ≤ playRank g r0 π n (stateSeq g π (n + 1))}
      have hmul : (playRank g r0 π n (stateSeq g π (n + 1)) + 1) * setB Q
          ≤ ((LAR.infSetF (stateSeq g π)).card - 1) * setB Q :=
        Nat.mul_le_mul_right _ (by omega)
      have hring : (playRank g r0 π n (stateSeq g π (n + 1)) + 1) * setB Q
          = playRank g r0 π n (stateSeq g π (n + 1)) * setB Q + setB Q := by ring
      omega
  -- the maximal rank is read infinitely often
  have hrecur : ∀ n, max N₁ N₀ ≤ n → ∃ n', n ≤ n' ∧
      playRank g r0 π n' (stateSeq g π (n' + 1)) = (LAR.infSetF (stateSeq g π)).card - 1 := by
    intro n hn
    obtain ⟨x, hxR, hxrank⟩ := LAR.exists_rank_eq (stateSeq g π) r0 hr0
      (hN₁ n (le_trans (le_max_left _ _) hn)) (show (LAR.infSetF (stateSeq g π)).card - 1
        < (LAR.infSetF (stateSeq g π)).card from by omega)
    have hxinf : {j | stateSeq g π j = x}.Infinite := (LAR.mem_infSetF (stateSeq g π)).1 hxR
    obtain ⟨j, hjmem, hjgt⟩ := hxinf.exists_gt n
    have hex : ∃ j, n < j ∧ stateSeq g π j = x := ⟨j, hjgt, hjmem⟩
    set j₀ := Nat.find hex with hj₀
    obtain ⟨hj₀gt, hj₀eq⟩ : n < j₀ ∧ stateSeq g π j₀ = x := Nat.find_spec hex
    have hmin : ∀ i, i < j₀ → ¬ (n < i ∧ stateSeq g π i = x) := fun i hi => Nat.find_min hex hi
    have hkeep : ∀ i, n ≤ i → i ≤ j₀ - 1 →
        playRank g r0 π i x = (LAR.infSetF (stateSeq g π)).card - 1 := by
      intro i hi
      induction i, hi using Nat.le_induction with
      | base => intro _; exact hxrank
      | succ i hi ih =>
        intro hle'
        have hprev := ih (by omega)
        have hne : stateSeq g π (i + 1) ≠ x := by
          intro hcon
          exact hmin (i + 1) (by omega) ⟨by omega, hcon⟩
        have hltm : playRank g r0 π i (stateSeq g π (i + 1)) < (LAR.infSetF (stateSeq g π)).card :=
          hlt i (by omega)
        have hneq : playRank g r0 π i (stateSeq g π (i + 1)) ≠ playRank g r0 π i x := by
          intro hcon
          exact hne (LAR.rank_injective (stateSeq g π) r0 hr0 i (Fin.ext hcon))
        have hnotlt : ¬ ((LAR.rank (stateSeq g π) r0 i x : Fin (LAR.card Q)) : ℕ)
            < ((LAR.rank (stateSeq g π) r0 i (stateSeq g π (i + 1)) : Fin (LAR.card Q)) : ℕ) := by
          show ¬ playRank g r0 π i x < playRank g r0 π i (stateSeq g π (i + 1))
          omega
        show ((LAR.rank (stateSeq g π) r0 (i + 1) x : Fin (LAR.card Q)) : ℕ) = _
        rw [LAR.rank_succ, LAR.upd_of_ne_not_lt (Ne.symm hne) hnotlt]
        exact hprev
    refine ⟨j₀ - 1, by omega, ?_⟩
    have h1 : j₀ - 1 + 1 = j₀ := by omega
    rw [h1, hj₀eq]
    exact hkeep (j₀ - 1) (by omega) le_rfl
  refine ⟨?_, ?_⟩
  · intro N
    obtain ⟨n', hn'ge, hn'eq⟩ := hrecur (max N (max N₁ N₀)) (le_max_right _ _)
    refine ⟨n', le_trans (le_max_left _ _) hn'ge, ?_⟩
    have hn'2 : max N₁ N₀ ≤ n' := le_trans (le_max_right _ _) hn'ge
    rw [prioSeq_larPrio g r0 hp, hset n' hn'2 hn'eq, hn'eq]
  · intro j hj hjinf
    obtain ⟨n, hn, hval⟩ := hjinf (max N₁ N₀)
    have := hle n hn
    omega

/-- The Muller–Borel condition and the associated prioritized condition define the same
winner on every play. -/
theorem mullerBorelWin_iff_prioWin (hp : g.IsPlay π) (hr0 : Function.Injective r0)
    (W : Set Q → Set Branch) :
    g.MullerBorelWin W π ↔ (g.expand r0 (larUpd g) (larLab g)).PrioWin (g.expand r0 (larUpd g) (larLab g)).priority (larW W)
      (g.liftPlay r0 (larUpd g) (larLab g) π) := by
  have hmax := maxInfOften_larPrio g r0 hp hr0
  have hdec : larW W (((LAR.infSetF (stateSeq g π)).card - 1) * setB Q
      + setCode (g.infStates π) + 1) = W (g.infStates π) := by
    rw [larW, Nat.add_sub_cancel, setDecode_add_mul]
  constructor
  · intro hwin
    refine ⟨_, hmax, ?_⟩
    rw [TreeGame.branchOf_liftPlay, hdec]
    exact hwin
  · rintro ⟨i, hi, hb⟩
    have : i = _ := hi.unique hmax
    subst this
    rw [TreeGame.branchOf_liftPlay, hdec] at hb
    exact hb

end Correspondence

/-- The memory bound for Muller–Borel games obtained from the memory bound `b` for
prioritized Borel games: a Muller–Borel game with `n` states is turned, by the latest
appearance record, into a prioritized Borel game with `n * n ^ n` states and `n * 2 ^ n`
priorities, and the record is added back to the memory. -/
def mullerBoundOf (b : ℕ → ℕ → ℕ) (n : ℕ) : ℕ := b (n * n ^ n) (n * 2 ^ n) * n ^ n

theorem primrec₂_pow : Primrec₂ ((· ^ ·) : ℕ → ℕ → ℕ) := Primrec₂.unpaired'.1 Nat.Primrec.pow

theorem computable_mullerBoundOf {b : ℕ → ℕ → ℕ} (hb : Computable₂ b) :
    Computable (mullerBoundOf b) := by
  have hnn : Computable (fun n : ℕ => n ^ n) :=
    primrec₂_pow.to_comp.comp Computable.id Computable.id
  have h2n : Computable (fun n : ℕ => 2 ^ n) :=
    primrec₂_pow.to_comp.comp (Computable.const 2) Computable.id
  exact Primrec.nat_mul.to_comp.comp
    (hb.comp (Primrec.nat_mul.to_comp.comp Computable.id hnn)
      (Primrec.nat_mul.to_comp.comp Computable.id h2n)) hnn

/-- **Conjecture 19 implies Conjecture 2.** -/
theorem conjecture2_of_conjecture19 (h19 : Conjecture19) : Conjecture2 := by
  classical
  obtain ⟨b, hbc, h19⟩ := h19
  refine ⟨mullerBoundOf b, computable_mullerBoundOf hbc, ?_⟩
  intro Q hQ g W hW
  haveI : Fintype Q := Fintype.ofFinite Q
  haveI : DecidableEq Q := Classical.decEq Q
  haveI : Nonempty Q := ⟨g.root⟩
  set r0 : Rk Q := fun x => (Fintype.equivFin Q) x with hr0def
  have hr0 : Function.Injective r0 := (Fintype.equivFin Q).injective
  have hrk : Nat.card (Rk Q) = Nat.card Q ^ Nat.card Q := by
    rw [Nat.card_eq_fintype_card, Nat.card_eq_fintype_card, Fintype.card_fun, LAR.card,
      Fintype.card_fin]
  have hstates : Nat.card (Q × Rk Q) = Nat.card Q * Nat.card Q ^ Nat.card Q := by
    rw [Nat.card_prod, hrk]
  have hprios : LAR.card Q * setB Q = Nat.card Q * 2 ^ Nat.card Q := by
    rw [LAR.card, setB, Nat.card_eq_fintype_card, Nat.card_eq_fintype_card, Fintype.card_set]
  suffices h : MemBoundedDetermined g (g.MullerBorelWin W)
      (b (Nat.card (Q × Rk Q)) (LAR.card Q * setB Q) * Nat.card (Rk Q)) by
    rwa [hstates, hprios, hrk] at h
  refine memBoundedDetermined_of_expand g r0 (larUpd g) (larLab g)
    (EveWin := g.MullerBorelWin W)
    (EveWin' := (g.expand r0 (larUpd g) (larLab g)).PrioWin (g.expand r0 (larUpd g) (larLab g)).priority (larW W))
    (fun π hp => mullerBorelWin_iff_prioWin g r0 hp hr0 W) ?_
  exact h19 (Q × Rk Q) inferInstance (LAR.card Q * setB Q) (g.expand r0 (larUpd g) (larLab g))
    (larW W) (fun i => hW _)

/-- **Conjecture 2 and Conjecture 19 are equivalent.** -/
theorem conjecture2_iff_conjecture19 : Conjecture2 ↔ Conjecture19 :=
  ⟨conjecture19_of_conjecture2, conjecture2_of_conjecture19⟩

end BorelMSO


==> anc/lean-formalization/BorelMSO/Basic/Determinacy.lean <==
import BorelMSO.Basic.Expansion
import BorelDet.Proof.borel_determinacy

/-!
# Borel determinacy for games on tree-like arenas

The games of the paper are played on tree-like arenas (`BorelMSO.TreeGame`), where the
player who moves is given by the owner of the current position, and a move is an *edge* of
the arena.  Martin's Borel determinacy theorem, as formalized in the `borel_det` package,
applies to Gale–Stewart games, in which the two players move alternately and a move is a
letter of a fixed alphabet.

This file bridges the two settings.  To a game on a tree-like arena `g` we associate the
Gale–Stewart game over the alphabet `g.Step` in which the two players alternately *propose*
a step: at an even index Eve proposes, at an odd index Adam proposes, and of the two
proposals of a round only the one made by the owner of the current position counts, the
other player being forced to propose the dummy symbol `none`.  Plays of the two games then
correspond to each other, and a winning strategy in the Gale–Stewart game is turned into a
winning strategy in the original game.

The main result is `BorelMSO.TreeGame.determined_of_borel`: if the set of plays won by Eve
is Borel (for the product topology on sequences of steps, the set of steps being discrete),
then one of the two players has a winning strategy.
-/

universe u v

namespace BorelMSO

namespace TreeGame

open Descriptive GaleStewartGame Stream'.Discrete MeasureTheory

variable {Q : Type u} {Λ : Type v} (g : TreeGame.{u, v} Q Λ)

/-! ### The encoded Gale–Stewart game -/

/-- The player who proposes a step at index `m`: Eve at even indices, Adam at odd ones. -/
def moverAt (m : ℕ) : Player := if m % 2 = 0 then Player.eve else Player.adam

@[simp] theorem moverAt_two_mul (n : ℕ) : moverAt (2 * n) = Player.eve := by
  simp [moverAt, Nat.mul_mod_right]

@[simp] theorem moverAt_two_mul_succ (n : ℕ) : moverAt (2 * n + 1) = Player.adam := by
  have : (2 * n + 1) % 2 = 1 := by omega
  simp [moverAt, this]

/-- The play produced by an infinite sequence of proposals: at round `n` the step actually
taken is the proposal of the owner of the current position. -/
def playOf (y : ℕ → g.Step) : ℕ → g.Step
  | 0 => g.start
  | n + 1 => if g.owner (playOf y n) = Player.eve then y (2 * n) else y (2 * n + 1)

@[simp] theorem playOf_zero (y : ℕ → g.Step) : g.playOf y 0 = g.start := by
  rw [playOf]

theorem playOf_succ (y : ℕ → g.Step) (n : ℕ) :
    g.playOf y (n + 1) =
      if g.owner (g.playOf y n) = Player.eve then y (2 * n) else y (2 * n + 1) := by
  rw [playOf]

/-- The value `playOf y n` only depends on the first `2 * n` proposals. -/
theorem playOf_congr {y z : ℕ → g.Step} (n : ℕ) (h : ∀ i < 2 * n, y i = z i) :
    g.playOf y n = g.playOf z n := by
  induction n with
  | zero => rfl
  | succ n ih =>
    have ih' := ih fun i hi => h i (by omega)
    rw [playOf_succ, playOf_succ, ih']
    by_cases ho : g.owner (g.playOf z n) = Player.eve
    · rw [if_pos ho, if_pos ho, h (2 * n) (by omega)]
    · rw [if_neg ho, if_neg ho, h (2 * n + 1) (by omega)]

/-- The proposal `y m` is a legal one: the owner of the current position must propose an
edge leaving it, and the other player must propose the dummy symbol `none`. -/
def GsOk (y : ℕ → g.Step) (m : ℕ) : Prop :=
  if g.owner (g.playOf y (m / 2)) = moverAt m then g.E (g.playOf y (m / 2)) (y m)
  else y m = none

theorem gsOk_congr {y z : ℕ → g.Step} (m : ℕ) (h : ∀ i ≤ m, y i = z i) :
    g.GsOk y m ↔ g.GsOk z m := by
  have hp : g.playOf y (m / 2) = g.playOf z (m / 2) :=
    g.playOf_congr _ fun i hi => h i (by omega)
  unfold GsOk
  rw [hp, h m le_rfl]

/-- A finite list of proposals, read as an infinite sequence padded with the dummy symbol. -/
def padList (l : List g.Step) : ℕ → g.Step := fun n => l.getD n none

theorem padList_eq_of_lt {l : List g.Step} {n : ℕ} (h : n < l.length) :
    g.padList l n = l[n] := by
  simp [padList, List.getD_eq_getElem?_getD, List.getElem?_eq_getElem h]

theorem padList_append_of_lt {l l' : List g.Step} {n : ℕ} (h : n < l.length) :
    g.padList (l ++ l') n = g.padList l n := by
  have h' : n < (l ++ l').length := by simp; omega
  rw [g.padList_eq_of_lt h', g.padList_eq_of_lt h, List.getElem_append_left h]

theorem padList_concat_last (l : List g.Step) (a : g.Step) :
    g.padList (l ++ [a]) l.length = a := by
  have h : l.length < (l ++ [a]).length := by simp
  rw [g.padList_eq_of_lt h]
  simp

/-- The tree of the encoded Gale–Stewart game: the sequences of legal proposals. -/
def gsTree : Descriptive.tree g.Step where
  val := {l | ∀ m, m < l.length → g.GsOk (g.padList l) m}
  property := by
    intro l a h m hm
    have hlt : m < (l ++ [a]).length := by simp; omega
    have := h m hlt
    rw [g.gsOk_congr m (z := g.padList (l ++ [a]))
      (fun i hi => (g.padList_append_of_lt (l' := [a]) (by omega)).symm)]
    exact this

theorem mem_gsTree {l : List g.Step} :
    l ∈ g.gsTree ↔ ∀ m, m < l.length → g.GsOk (g.padList l) m := Iff.rfl

/-- The encoded Gale–Stewart game, with Eve as player `zero`. -/
def gsGame (Win : Set (ℕ → g.Step)) : GaleStewartGame.Game g.Step where
  tree := g.gsTree
  payoff := {x | g.playOf x.val ∈ Win}

@[simp] theorem gsGame_tree (Win : Set (ℕ → g.Step)) : (g.gsGame Win).tree = g.gsTree := rfl

/-! ### Basic manipulations of positions of the encoded game -/

theorem playOf_padList_append (l l' : List g.Step) (n : ℕ) (h : 2 * n ≤ l.length) :
    g.playOf (g.padList (l ++ l')) n = g.playOf (g.padList l) n :=
  g.playOf_congr n fun _ hi => g.padList_append_of_lt (by omega)

/-- Adding a legal proposal at the end of a position of the encoded game. -/
theorem concat_mem_gsTree {l : List g.Step} (hl : l ∈ g.gsTree) (a : g.Step)
    (ha1 : g.owner (g.playOf (g.padList l) (l.length / 2)) = moverAt l.length →
      g.E (g.playOf (g.padList l) (l.length / 2)) a)
    (ha2 : g.owner (g.playOf (g.padList l) (l.length / 2)) ≠ moverAt l.length → a = none) :
    l ++ [a] ∈ g.gsTree := by
  intro m hm
  simp only [List.length_append, List.length_singleton] at hm
  rcases lt_or_eq_of_le (Nat.lt_succ_iff.mp hm) with hlt | heq
  · rw [g.gsOk_congr m (z := g.padList l) fun i hi => g.padList_append_of_lt (by omega)]
    exact hl m hlt
  · subst heq
    have hpl : g.playOf (g.padList (l ++ [a])) (l.length / 2)
        = g.playOf (g.padList l) (l.length / 2) :=
      g.playOf_padList_append l [a] _ (by omega)
    unfold GsOk
    rw [hpl, g.padList_concat_last]
    by_cases ho : g.owner (g.playOf (g.padList l) (l.length / 2)) = moverAt l.length
    · rw [if_pos ho]; exact ha1 ho
    · rw [if_neg ho]; exact ha2 ho

/-- The encoded game tree is pruned: in every position some proposal is legal. -/
theorem gsTree_isPruned : Tree.IsPruned g.gsTree := by
  classical
  rintro ⟨l, hl⟩
  by_cases ho : g.owner (g.playOf (g.padList l) (l.length / 2)) = moverAt l.length
  · obtain ⟨e, he⟩ := g.edge_exists (g.pos (g.playOf (g.padList l) (l.length / 2)))
    exact ⟨⟨some e, g.concat_mem_gsTree hl _ (fun _ => ⟨e, rfl, he⟩) (fun h => absurd ho h)⟩⟩
  · exact ⟨⟨none, g.concat_mem_gsTree hl _ (fun h => absurd h ho) (fun _ => rfl)⟩⟩

/-- If the owner of the current position is not the player who proposes at the current
index, the only legal proposal is the dummy symbol. -/
theorem eq_none_of_not_mover {l : List g.Step} {a : g.Step} (hl : l ++ [a] ∈ g.gsTree)
    (ho : g.owner (g.playOf (g.padList l) (l.length / 2)) ≠ moverAt l.length) : a = none := by
  have hm : l.length < (l ++ [a]).length := by simp
  have h := hl l.length hm
  have hpl : g.playOf (g.padList (l ++ [a])) (l.length / 2)
      = g.playOf (g.padList l) (l.length / 2) :=
    g.playOf_padList_append l [a] _ (by omega)
  unfold GsOk at h
  rw [hpl, if_neg ho, g.padList_concat_last] at h
  exact h

/-- If the owner of the current position is the player who proposes at the current index,
a legal proposal is an edge leaving that position. -/
theorem edge_of_mover {l : List g.Step} {a : g.Step} (hl : l ++ [a] ∈ g.gsTree)
    (ho : g.owner (g.playOf (g.padList l) (l.length / 2)) = moverAt l.length) :
    g.E (g.playOf (g.padList l) (l.length / 2)) a := by
  have hm : l.length < (l ++ [a]).length := by simp
  have h := hl l.length hm
  have hpl : g.playOf (g.padList (l ++ [a])) (l.length / 2)
      = g.playOf (g.padList l) (l.length / 2) :=
    g.playOf_padList_append l [a] _ (by omega)
  unfold GsOk at h
  rw [hpl, if_pos ho, g.padList_concat_last] at h
  exact h

/-! ### From a play of `g` to a branch of the encoded game -/

/-- The sequence of proposals corresponding to a play of `g`: at every index the mover
proposes the step actually taken if it is their turn, and the dummy symbol otherwise. -/
def props (π : ℕ → g.Step) (m : ℕ) : g.Step :=
  if g.owner (π (m / 2)) = moverAt m then π (m / 2 + 1) else none

theorem playOf_props {π : ℕ → g.Step} (hp : g.IsPlay π) (n : ℕ) :
    g.playOf (g.props π) n = π n := by
  induction n with
  | zero => rw [playOf_zero, hp.1]
  | succ n ih =>
    rw [playOf_succ, ih]
    by_cases ho : g.owner (π n) = Player.eve
    · rw [if_pos ho]
      unfold props
      rw [Nat.mul_div_cancel_left _ (by norm_num), moverAt_two_mul, if_pos ho]
    · rw [if_neg ho]
      unfold props
      have hdiv : (2 * n + 1) / 2 = n := by omega
      rw [hdiv, moverAt_two_mul_succ]
      have : g.owner (π n) = Player.adam := by
        cases h : g.owner (π n) with
        | eve => exact absurd h ho
        | adam => rfl
      rw [if_pos this]

theorem gsOk_props {π : ℕ → g.Step} (hp : g.IsPlay π) (m : ℕ) : g.GsOk (g.props π) m := by
  unfold GsOk
  rw [g.playOf_props hp]
  by_cases ho : g.owner (π (m / 2)) = moverAt m
  · rw [if_pos ho]
    show g.E (π (m / 2)) (g.props π m)
    unfold props
    rw [if_pos ho]
    exact hp.2 _
  · rw [if_neg ho]
    show g.props π m = none
    unfold props
    rw [if_neg ho]

theorem padList_take (s : ℕ → g.Step) {N i : ℕ} (h : i < N) :
    g.padList (Stream'.take N s) i = s i := by
  have hlen : i < (Stream'.take N (s : Stream' g.Step)).length := by
    rw [Stream'.length_take]; exact h
  rw [g.padList_eq_of_lt hlen]
  exact Stream'.take_get i N s hlen

theorem take_props_mem_gsTree {π : ℕ → g.Step} (hp : g.IsPlay π) (N : ℕ) :
    Stream'.take N (g.props π : Stream' g.Step) ∈ g.gsTree := by
  intro m hm
  rw [Stream'.length_take] at hm
  rw [g.gsOk_congr m (z := g.props π) fun i hi => g.padList_take _ (by omega)]
  exact g.gsOk_props hp m

theorem props_mem_body {π : ℕ → g.Step} (hp : g.IsPlay π) :
    (g.props π : Stream' g.Step) ∈ Tree.body g.gsTree :=
  Tree.mem_body_of_take 0 _ _ fun n _ => g.take_props_mem_gsTree hp n

theorem padList_append_get (l l' : List g.Step) {i : ℕ} (h : i < l'.length) :
    g.padList (l ++ l') (l.length + i) = l'[i] := by
  have hlt : l.length + i < (l ++ l').length := by simp; omega
  rw [g.padList_eq_of_lt hlt]
  simp

/-! ### From histories of `g` to positions of the encoded game -/

/-- A list of steps (most recent first) that is a legal initial segment of a play. -/
def Legal (G : TreeGame.{u, v} Q Λ) : List G.Step → Prop
  | [] => False
  | [p] => p = G.start
  | p :: q :: t => G.Legal (q :: t) ∧ G.E q p

theorem legal_of_isHist (G : TreeGame.{u, v} Q Λ) {σ : List G.Step → G.Step} {pl : Player} :
    ∀ {l : List G.Step}, G.IsHist σ pl l → G.Legal l
  | [], h => absurd h (G.IsHist_nil)
  | [_], h => h
  | _ :: q :: t, h => ⟨G.legal_of_isHist (l := q :: t) h.1, h.2.1⟩

theorem legal_revPrefix (G : TreeGame.{u, v} Q Λ) {π : ℕ → G.Step} (hp : G.IsPlay π) :
    ∀ n, G.Legal (G.revPrefix π n)
  | 0 => by simpa [Legal] using hp.1
  | n + 1 => by
    have ih := G.legal_revPrefix hp n
    rw [revPrefix_succ]
    rw [revPrefix_cons] at ih ⊢
    exact ⟨ih, hp.2 n⟩

/-- The position of the encoded game corresponding to a history of `g`: both proposals of
every completed round. -/
def encHist (G : TreeGame.{u, v} Q Λ) : List G.Step → List G.Step
  | [] => []
  | [_] => []
  | p :: q :: t => G.encHist (q :: t) ++ (if G.owner q = Player.eve then [p, none] else [none, p])

@[simp] theorem encHist_nil : g.encHist [] = [] := rfl

@[simp] theorem encHist_singleton (p : g.Step) : g.encHist [p] = [] := rfl

theorem encHist_cons (p q : g.Step) (t : List g.Step) :
    g.encHist (p :: q :: t)
      = g.encHist (q :: t) ++ (if g.owner q = Player.eve then [p, none] else [none, p]) := by
  rw [encHist]

theorem encHist_length (G : TreeGame.{u, v} Q Λ) :
    ∀ l : List G.Step, (G.encHist l).length = 2 * (l.length - 1)
  | [] => rfl
  | [_] => rfl
  | p :: q :: t => by
    rw [encHist_cons, List.length_append, G.encHist_length (q :: t)]
    by_cases h : G.owner q = Player.eve <;> simp [h] <;> omega

theorem playOf_encHist (G : TreeGame.{u, v} Q Λ) :
    ∀ {l : List G.Step}, G.Legal l → ∀ p, l.head? = some p →
      G.playOf (G.padList (G.encHist l)) (l.length - 1) = p
  | [], h, _, _ => absurd h id
  | [r], h, p, hp => by
    simp only [List.head?_cons, Option.some.injEq] at hp
    subst hp
    simpa using h.symm
  | r :: q :: t, h, p, hp => by
    simp only [List.head?_cons, Option.some.injEq] at hp
    subst hp
    have hq : G.playOf (G.padList (G.encHist (q :: t))) t.length = q :=
      G.playOf_encHist h.1 q rfl
    have hlen : (G.encHist (q :: t)).length = 2 * t.length := by
      rw [G.encHist_length]; simp
    have hstab : G.playOf (G.padList (G.encHist (r :: q :: t))) t.length
        = G.playOf (G.padList (G.encHist (q :: t))) t.length := by
      rw [encHist_cons]
      exact G.playOf_padList_append _ _ _ (by omega)
    have hidx : (r :: q :: t).length - 1 = t.length + 1 := by simp
    rw [hidx, playOf_succ, hstab, hq, encHist_cons]
    by_cases ho : G.owner q = Player.eve
    · rw [if_pos ho, if_pos ho, show 2 * t.length = (G.encHist (q :: t)).length + 0 by omega,
        G.padList_append_get _ _ (i := 0) (by simp)]
      simp
    · rw [if_neg ho, if_neg ho,
        show 2 * t.length + 1 = (G.encHist (q :: t)).length + 1 by omega,
        G.padList_append_get _ _ (i := 1) (by simp)]
      simp

theorem encHist_mem_gsTree (G : TreeGame.{u, v} Q Λ) :
    ∀ {l : List G.Step}, G.Legal l → G.encHist l ∈ G.gsTree
  | [], h => absurd h id
  | [_], _ => by
    simp only [encHist_singleton]
    intro m hm
    simp at hm
  | r :: q :: t, h => by
    have hprev := G.encHist_mem_gsTree h.1
    have hq : G.playOf (G.padList (G.encHist (q :: t))) t.length = q :=
      G.playOf_encHist h.1 q rfl
    have hlen : (G.encHist (q :: t)).length = 2 * t.length := by
      rw [G.encHist_length]; simp
    have hstab : ∀ l' : List G.Step,
        G.playOf (G.padList (G.encHist (q :: t) ++ l')) t.length = q := by
      intro l'
      rw [G.playOf_padList_append _ _ _ (by omega)]
      exact hq
    have hdiv1 : (G.encHist (q :: t)).length / 2 = t.length := by omega
    have hmv1 : moverAt (G.encHist (q :: t)).length = Player.eve := by
      rw [hlen]; exact moverAt_two_mul t.length
    -- the first proposal of the round
    have key : ∀ x : G.Step, ((G.owner q = Player.eve → G.E q x) ∧
        (G.owner q ≠ Player.eve → x = none)) → G.encHist (q :: t) ++ [x] ∈ G.gsTree := by
      intro x hx
      refine G.concat_mem_gsTree hprev x (fun hown => ?_) (fun hown => ?_)
      · rw [hdiv1, hq] at hown ⊢
        exact hx.1 (by rwa [hmv1] at hown)
      · rw [hdiv1, hq, hmv1] at hown
        exact hx.2 hown
    have key2 : ∀ x y : G.Step, G.encHist (q :: t) ++ [x] ∈ G.gsTree →
        ((G.owner q = Player.adam → G.E q y) ∧ (G.owner q ≠ Player.adam → y = none)) →
        G.encHist (q :: t) ++ [x, y] ∈ G.gsTree := by
      intro x y hx hy
      have hdiv2 : (G.encHist (q :: t) ++ [x]).length / 2 = t.length := by simp; omega
      have hmv2 : moverAt (G.encHist (q :: t) ++ [x]).length = Player.adam := by
        have : (G.encHist (q :: t) ++ [x]).length = 2 * t.length + 1 := by simp; omega
        rw [this]; exact moverAt_two_mul_succ t.length
      have : (G.encHist (q :: t) ++ [x]) ++ [y] ∈ G.gsTree := by
        refine G.concat_mem_gsTree hx y (fun hown => ?_) (fun hown => ?_)
        · rw [hdiv2, hstab [x]] at hown ⊢
          exact hy.1 (by rwa [hmv2] at hown)
        · rw [hdiv2, hstab [x], hmv2] at hown
          exact hy.2 hown
      simpa using this
    rw [encHist_cons]
    by_cases ho : G.owner q = Player.eve
    · rw [if_pos ho]
      refine key2 r none (key r ⟨fun _ => h.2, fun hcon => absurd ho hcon⟩) ⟨fun hcon => ?_, ?_⟩
      · rw [ho] at hcon; exact absurd hcon (by simp)
      · intro _; rfl
    · have hadam : G.owner q = Player.adam := by
        cases hc : G.owner q with
        | eve => exact absurd hc ho
        | adam => rfl
      rw [if_neg ho]
      exact key2 none r (key none ⟨fun hcon => absurd hcon ho, fun _ => rfl⟩)
        ⟨fun _ => h.2, fun hcon => absurd hadam hcon⟩
/-! ### Transferring strategies from the encoded game -/

theorem props_two_mul (π : ℕ → g.Step) (n : ℕ) :
    g.props π (2 * n) = if g.owner (π n) = Player.eve then π (n + 1) else none := by
  unfold props
  rw [Nat.mul_div_cancel_left _ (by norm_num : 0 < 2), moverAt_two_mul]

theorem props_two_mul_succ (π : ℕ → g.Step) (n : ℕ) :
    g.props π (2 * n + 1) = if g.owner (π n) = Player.adam then π (n + 1) else none := by
  unfold props
  rw [show (2 * n + 1) / 2 = n by omega, moverAt_two_mul_succ]

theorem playOf_padList_take {π : ℕ → g.Step} (hp : g.IsPlay π) {N i : ℕ} (h : 2 * i ≤ N) :
    g.playOf (g.padList (Stream'.take N (g.props π : Stream' g.Step))) i = π i := by
  rw [g.playOf_congr i (z := g.props π) fun j hj => g.padList_take _ (by omega)]
  exact g.playOf_props hp i

theorem encHist_revPrefix (G : TreeGame.{u, v} Q Λ) {π : ℕ → G.Step} (hp : G.IsPlay π) :
    ∀ n, G.encHist (G.revPrefix π n) = Stream'.take (2 * n) (G.props π : Stream' G.Step)
  | 0 => by simp
  | n + 1 => by
    have hcons : G.revPrefix π (n + 1) = π (n + 1) :: π n :: (G.revPrefix π n).tail := by
      rw [revPrefix_succ]
      exact congrArg _ (G.revPrefix_cons π n)
    have htail : π n :: (G.revPrefix π n).tail = G.revPrefix π n := (G.revPrefix_cons π n).symm
    rw [hcons, encHist_cons, htail, G.encHist_revPrefix hp n]
    have h1 : 2 * (n + 1) = (2 * n + 1) + 1 := by omega
    rw [h1, Stream'.take_succ' (2 * n + 1), Stream'.take_succ' (2 * n)]
    have e1 : Stream'.get (G.props π : Stream' G.Step) (2 * n)
        = if G.owner (π n) = Player.eve then π (n + 1) else none := G.props_two_mul π n
    have e2 : Stream'.get (G.props π : Stream' G.Step) (2 * n + 1)
        = if G.owner (π n) = Player.adam then π (n + 1) else none := G.props_two_mul_succ π n
    rw [e1, e2, List.append_assoc]
    by_cases ho : G.owner (π n) = Player.eve
    · have : G.owner (π n) ≠ Player.adam := by rw [ho]; simp
      rw [if_pos ho, if_pos ho, if_neg this]
      rfl
    · have hadam : G.owner (π n) = Player.adam := by
        cases hc : G.owner (π n) with
        | eve => exact absurd hc ho
        | adam => rfl
      rw [if_neg ho, if_neg ho, if_pos hadam]
      rfl

/-- Eve is the player `zero` of the encoded Gale–Stewart game, Adam the player `one`. -/
def gsPlayer : Player → GaleStewartGame.Player
  | Player.eve => GaleStewartGame.Player.zero
  | Player.adam => GaleStewartGame.Player.one

/-- The position of the encoded game at which the player `pl` has to answer, given a
history of `g` (most recent step first). -/
def gsPosOf (pl : Player) (l : List g.Step) : List g.Step :=
  match pl with
  | Player.eve => g.encHist l
  | Player.adam => g.encHist l ++ [none]

theorem gsPosOf_length_eve (l : List g.Step) :
    (g.gsPosOf Player.eve l).length = 2 * (l.length - 1) := by
  simp [gsPosOf, g.encHist_length]

theorem gsPosOf_length_adam (l : List g.Step) :
    (g.gsPosOf Player.adam l).length = 2 * (l.length - 1) + 1 := by
  simp [gsPosOf, g.encHist_length]

theorem isPosition_gsPosOf (pl : Player) (l : List g.Step) :
    GaleStewartGame.IsPosition (g.gsPosOf pl l) (gsPlayer pl) := by
  cases pl
  · show (g.gsPosOf Player.eve l).length % 2 = _
    rw [g.gsPosOf_length_eve]
    simp [gsPlayer, GaleStewartGame.Player.toNat]
  · show (g.gsPosOf Player.adam l).length % 2 = _
    rw [g.gsPosOf_length_adam]
    simp [gsPlayer, GaleStewartGame.Player.toNat]

theorem moverAt_gsPosOf (pl : Player) (l : List g.Step) :
    moverAt (g.gsPosOf pl l).length = pl := by
  cases pl
  · rw [g.gsPosOf_length_eve]
    exact moverAt_two_mul _
  · rw [g.gsPosOf_length_adam]
    exact moverAt_two_mul_succ _

theorem legal_head : ∀ {l : List g.Step}, g.Legal l → ∃ p, l.head? = some p
  | [], h => absurd h id
  | p :: _, _ => ⟨p, rfl⟩

theorem playOf_encHist_head {l : List g.Step} (hl : g.Legal l) {p : g.Step}
    (hp : l.head? = some p) :
    g.playOf (g.padList (g.encHist l)) ((g.encHist l).length / 2) = p := by
  have h := g.playOf_encHist hl p hp
  rwa [g.encHist_length l, show 2 * (l.length - 1) / 2 = l.length - 1 by omega]

theorem playOf_gsPosOf (pl : Player) {l : List g.Step} (hl : g.Legal l) {p : g.Step}
    (hp : l.head? = some p) :
    g.playOf (g.padList (g.gsPosOf pl l)) ((g.gsPosOf pl l).length / 2) = p := by
  cases pl
  · exact g.playOf_encHist_head hl hp
  · rw [g.gsPosOf_length_adam, show (2 * (l.length - 1) + 1) / 2 = l.length - 1 by omega]
    show g.playOf (g.padList (g.encHist l ++ [none])) (l.length - 1) = p
    rw [g.playOf_padList_append _ _ _ (by rw [g.encHist_length])]
    exact g.playOf_encHist hl p hp

theorem gsPosOf_mem_gsTree {pl : Player} {l : List g.Step} (hl : g.Legal l) {p : g.Step}
    (hp : l.head? = some p) (hown : g.owner p = pl) : g.gsPosOf pl l ∈ g.gsTree := by
  cases pl
  · exact g.encHist_mem_gsTree hl
  · refine g.concat_mem_gsTree (g.encHist_mem_gsTree hl) none (fun hcon => absurd hcon ?_)
      (fun _ => rfl)
    rw [g.playOf_encHist_head hl hp, hown, g.encHist_length l,
      show moverAt (2 * (l.length - 1)) = Player.eve from moverAt_two_mul _]
    simp

open Classical in
/-- The strategy of `g` induced by a strategy of the encoded Gale–Stewart game. -/
noncomputable def stratOf (pl : Player)
    (S : GaleStewartGame.Strategy g.gsTree (gsPlayer pl)) (l : List g.Step) : g.Step :=
  if h : g.gsPosOf pl l ∈ g.gsTree then (S ⟨_, h⟩ (g.isPosition_gsPosOf pl l)).val else g.start

theorem stratOf_eq (pl : Player) (S : GaleStewartGame.Strategy g.gsTree (gsPlayer pl))
    {l : List g.Step} (h : g.gsPosOf pl l ∈ g.gsTree) :
    g.stratOf pl S l = (S ⟨_, h⟩ (g.isPosition_gsPosOf pl l)).val := by
  classical
  unfold stratOf
  rw [dif_pos h]

theorem validStrat_stratOf (pl : Player)
    (S : GaleStewartGame.Strategy g.gsTree (gsPlayer pl)) : g.ValidStrat (g.stratOf pl S) pl := by
  intro l p hhist hhead hown
  have hl : g.Legal l := g.legal_of_isHist hhist
  have hmem : g.gsPosOf pl l ∈ g.gsTree := g.gsPosOf_mem_gsTree hl hhead hown
  have hext := (S ⟨_, hmem⟩ (g.isPosition_gsPosOf pl l)).prop
  have hmover : g.playOf (g.padList (g.gsPosOf pl l)) ((g.gsPosOf pl l).length / 2)
      = p := g.playOf_gsPosOf pl hl hhead
  have hE := g.edge_of_mover hext (by rw [hmover, hown, g.moverAt_gsPosOf])
  rw [g.stratOf_eq pl S hmem]
  rwa [hmover] at hE

theorem take_props_mem_subtree {pl : Player}
    (S : GaleStewartGame.Strategy g.gsTree (gsPlayer pl)) {π : ℕ → g.Step}
    (hp : g.IsPlay π) (hc : g.Consistent (g.stratOf pl S) pl π) (N : ℕ) :
    Stream'.take N (g.props π : Stream' g.Step) ∈ S.pre.subtree := by
  refine ⟨g.take_props_mem_gsTree hp N, ?_⟩
  rintro y a hpr hpo
  have hmemT : y ++ [a] ∈ g.gsTree := Tree.mem_of_prefix hpr (g.take_props_mem_gsTree hp N)
  have hyT : y ∈ g.gsTree := Tree.mem_of_append hmemT
  have hget : ∀ i (hi : i < (y ++ [a]).length), (y ++ [a])[i] = g.props π i := by
    intro i hi
    have h1 := hpr.getElem hi
    rw [h1]
    exact Stream'.take_get i N _ _
  have hy : y = Stream'.take y.length (g.props π : Stream' g.Step) := by
    refine List.ext_getElem (by simp) fun i h1 h2 => ?_
    have h3 := hget i (by simp; omega)
    rw [List.getElem_append_left h1] at h3
    rw [h3, Stream'.take_get]
    rfl
  have ha : a = g.props π y.length := by
    have h3 := hget y.length (by simp)
    rw [List.getElem_append_right (le_refl _)] at h3
    simpa using h3
  have hmover : moverAt y.length = pl := by
    cases pl
    · have : y.length % 2 = 0 := hpo
      simp [moverAt, this]
    · have : y.length % 2 = 1 := hpo
      simp [moverAt, this]
  set r := y.length / 2 with hr
  have hplayy : g.playOf (g.padList y) r = π r := by
    conv_lhs => rw [hy]
    exact g.playOf_padList_take (N := y.length) (i := r) hp (by omega)
  refine Set.mem_singleton_iff.mpr (Tree.ExtensionsAt.ext ?_)
  show a = (S ⟨y, hyT⟩ hpo).val
  by_cases hown : g.owner (π r) = pl
  · -- the step actually taken is the one prescribed by `S`
    have hprops : g.props π y.length = π (r + 1) := by
      unfold props
      rw [← hr, if_pos (by rw [hown, hmover])]
    have hy' : g.gsPosOf pl (g.revPrefix π r) = y := by
      have henc := g.encHist_revPrefix hp r
      cases pl
      · have hlen : y.length = 2 * r := by
          have : y.length % 2 = 0 := hpo
          omega
        show g.encHist (g.revPrefix π r) = y
        rw [henc, hy, hlen]
      · have hlen : y.length = 2 * r + 1 := by
          have : y.length % 2 = 1 := hpo
          omega
        show g.encHist (g.revPrefix π r) ++ [none] = y
        rw [henc, hy, hlen, Stream'.take_succ' (2 * r)]
        congr 1
        have := g.props_two_mul π r
        rw [if_neg (by rw [hown]; simp)] at this
        exact congrArg (fun z => [z]) this.symm
    have hmemy : g.gsPosOf pl (g.revPrefix π r) ∈ g.gsTree := by rw [hy']; exact hyT
    have hcons := hc r hown
    rw [ha, hprops, hcons, g.stratOf_eq pl S hmemy]
    exact GaleStewartGame.Strategy.eval_val_congr S S rfl _ ⟨y, hyT⟩ (Subtype.ext hy') _
  · -- it is not `pl`'s turn: the only legal proposal is the dummy one
    have hnone : a = none := by
      rw [ha]
      unfold props
      rw [← hr, if_neg (by rw [hmover]; exact hown)]
    rw [hnone]
    refine (g.eq_none_of_not_mover (S ⟨y, hyT⟩ hpo).prop ?_).symm
    rw [hplayy, hmover]
    exact hown

theorem winningFor_stratOf {pl : Player} {Win : Set (ℕ → g.Step)}
    (S : GaleStewartGame.Strategy g.gsTree (gsPlayer pl))
    (hS : GaleStewartGame.PreStrategy.IsWinning (G := g.gsGame Win) S.pre) :
    g.WinningFor (g.stratOf pl S) pl (winCond pl (fun π => π ∈ Win)) := by
  intro π hplay hcons
  have hbody : (g.props π : Stream' g.Step) ∈ Tree.body S.pre.subtree :=
    Tree.mem_body_of_take 0 _ _ fun n _ => g.take_props_mem_subtree S hplay hcons n
  obtain ⟨x, hx, hxv⟩ := hS hbody
  have hxπ : g.playOf (x : Stream' g.Step) = π := by
    rw [hxv]
    funext n
    exact g.playOf_props hplay n
  cases pl
  · show π ∈ Win
    have : g.playOf (x : Stream' g.Step) ∈ Win := hx
    rwa [hxπ] at this
  · show ¬ (π ∈ Win)
    have : g.playOf (x : Stream' g.Step) ∉ Win := hx
    rwa [hxπ] at this

/-! ### Borel determinacy -/

/-- A map out of a sequence space which only depends on the first `N` coordinates and takes
values in a discrete space is continuous. -/
theorem continuous_of_dependsOn {A : Type*} {B : Type*} [TopologicalSpace B]
    [DiscreteTopology B] (f : Stream' A → B) (N : ℕ)
    (hf : ∀ y z : Stream' A, (∀ i < N, y.get i = z.get i) → f y = f z) :
    @Continuous (Stream' A) B (Stream'.Discrete.prodDisc A) _ f := by
  letI : TopologicalSpace (Stream' A) := Stream'.Discrete.prodDisc A
  rw [continuous_def]
  intro U _
  rw [isOpen_iff_forall_mem_open]
  intro y hy
  refine ⟨principalOpen (Stream'.take N y), ?_, principalOpen_isOpen _, extend_sub _ _⟩
  intro z hz
  rw [principalOpen_restrict] at hz
  show f z ∈ U
  rw [← hf y z fun i hi => (hz i hi).symm]
  exact hy

/-- The play produced by a sequence of proposals, as a map between sequence spaces. -/
def playStream (y : Stream' g.Step) : Stream' g.Step := g.playOf y

theorem continuous_playStream : Continuous g.playStream := by
  letI : TopologicalSpace g.Step := ⊥
  haveI : DiscreteTopology g.Step := ⟨rfl⟩
  refine continuous_pi' fun n => ?_
  exact continuous_of_dependsOn _ (2 * n) fun y z h => g.playOf_congr n h

theorem measurableSet_payoff (Win : Set (ℕ → g.Step))
    (hWin : MeasurableSet[borel (Stream' g.Step)] {y : Stream' g.Step | (y : ℕ → g.Step) ∈ Win}) :
    MeasurableSet[borel (Tree.body g.gsTree)] (g.gsGame Win).payoff := by
  have hcont : Continuous (fun x : Tree.body g.gsTree => g.playStream x.val) :=
    g.continuous_playStream.comp continuous_subtype_val
  exact hcont.borel_measurable hWin

/-- **Borel determinacy for games on tree-like arenas.**  If the set of plays won by Eve is
Borel — for the product topology on sequences of steps, the set of steps being discrete —
then one of the two players has a valid winning strategy. -/
theorem determined_of_borel (Win : Set (ℕ → g.Step))
    (hWin : MeasurableSet[borel (Stream' g.Step)] {y : Stream' g.Step | (y : ℕ → g.Step) ∈ Win}) :
    ∃ (pl : Player) (σ : List g.Step → g.Step),
      g.ValidStrat σ pl ∧ g.WinningFor σ pl (winCond pl (fun π => π ∈ Win)) := by
  obtain ⟨p, S, hS⟩ := GaleStewartGame.borel_determinacy (G := g.gsGame Win)
    (g.measurableSet_payoff Win hWin) g.gsTree_isPruned
  cases p with
  | zero =>
    exact ⟨Player.eve, g.stratOf Player.eve S, g.validStrat_stratOf Player.eve S,
      g.winningFor_stratOf (pl := Player.eve) (Win := Win) S hS⟩
  | one =>
    exact ⟨Player.adam, g.stratOf Player.adam S, g.validStrat_stratOf Player.adam S,
      g.winningFor_stratOf (pl := Player.adam) (Win := Win) S hS⟩

end TreeGame

end BorelMSO


==> anc/lean-formalization/BorelMSO/Basic/Expansion.lean <==
import Mathlib.Data.Finite.Card
import Mathlib.Data.Finite.Prod
import Mathlib.Logic.Equiv.Fin.Basic
import BorelMSO.Basic.Prioritized

/-!
# Expanding the state space of a tree-like game

Several constructions on the games of the paper (Definition 1 and Definition 18) have the
same shape: the state space `Q` is replaced by `Q × S`, where the extra component `S` is a
finite memory that is updated deterministically along the edges of the arena, and the
edges receive new labels.  Typical examples are

* recording the priority of the edge that has just been taken (used to turn a *prioritized*
  Borel condition into a *Muller–Borel* condition, whose set of labels is a singleton), and
* recording a latest appearance record of the states (used to turn a Muller–Borel condition
  into a prioritized one, the new labels being the priorities).

This file introduces the corresponding construction `BorelMSO.TreeGame.expand` and proves
the transfer result that is needed in both cases: a *finite-memory* winning strategy in the
expanded game yields a finite-memory winning strategy in the original game, for the same
player, as soon as the two winning conditions correspond to each other along the canonical
bijection between plays.

An edge `e = (p, a, p')` of the original game and a value `s` of the extra component give
the edge `((p, s), lab e s, (p', upd e s))` of the expanded game, where `lab` assigns the new
labels; the expanded arena is again tree-like.  Every edge of the expanded game arises in
this way (`expEdge_orig`), which is all that the transfer of strategies from the expanded
game to the original one needs.
-/

universe u v w

namespace BorelMSO

open TreeGame

variable {Q : Type u} {Λ : Type v} {S : Type} {B : Type w}

/-- The projection of a position of the expanded game to a position of the original one. -/
def unexpandPos (p : Pos (Q × S)) : Pos Q := (p.1, p.2.1)

/-- The position of the expanded game obtained from a position and an extra component. -/
def expandPos (p : Pos Q) (s : S) : Pos (Q × S) := (p.1, (p.2, s))

@[simp] theorem unexpand_expandPos (p : Pos Q) (s : S) : unexpandPos (expandPos p s) = p := rfl

@[simp] theorem expandPos_fst (p : Pos Q) (s : S) : (expandPos p s).1 = p.1 := rfl

theorem expandPos_ext {p : Pos Q} {s : S} {x : Pos (Q × S)} (h1 : x.1 = p.1) (h2 : x.2.1 = p.2)
    (h3 : x.2.2 = s) : expandPos p s = x := by
  show ((p.1, (p.2, s)) : Pos (Q × S)) = x
  rw [← h1, ← h2, ← h3]

theorem expandPos_inj {p p' : Pos Q} {s s' : S} (h : expandPos p s = expandPos p' s') :
    p = p' ∧ s = s' := by
  simp only [expandPos, Prod.mk.injEq] at h
  exact ⟨Prod.ext h.1 h.2.1, h.2.2⟩

namespace TreeGame

/-- The game obtained from `g` by adding to every state an extra component from `S`, which
is updated deterministically along the edges by `upd`, the edges being relabelled by `lab`.
The edge `e = (p, a, p')` of `g` gives, for each value `s` of the extra component at its
source, the edge `((p, s), lab e s, (p', upd e s))` of the expanded game. -/
def expand [Finite B] (g : TreeGame.{u, v} Q Λ) (s0 : S) (upd : g.Edge → S → S)
    (lab : g.Edge → S → B) : TreeGame (Q × S) B where
  finite_labels := inferInstance
  edges := {x | ∃ (e : g.Edge) (s : S),
    x = (expandPos (g.src e) s, lab e s, expandPos (g.tgt e) (upd e s))}
  edges_child := by
    rintro x ⟨e, s, rfl⟩
    exact g.edge_child e
  edges_total := fun p => by
    obtain ⟨e, he⟩ := g.edge_exists (unexpandPos p)
    refine ⟨lab e p.2.2, expandPos (g.tgt e) (upd e p.2.2), e, p.2.2, ?_⟩
    rw [he]
    rfl
  ownerPos := fun p => g.ownerPos (unexpandPos p)
  root := (g.root, s0)

variable [Finite B] (g : TreeGame.{u, v} Q Λ) (s0 : S) (upd : g.Edge → S → S)
  (lab : g.Edge → S → B)

/-- The edge of the expanded game given by an edge of `g` and the value of the extra
component at its source. -/
def expEdge (e : g.Edge) (s : S) : (g.expand s0 upd lab).Edge :=
  ⟨(expandPos (g.src e) s, lab e s, expandPos (g.tgt e) (upd e s)), e, s, rfl⟩

/-- The edge of `g` underlying an edge of the expanded game. -/
noncomputable def origEdge (x : (g.expand s0 upd lab).Edge) : g.Edge := x.2.choose

/-- The value of the extra component at the source of an edge of the expanded game. -/
def origState (x : (g.expand s0 upd lab).Edge) : S := ((g.expand s0 upd lab).src x).2.2

@[simp] theorem src_expEdge (e : g.Edge) (s : S) :
    (g.expand s0 upd lab).src (g.expEdge s0 upd lab e s) = expandPos (g.src e) s := rfl

@[simp] theorem tgt_expEdge (e : g.Edge) (s : S) :
    (g.expand s0 upd lab).tgt (g.expEdge s0 upd lab e s) = expandPos (g.tgt e) (upd e s) := rfl

@[simp] theorem origState_expEdge (e : g.Edge) (s : S) :
    g.origState s0 upd lab (g.expEdge s0 upd lab e s) = s := rfl

theorem expEdge_orig (x : (g.expand s0 upd lab).Edge) :
    g.expEdge s0 upd lab (g.origEdge s0 upd lab x) (g.origState s0 upd lab x) = x := by
  obtain ⟨s, hs⟩ := x.2.choose_spec
  have hx : x.1 = _ := hs
  have hst : g.origState s0 upd lab x = s := by
    show (x.1.1).2.2 = s
    rw [hx]
    rfl
  apply Subtype.ext
  rw [hst, hx]
  rfl

theorem src_orig (x : (g.expand s0 upd lab).Edge) :
    (g.expand s0 upd lab).src x = expandPos (g.src (g.origEdge s0 upd lab x))
      (g.origState s0 upd lab x) := by
  conv_lhs => rw [← g.expEdge_orig s0 upd lab x]
  rfl

@[simp] theorem expand_ownerPos (p : Pos (Q × S)) :
    (g.expand s0 upd lab).ownerPos p = g.ownerPos (unexpandPos p) := rfl

@[simp] theorem expand_start :
    (g.expand s0 upd lab).start = (none : (g.expand s0 upd lab).Step) := rfl

/-- The update of the extra component along a step. -/
def updStep (s : S) : g.Step → S
  | none => s
  | some e => upd e s

/-- The extra component reached after a history (written most recent step first). -/
def histState : List g.Step → S := g.memState (g.updStep upd) s0

@[simp] theorem histState_nil : g.histState s0 upd [] = s0 := rfl

@[simp] theorem histState_start (t : List g.Step) :
    g.histState s0 upd (g.start :: t) = s0 := rfl

@[simp] theorem histState_cons_some (e : g.Edge) (t : List g.Step) :
    g.histState s0 upd (some e :: t) = upd e (g.histState s0 upd t) := rfl

/-- The lift of a step of `g` to a step of the expanded game, given the value of the extra
component before the step. -/
def liftStep (p : g.Step) (s : S) : (g.expand s0 upd lab).Step :=
  p.map (fun e => g.expEdge s0 upd lab e s)

@[simp] theorem liftStep_none (s : S) :
    g.liftStep s0 upd lab none s = (none : (g.expand s0 upd lab).Step) := rfl

@[simp] theorem liftStep_some (e : g.Edge) (s : S) :
    g.liftStep s0 upd lab (some e) s = (some (g.expEdge s0 upd lab e s) :
      (g.expand s0 upd lab).Step) := rfl

/-- The step of `g` underlying a step of the expanded game. -/
noncomputable def unexpandStep (p : (g.expand s0 upd lab).Step) : g.Step :=
  p.map (g.origEdge s0 upd lab)

theorem nodeOf_liftStep (p : g.Step) (s : S) :
    (g.expand s0 upd lab).nodeOf (g.liftStep s0 upd lab p s) = g.nodeOf p := by
  cases p <;> rfl

/-- The lift of a history of `g` to a history of the expanded game. -/
def liftHist : List g.Step → List (g.expand s0 upd lab).Step
  | [] => []
  | p :: t => g.liftStep s0 upd lab p (g.histState s0 upd t) :: liftHist t

@[simp] theorem liftHist_nil : g.liftHist s0 upd lab [] = [] := rfl

@[simp] theorem liftHist_cons (p : g.Step) (t : List g.Step) :
    g.liftHist s0 upd lab (p :: t)
      = g.liftStep s0 upd lab p (g.histState s0 upd t) :: g.liftHist s0 upd lab t := rfl

@[simp] theorem liftHist_head?_cons (p : g.Step) (t : List g.Step) :
    (g.liftHist s0 upd lab (p :: t)).head?
      = some (g.liftStep s0 upd lab p (g.histState s0 upd t)) := rfl

/-- The position of the lifted head of a nonempty list of steps. -/
theorem pos_liftStep_hist (p : g.Step) (t : List g.Step) :
    (g.expand s0 upd lab).pos (g.liftStep s0 upd lab p (g.histState s0 upd t))
      = expandPos (g.pos p) (g.histState s0 upd (p :: t)) := by
  cases p <;> rfl

/-- The extra component along a play. -/
def playState (π : ℕ → g.Step) : ℕ → S
  | 0 => s0
  | n + 1 => g.updStep upd (playState π n) (π (n + 1))

@[simp] theorem playState_zero (π : ℕ → g.Step) : g.playState s0 upd π 0 = s0 := rfl

@[simp] theorem playState_succ (π : ℕ → g.Step) (n : ℕ) :
    g.playState s0 upd π (n + 1) = g.updStep upd (g.playState s0 upd π n) (π (n + 1)) := rfl

/-- The lift of a play of `g` to a play of the expanded game. -/
def liftPlay (π : ℕ → g.Step) : ℕ → (g.expand s0 upd lab).Step
  | 0 => none
  | n + 1 => g.liftStep s0 upd lab (π (n + 1)) (g.playState s0 upd π n)

theorem pos_liftPlay (π : ℕ → g.Step) (hp : g.IsPlay π) (n : ℕ) :
    (g.expand s0 upd lab).pos (g.liftPlay s0 upd lab π n) = expandPos (g.pos (π n)) (g.playState s0 upd π n)
    := by
  cases n with
  | zero => rw [liftPlay, hp.1]; rfl
  | succ n =>
    obtain ⟨e, he, -⟩ := hp.2 n
    rw [liftPlay, playState_succ, he]
    rfl

theorem branchOf_liftPlay (π : ℕ → g.Step) :
    (g.expand s0 upd lab).branchOf (g.liftPlay s0 upd lab π) = g.branchOf π := by
  funext n
  rw [branchOf, branchOf, liftPlay, nodeOf_liftStep]

theorem histState_revPrefix {π : ℕ → g.Step} (hp : g.IsPlay π) (n : ℕ) :
    g.histState s0 upd (g.revPrefix π n) = g.playState s0 upd π n := by
  induction n with
  | zero => rw [revPrefix_zero, hp.1]; rfl
  | succ n ih =>
    rw [histState, memState_revPrefix_succ _ _ _ hp, ← histState, ih, playState_succ]

theorem revPrefix_liftPlay (π : ℕ → g.Step) (hp : g.IsPlay π) (n : ℕ) :
    (g.expand s0 upd lab).revPrefix (g.liftPlay s0 upd lab π) n = g.liftHist s0 upd lab (g.revPrefix π n) := by
  induction n with
  | zero =>
    rw [revPrefix_zero, revPrefix_zero, liftHist_cons, liftHist_nil, liftPlay, hp.1]
    rfl
  | succ n ih =>
    rw [revPrefix_succ, revPrefix_succ, liftHist_cons, ih, liftPlay,
      histState_revPrefix _ _ _ hp]

theorem isPlay_liftPlay {π : ℕ → g.Step} (h : g.IsPlay π) :
    (g.expand s0 upd lab).IsPlay (g.liftPlay s0 upd lab π) := by
  refine ⟨rfl, fun n => ?_⟩
  obtain ⟨e, he, hsrc⟩ := h.2 n
  refine ⟨g.expEdge s0 upd lab e (g.playState s0 upd π n), by rw [liftPlay, he]; rfl, ?_⟩
  show expandPos (g.src e) (g.playState s0 upd π n) = _
  rw [pos_liftPlay g s0 upd lab π h n, hsrc]

section Transfer

variable (σ' : List (g.expand s0 upd lab).Step → (g.expand s0 upd lab).Step) (pl : Player)

/-- The strategy of `g` induced by a strategy of the expanded game. -/
noncomputable def unexpandStrat : List g.Step → g.Step :=
  fun l => g.unexpandStep s0 upd lab (σ' (g.liftHist s0 upd lab l))

variable (hval : (g.expand s0 upd lab).ValidStrat σ' pl)

include hval

/-- The lift of a history consistent with the induced strategy is a history consistent with
the original strategy. -/
theorem liftHist_isHist :
    ∀ {l : List g.Step}, g.IsHist (g.unexpandStrat s0 upd lab σ') pl l →
      (g.expand s0 upd lab).IsHist σ' pl (g.liftHist s0 upd lab l) := by
  intro l
  induction l with
  | nil => exact fun h => absurd h (g.IsHist_nil)
  | cons p t ih =>
    intro hh
    match t with
    | [] =>
      have hp : p = g.start := hh
      subst hp
      show g.liftStep s0 upd lab g.start s0 = (g.expand s0 upd lab).start
      rfl
    | q :: t' =>
      obtain ⟨h1, h2, h3⟩ := hh
      have ih' := ih h1
      have hposq : (g.expand s0 upd lab).pos (g.liftStep s0 upd lab q (g.histState s0 upd t'))
          = expandPos (g.pos q) (g.histState s0 upd (q :: t')) :=
        pos_liftStep_hist g s0 upd lab q t'
      obtain ⟨e, rfl, hsrc⟩ := h2
      refine ⟨ih', ⟨g.expEdge s0 upd lab e (g.histState s0 upd (q :: t')), rfl, ?_⟩,
        fun ho => ?_⟩
      · show expandPos (g.src e) _ = _
        rw [hposq, hsrc]
      · have hoq : g.owner q = pl := by
          have : (g.expand s0 upd lab).owner (g.liftStep s0 upd lab q (g.histState s0 upd t')) = pl := ho
          rw [owner, hposq] at this
          exact this
        have hpq : (some e : g.Step) = g.unexpandStep s0 upd lab (σ' (g.liftHist s0 upd lab (q :: t'))) :=
          h3 hoq
        have hvalq := hval (g.liftHist s0 upd lab (q :: t'))
          (g.liftStep s0 upd lab q (g.histState s0 upd t')) ih' rfl ho
        obtain ⟨e', he', hsrc'⟩ := hvalq
        rw [← liftHist_cons]
        rw [he'] at hpq ⊢
        have : e = g.origEdge s0 upd lab e' := by simpa [unexpandStep] using hpq
        subst this
        have : g.origState s0 upd lab e' = g.histState s0 upd (q :: t') := by
          have := hsrc'
          rw [hposq] at this
          exact congrArg (fun x => x.2.2) this
        rw [← this, liftStep_some, expEdge_orig]

theorem validStrat_unexpandStrat : g.ValidStrat (g.unexpandStrat s0 upd lab σ') pl := by
  intro l p hl hhead ho
  match l, hhead with
  | q :: t, hhead =>
    simp only [List.head?_cons, Option.some.injEq] at hhead
    subst hhead
    have h1 := liftHist_isHist g s0 upd lab σ' pl hval hl
    have hposq : (g.expand s0 upd lab).pos (g.liftStep s0 upd lab q (g.histState s0 upd t))
        = expandPos (g.pos q) (g.histState s0 upd (q :: t)) :=
      pos_liftStep_hist g s0 upd lab q t
    have ho' : (g.expand s0 upd lab).owner (g.liftStep s0 upd lab q (g.histState s0 upd t)) = pl := by
      rw [owner, hposq]
      exact ho
    obtain ⟨e, he, hsrc⟩ := hval (g.liftHist s0 upd lab (q :: t)) _ h1 rfl ho'
    refine ⟨g.origEdge s0 upd lab e, ?_, ?_⟩
    · rw [unexpandStrat, he]
      rfl
    · have hx := hsrc
      rw [hposq] at hx
      exact (expandPos_inj ((g.src_orig s0 upd lab e).symm.trans hx)).1

theorem consistent_liftPlay {π : ℕ → g.Step} (hp : g.IsPlay π)
    (hc : g.Consistent (g.unexpandStrat s0 upd lab σ') pl π) :
    (g.expand s0 upd lab).Consistent σ' pl (g.liftPlay s0 upd lab π) := by
  intro n ho
  have hposn : (g.expand s0 upd lab).pos (g.liftPlay s0 upd lab π n)
      = expandPos (g.pos (π n)) (g.playState s0 upd π n) := pos_liftPlay g s0 upd lab π hp n
  have hoπ : g.owner (π n) = pl := by
    have : (g.expand s0 upd lab).owner (g.liftPlay s0 upd lab π n) = pl := ho
    rw [owner, hposn] at this
    exact this
  have hhist : g.IsHist (g.unexpandStrat s0 upd lab σ') pl (g.revPrefix π n) :=
    g.hist_revPrefix hp hc n
  have h1 := liftHist_isHist g s0 upd lab σ' pl hval hhist
  have hrev := revPrefix_liftPlay g s0 upd lab π hp n
  have hhead : ((g.expand s0 upd lab).revPrefix (g.liftPlay s0 upd lab π) n).head?
      = some (g.liftPlay s0 upd lab π n) := by simp
  have hmove : π (n + 1) = g.unexpandStep s0 upd lab (σ' (g.liftHist s0 upd lab (g.revPrefix π n))) :=
    hc n hoπ
  obtain ⟨e, he, hsrc⟩ := hval ((g.expand s0 upd lab).revPrefix (g.liftPlay s0 upd lab π) n)
    (g.liftPlay s0 upd lab π n) (by rw [hrev]; exact h1) hhead ho
  rw [hrev] at he ⊢
  rw [he]
  have hπ : π (n + 1) = some (g.origEdge s0 upd lab e) := by rw [hmove, he]; rfl
  have hs : g.origState s0 upd lab e = g.playState s0 upd π n := by
    have := hsrc
    rw [hposn] at this
    exact congrArg (fun x => x.2.2) this
  rw [liftPlay, hπ, liftStep_some, ← hs, expEdge_orig]

omit hval in
/-- The strategy induced on `g` by a strategy of the expanded game is implemented by the
memory of the latter, enlarged by the extra state component. -/
theorem usesMemory_unexpandStrat {M : Type} (h : (g.expand s0 upd lab).UsesMemory σ' M) :
    g.UsesMemory (g.unexpandStrat s0 upd lab σ') (M × S) := by
  obtain ⟨m0, δ, ch, hσ⟩ := h
  refine ⟨(m0, s0),
    fun ms p => (δ ms.1 (g.liftStep s0 upd lab p ms.2), g.updStep upd ms.2 p),
    fun ms p => g.unexpandStep s0 upd lab (ch ms.1 (expandPos p ms.2)), ?_⟩
  have key : ∀ l : List g.Step,
      g.memState (fun ms p => (δ ms.1 (g.liftStep s0 upd lab p ms.2), g.updStep upd ms.2 p)) (m0, s0) l
        = ((g.expand s0 upd lab).memState δ m0 (g.liftHist s0 upd lab l), g.histState s0 upd l) := by
    intro l
    induction l with
    | nil => rfl
    | cons p t ih =>
      cases p with
      | none => rfl
      | some e =>
        rw [memState_cons_some, ih, liftHist_cons, liftStep_some, memState_cons_some,
          histState_cons_some]
        rfl
  intro l p hp
  match l, hp with
  | q :: t, hp =>
    simp only [List.head?_cons, Option.some.injEq] at hp
    subst hp
    rw [unexpandStrat, key,
      hσ (g.liftHist s0 upd lab (q :: t)) (g.liftStep s0 upd lab q (g.histState s0 upd t)) rfl,
      pos_liftStep_hist]

omit hval in
theorem finiteMemory_unexpandStrat [Finite S] (h : (g.expand s0 upd lab).FiniteMemory σ') :
    g.FiniteMemory (g.unexpandStrat s0 upd lab σ') := by
  obtain ⟨M, hM, h⟩ := h
  exact ⟨M × S, inferInstance, usesMemory_unexpandStrat g s0 upd lab σ' h⟩

/-- **Transfer of finite-memory winning strategies.**  If player `pl` wins the expanded
game with a valid finite-memory strategy, and the winning conditions of the two games
correspond along the canonical lift of plays, then `pl` also wins the original game with a
valid finite-memory strategy. -/
theorem winningFor_unexpandStrat {Win : (ℕ → g.Step) → Prop}
    {Win' : (ℕ → (g.expand s0 upd lab).Step) → Prop}
    (hcond : ∀ π, g.IsPlay π → Win' (g.liftPlay s0 upd lab π) → Win π)
    (hw : (g.expand s0 upd lab).WinningFor σ' pl Win') :
    g.WinningFor (g.unexpandStrat s0 upd lab σ') pl Win := by
  intro π hp hc
  exact hcond π hp (hw _ (isPlay_liftPlay g s0 upd lab hp)
    (consistent_liftPlay g s0 upd lab σ' pl hval hp hc))

end Transfer

end TreeGame

/-- The winning condition of player `pl`, given the winning condition `EveWin` of Eve. -/
def winCond {Q : Type u} {Λ : Type v} {g : TreeGame.{u, v} Q Λ} (pl : Player)
    (EveWin : (ℕ → g.Step) → Prop) : (ℕ → g.Step) → Prop :=
  match pl with
  | Player.eve => EveWin
  | Player.adam => fun π => ¬ EveWin π

/-- One of the players has a valid winning strategy that uses finite memory. -/
def FiniteMemoryDetermined {Q : Type u} {Λ : Type v} (g : TreeGame.{u, v} Q Λ)
    (EveWin : (ℕ → g.Step) → Prop) : Prop :=
  ∃ (pl : Player) (σ : List g.Step → g.Step),
    g.ValidStrat σ pl ∧ g.FiniteMemory σ ∧ g.WinningFor σ pl (winCond pl EveWin)

/-- One of the players has a valid winning strategy that uses at most `m` memory states.
This is the quantitative form of `FiniteMemoryDetermined` used in the statement of the
conjectures of the paper, where the memory size is bounded by a computable function of the
size of the game. -/
def MemBoundedDetermined {Q : Type u} {Λ : Type v} (g : TreeGame.{u, v} Q Λ)
    (EveWin : (ℕ → g.Step) → Prop) (m : ℕ) : Prop :=
  ∃ (pl : Player) (σ : List g.Step → g.Step),
    g.ValidStrat σ pl ∧ g.UsesMemory σ (Fin m) ∧ g.WinningFor σ pl (winCond pl EveWin)

/-- One of the players has a valid *memoryless* winning strategy.  This is the form in which
the paper states its memoryless-determinacy results (Propositions 23 and 26). -/
def MemorylessDetermined {Q : Type u} {Λ : Type v} (g : TreeGame.{u, v} Q Λ)
    (EveWin : (ℕ → g.Step) → Prop) : Prop :=
  ∃ (pl : Player) (σ : List g.Step → g.Step),
    g.ValidStrat σ pl ∧ g.Memoryless σ ∧ g.WinningFor σ pl (winCond pl EveWin)

/-- A game won with a bounded number of memory states is finite-memory determined. -/
theorem FiniteMemoryDetermined.of_memBounded {Q : Type u} {Λ : Type v} {g : TreeGame.{u, v} Q Λ}
    {EveWin : (ℕ → g.Step) → Prop} {m : ℕ} (h : MemBoundedDetermined g EveWin m) :
    FiniteMemoryDetermined g EveWin := by
  obtain ⟨pl, σ, hval, hmem, hwin⟩ := h
  exact ⟨pl, σ, hval, ⟨Fin m, inferInstance, hmem⟩, hwin⟩

/-- The memory bound may be increased. -/
theorem MemBoundedDetermined.mono {Q : Type u} {Λ : Type v} {g : TreeGame.{u, v} Q Λ}
    {EveWin : (ℕ → g.Step) → Prop} {m m' : ℕ} (hle : m ≤ m')
    (h : MemBoundedDetermined g EveWin m) : MemBoundedDetermined g EveWin m' := by
  obtain ⟨pl, σ, hval, hmem, hwin⟩ := h
  exact ⟨pl, σ, hval, g.usesMemory_mono hle hmem, hwin⟩

/-- The transfer result in the form used for the conjectures: if the expanded game is
finite-memory determined and the two winning conditions agree along the lift of plays, then
the original game is finite-memory determined. -/
theorem finiteMemoryDetermined_of_expand [Finite S] [Finite B] (g : TreeGame.{u, v} Q Λ) (s0 : S)
    (upd : g.Edge → S → S) (lab : g.Edge → S → B) {EveWin : (ℕ → g.Step) → Prop}
    {EveWin' : (ℕ → (g.expand s0 upd lab).Step) → Prop}
    (hcond : ∀ π, g.IsPlay π → (EveWin π ↔ EveWin' (g.liftPlay s0 upd lab π)))
    (h : FiniteMemoryDetermined (g.expand s0 upd lab) EveWin') :
    FiniteMemoryDetermined g EveWin := by
  obtain ⟨pl, σ', hval, hfin, hw⟩ := h
  refine ⟨pl, g.unexpandStrat s0 upd lab σ',
    TreeGame.validStrat_unexpandStrat g s0 upd lab σ' pl hval,
    TreeGame.finiteMemory_unexpandStrat g s0 upd lab σ' hfin, ?_⟩
  refine TreeGame.winningFor_unexpandStrat g s0 upd lab σ' pl hval ?_ hw
  intro π hp hwin
  cases pl with
  | eve => exact (hcond π hp).mpr hwin
  | adam =>
    intro hcon
    exact hwin ((hcond π hp).mp hcon)

/-- The quantitative form of the transfer result: a winning strategy of the expanded game
using `m` memory states yields a winning strategy of the original game using
`m * |S|` memory states. -/
theorem memBoundedDetermined_of_expand [Finite S] [Finite B] (g : TreeGame.{u, v} Q Λ) (s0 : S)
    (upd : g.Edge → S → S) (lab : g.Edge → S → B) {EveWin : (ℕ → g.Step) → Prop}
    {EveWin' : (ℕ → (g.expand s0 upd lab).Step) → Prop} {m : ℕ}
    (hcond : ∀ π, g.IsPlay π → (EveWin π ↔ EveWin' (g.liftPlay s0 upd lab π)))
    (h : MemBoundedDetermined (g.expand s0 upd lab) EveWin' m) :
    MemBoundedDetermined g EveWin (m * Nat.card S) := by
  obtain ⟨pl, σ', hval, hmem, hw⟩ := h
  refine ⟨pl, g.unexpandStrat s0 upd lab σ',
    TreeGame.validStrat_unexpandStrat g s0 upd lab σ' pl hval, ?_, ?_⟩
  · refine g.usesMemory_of_equiv
      (((Equiv.refl (Fin m)).prodCongr (Finite.equivFin S)).trans finProdFinEquiv) ?_
    exact TreeGame.usesMemory_unexpandStrat g s0 upd lab σ' hmem
  · refine TreeGame.winningFor_unexpandStrat g s0 upd lab σ' pl hval ?_ hw
    intro π hp hwin
    cases pl with
    | eve => exact (hcond π hp).mpr hwin
    | adam =>
      intro hcon
      exact hwin ((hcond π hp).mp hcon)

end BorelMSO


==> anc/lean-formalization/BorelMSO/Basic/Games.lean <==
import Mathlib.Data.Finite.Prod
import BorelMSO.Basic.Konig

/-!
# Games on tree-like arenas

This file sets up the basic framework for the games studied in
*Automata for MSO over Infinite Trees with Quantification over Borel Sets of Branches*
by M. Bojańczyk, A. Casares, S. Manthe and P. Parys.

As in Section 4.1 of the paper, an arena is a directed graph with a finite set of edge
labels: a set `V` of vertices, a finite set `Λ` of labels, and a set of edges
`E ⊆ V × Λ × V`.  The arena is *tree-like* (Definition 1, item 1): the set of positions is
`V = 2* × Q` for a set `Q` of states, and every edge moves from a node to one of its two
children.  A play therefore traces a branch of the infinite binary tree.

For the Muller–Borel games of Definition 1 the set of labels is a singleton, and for the
prioritized Borel games of Definition 18 it is the set of priorities `{1, …, k}`; the winner
of a play is then determined by the maximal priority seen infinitely often `i`, Eve winning
iff the traced branch belongs to `W i`.

Paths record the edge labels, so a play is a sequence of *edges*, and not merely a sequence
of positions.  This is recorded by the type `TreeGame.Step`: a step is either the initial
position (before any edge has been traversed) or an edge `(v, a, w) ∈ E` that has just been
traversed; the position of a step is the target `w` of that edge.  Plays and histories are
then sequences (resp. lists) of steps.

We formalize:
* arenas, plays, histories, strategies, consistency, memoryless strategies;
* the branch traced by a play.
-/

universe u v w

namespace BorelMSO

/-- The two players. -/
inductive Player
  | eve
  | adam
  deriving DecidableEq, Repr

/-- The opponent of a player. -/
def Player.other : Player → Player
  | Player.eve => Player.adam
  | Player.adam => Player.eve

/-- Nodes of the infinite binary tree: finite sequences of bits. -/
abbrev Node := List Bool

/-- Branches of the infinite binary tree: infinite sequences of bits. -/
abbrev Branch := ℕ → Bool

/-- Positions of a game with state set `Q`. -/
abbrev Pos (Q : Type*) := Node × Q

/-- The prefix of length `n` of a branch. -/
def pre (b : Branch) (n : ℕ) : Node := (List.range n).map b

@[simp] theorem pre_zero (b : Branch) : pre b 0 = [] := rfl

theorem pre_succ (b : Branch) (n : ℕ) : pre b (n + 1) = pre b n ++ [b n] := by
  simp [pre, List.range_succ]

@[simp] theorem length_pre (b : Branch) (n : ℕ) : (pre b n).length = n := by
  simp [pre]

/-- A game on a tree-like arena, with state set `Q` and a finite set `Λ` of edge labels
(Definition 10, with the tree-like requirement of Definition 1).  Positions are pairs
consisting of a node of the binary tree and a state.  The edges form a set of triples
`E ⊆ Pos Q × Λ × Pos Q`, a triple `(p, a, p')` being an edge from `p` to `p'` with label `a`.
Every edge moves to a child node, and every position has at least one outgoing edge. -/
structure TreeGame (Q : Type u) (Λ : Type v) where
  /-- The set of edge labels is finite. -/
  finite_labels : Finite Λ
  /-- The set of edges `E ⊆ V × Λ × V` of the arena. -/
  edges : Set (Pos Q × Λ × Pos Q)
  /-- Every edge moves to a child node. -/
  edges_child : ∀ x ∈ edges, ∃ c, x.2.2.1 = x.1.1 ++ [c]
  /-- Every position has at least one outgoing edge. -/
  edges_total : ∀ p, ∃ a p', (p, a, p') ∈ edges
  /-- Which player owns each position. -/
  ownerPos : Pos Q → Player
  /-- The state at the root; the initial position is the root node with this state. -/
  root : Q

namespace TreeGame

variable {Q : Type u} {Λ : Type v} (g : TreeGame.{u, v} Q Λ)

/-- The edges of the arena, as a type: the triples `(p, a, p') ∈ E`. -/
abbrev Edge : Type (max u v) := {x : Pos Q × Λ × Pos Q // x ∈ g.edges}

/-- The source of an edge. -/
def src (e : g.Edge) : Pos Q := e.1.1

/-- The label of an edge. -/
def label (e : g.Edge) : Λ := e.1.2.1

/-- The target of an edge. -/
def tgt (e : g.Edge) : Pos Q := e.1.2.2

@[simp] theorem src_mk (x : Pos Q × Λ × Pos Q) (h : x ∈ g.edges) :
    g.src ⟨x, h⟩ = x.1 := rfl

@[simp] theorem label_mk (x : Pos Q × Λ × Pos Q) (h : x ∈ g.edges) :
    g.label ⟨x, h⟩ = x.2.1 := rfl

@[simp] theorem tgt_mk (x : Pos Q × Λ × Pos Q) (h : x ∈ g.edges) :
    g.tgt ⟨x, h⟩ = x.2.2 := rfl

/-- An edge is determined by its source, its label and its target. -/
theorem edge_ext {e e' : g.Edge} (hs : g.src e = g.src e') (hl : g.label e = g.label e')
    (ht : g.tgt e = g.tgt e') : e = e' :=
  Subtype.ext (Prod.ext hs (Prod.ext hl ht))

theorem mem_edges (e : g.Edge) : (g.src e, g.label e, g.tgt e) ∈ g.edges := e.2

/-- Every edge moves to a child node. -/
theorem edge_child (e : g.Edge) : ∃ c, (g.tgt e).1 = (g.src e).1 ++ [c] :=
  g.edges_child e.1 e.2

/-- Every position has at least one outgoing edge. -/
theorem edge_exists (p : Pos Q) : ∃ e : g.Edge, g.src e = p := by
  obtain ⟨a, p', h⟩ := g.edges_total p
  exact ⟨⟨(p, a, p'), h⟩, rfl⟩

/-- A step of a play: either the initial position (`none`), or an edge that has just been
traversed.  A play is a sequence of steps, so it records the edges that were used (with
their labels) and not only the positions that were visited. -/
abbrev Step := Option g.Edge

/-- The position of a step. -/
def pos : g.Step → Pos Q
  | none => ([], g.root)
  | some e => g.tgt e

/-- The initial step: the root node with the initial state, before any edge is traversed. -/
def start : g.Step := none

/-- The node of a step. -/
def nodeOf (s : g.Step) : Node := (g.pos s).1

/-- The state of a step. -/
def stateOf (s : g.Step) : Q := (g.pos s).2

/-- The owner of (the position of) a step. -/
def owner (s : g.Step) : Player := g.ownerPos (g.pos s)

/-- One step of the game: the step `s'` consists of traversing an edge leaving the position
of `s`. -/
def E (s s' : g.Step) : Prop := ∃ e, s' = some e ∧ g.src e = g.pos s

@[simp] theorem pos_start : g.pos g.start = ([], g.root) := rfl

@[simp] theorem nodeOf_start : g.nodeOf g.start = [] := rfl

@[simp] theorem pos_some (e : g.Edge) : g.pos (some e) = g.tgt e := rfl

theorem E_some_iff {s : g.Step} {e : g.Edge} : g.E s (some e) ↔ g.src e = g.pos s := by
  constructor
  · rintro ⟨e', he', h⟩
    cases he'
    exact h
  · intro h
    exact ⟨e, rfl, h⟩

/-- Every step moves to a child node. -/
theorem edge_child' {s s' : g.Step} (h : g.E s s') : ∃ c, g.nodeOf s' = g.nodeOf s ++ [c] := by
  obtain ⟨e, rfl, hsrc⟩ := h
  obtain ⟨c, hc⟩ := g.edge_child e
  exact ⟨c, by simpa [nodeOf, hsrc] using hc⟩

/-- Every step has a successor. -/
theorem edge_exists' (s : g.Step) : ∃ s', g.E s s' := by
  obtain ⟨e, he⟩ := g.edge_exists (g.pos s)
  exact ⟨some e, e, rfl, he⟩

/-- The branch traced by a play. -/
def branchOf (π : ℕ → g.Step) : Branch := fun n => (g.nodeOf (π (n + 1))).getLastD false

/-- A strategy is memoryless if it only depends on the current position (and not on the
edges that were used to reach it). -/
def Memoryless (σ : List g.Step → g.Step) : Prop :=
  ∀ h h' : List g.Step, h ≠ [] → h' ≠ [] →
    h.head?.map g.pos = h'.head?.map g.pos → σ h = σ h'

/-- A play is an infinite path starting at the initial position. -/
def IsPlay (π : ℕ → g.Step) : Prop :=
  π 0 = g.start ∧ ∀ n, g.E (π n) (π (n + 1))

theorem node_of_play {π : ℕ → g.Step} (h : g.IsPlay π) (n : ℕ) :
    g.nodeOf (π n) = pre (g.branchOf π) n := by
  induction n with
  | zero => simp [h.1]
  | succ n ih =>
    obtain ⟨c, hc⟩ := g.edge_child' (h.2 n)
    rw [pre_succ, ← ih, branchOf, hc]
    simp

/-- A history (written from the most recent step to the initial one) that is
consistent with the strategy `σ` of player `pl`. -/
def IsHist (g : TreeGame Q Λ) (σ : List g.Step → g.Step) (pl : Player) : List g.Step → Prop
  | [] => False
  | [p] => p = g.start
  | p :: q :: t => IsHist g σ pl (q :: t) ∧ g.E q p ∧ (g.owner q = pl → p = σ (q :: t))

/-- A strategy is valid if it always proposes a legal move at the positions of its owner
that are reachable consistently with the strategy. -/
def ValidStrat (σ : List g.Step → g.Step) (pl : Player) : Prop :=
  ∀ h p, g.IsHist σ pl h → h.head? = some p → g.owner p = pl → g.E p (σ h)

/-- The reversed prefix `[π n, …, π 0]` of a play. -/
def revPrefix (π : ℕ → g.Step) (n : ℕ) : List g.Step := ((List.range (n + 1)).map π).reverse

@[simp] theorem revPrefix_zero (π : ℕ → g.Step) : g.revPrefix π 0 = [π 0] := by
  simp [revPrefix]

theorem revPrefix_succ (π : ℕ → g.Step) (n : ℕ) :
    g.revPrefix π (n + 1) = π (n + 1) :: g.revPrefix π n := by
  simp [revPrefix, List.range_succ]

theorem revPrefix_cons (π : ℕ → g.Step) (n : ℕ) :
    g.revPrefix π n = π n :: (g.revPrefix π n).tail := by
  cases n with
  | zero => simp
  | succ n =>
    rw [revPrefix_succ]
    simp

@[simp] theorem revPrefix_head? (π : ℕ → g.Step) (n : ℕ) :
    (g.revPrefix π n).head? = some (π n) := by
  cases n with
  | zero => simp
  | succ n => simp [revPrefix_succ]

/-- A play is consistent with the strategy `σ` of player `pl` if all moves of `pl` follow
`σ`. -/
def Consistent (σ : List g.Step → g.Step) (pl : Player) (π : ℕ → g.Step) : Prop :=
  ∀ n, g.owner (π n) = pl → π (n + 1) = σ (g.revPrefix π n)

theorem IsHist_cons {σ : List g.Step → g.Step} {pl : Player} {p q : g.Step} {t : List g.Step}
    (h : g.IsHist σ pl (q :: t)) (he : g.E q p) (hs : g.owner q = pl → p = σ (q :: t)) :
    g.IsHist σ pl (p :: q :: t) := ⟨h, he, hs⟩

theorem IsHist_nil {σ : List g.Step → g.Step} {pl : Player} : ¬ g.IsHist σ pl [] := id

/-- A history reaching a position at node `v` has length `|v| + 1`. -/
theorem hist_length {σ : List g.Step → g.Step} {pl : Player} :
    ∀ {h : List g.Step}, g.IsHist σ pl h → ∀ p, h.head? = some p →
      (g.nodeOf p).length + 1 = h.length := by
  intro h
  induction h with
  | nil => intro hh; exact absurd hh (g.IsHist_nil)
  | cons p t ih =>
    intro hh r hr
    simp only [List.head?_cons, Option.some.injEq] at hr
    subst hr
    match t, hh with
    | [], hh =>
      rw [show p = g.start from hh]
      simp
    | q :: t', ⟨h1, h2, _⟩ =>
      obtain ⟨c, hc⟩ := g.edge_child' h2
      have := ih h1 q rfl
      simp only [List.length_cons] at this ⊢
      simp [hc]
      omega

/-- Every finite prefix of a play consistent with `σ` is a history consistent with `σ`. -/
theorem hist_revPrefix {σ : List g.Step → g.Step} {pl : Player} {π : ℕ → g.Step}
    (hp : g.IsPlay π) (hc : g.Consistent σ pl π) (n : ℕ) : g.IsHist σ pl (g.revPrefix π n) := by
  induction n with
  | zero => simpa [IsHist] using hp.1
  | succ n ih =>
    rw [revPrefix_succ]
    match n, ih with
    | 0, ih =>
      refine ⟨by simpa using ih, hp.2 0, fun ho => ?_⟩
      have := hc 0 ho
      simpa using this
    | (m + 1), ih =>
      rw [revPrefix_succ] at ih ⊢
      exact ⟨ih, hp.2 (m + 1), fun ho => by simpa [revPrefix_succ] using hc (m + 1) ho⟩

theorem IsHist_cons' {σ : List g.Step → g.Step} {pl : Player} {p q : g.Step} {l : List g.Step}
    (h : g.IsHist σ pl l) (hl : l.head? = some q) (he : g.E q p)
    (hs : g.owner q = pl → p = σ l) : g.IsHist σ pl (p :: l) := by
  match l, hl with
  | q' :: t, hl =>
    simp only [List.head?_cons, Option.some.injEq] at hl
    subst hl
    exact ⟨h, he, hs⟩

theorem IsHist_tail {σ : List g.Step → g.Step} {pl : Player} {p q : g.Step} {l : List g.Step}
    (h : g.IsHist σ pl (p :: l)) (hl : l.head? = some q) : g.IsHist σ pl l := by
  match l, hl with
  | q' :: t, _ => exact h.1

theorem IsHist_edge {σ : List g.Step → g.Step} {pl : Player} {p q : g.Step} {l : List g.Step}
    (h : g.IsHist σ pl (p :: l)) (hl : l.head? = some q) : g.E q p := by
  match l, hl with
  | q' :: t, hl =>
    simp only [List.head?_cons, Option.some.injEq] at hl
    subst hl
    exact h.2.1

theorem IsHist_move {σ : List g.Step → g.Step} {pl : Player} {p q : g.Step} {l : List g.Step}
    (h : g.IsHist σ pl (p :: l)) (hl : l.head? = some q) (ho : g.owner q = pl) : p = σ l := by
  match l, hl with
  | q' :: t, hl =>
    simp only [List.head?_cons, Option.some.injEq] at hl
    subst hl
    exact h.2.2 ho

/-- `σ` is winning for player `pl` with respect to the set of plays `Win`. -/
def WinningFor (σ : List g.Step → g.Step) (pl : Player) (Win : (ℕ → g.Step) → Prop) : Prop :=
  ∀ π, g.IsPlay π → g.Consistent σ pl π → Win π

section Joint

variable (σ adv : List g.Step → g.Step) (pl : Player)

/-- The history of length `n + 1` obtained when player `pl` follows `σ` and the opponent
follows `adv`. -/
def jointHist : ℕ → List g.Step
  | 0 => [g.start]
  | n + 1 =>
    let l := jointHist n
    (if g.owner (l.headD g.start) = pl then σ l else adv l) :: l

/-- The play obtained when player `pl` follows `σ` and the opponent follows `adv`. -/
def jointPlay (n : ℕ) : g.Step := (g.jointHist σ adv pl n).headD g.start

theorem jointHist_head? (n : ℕ) :
    (g.jointHist σ adv pl n).head? = some (g.jointPlay σ adv pl n) := by
  cases n with
  | zero => rfl
  | succ n => rfl

theorem jointHist_cons (n : ℕ) :
    g.jointHist σ adv pl (n + 1) = g.jointPlay σ adv pl (n + 1) :: g.jointHist σ adv pl n := rfl

theorem jointPlay_succ (n : ℕ) :
    g.jointPlay σ adv pl (n + 1) =
      (if g.owner (g.jointPlay σ adv pl n) = pl then σ (g.jointHist σ adv pl n)
        else adv (g.jointHist σ adv pl n)) := rfl

theorem jointPlay_zero : g.jointPlay σ adv pl 0 = g.start := rfl

theorem revPrefix_jointPlay (n : ℕ) :
    g.revPrefix (g.jointPlay σ adv pl) n = g.jointHist σ adv pl n := by
  induction n with
  | zero => rfl
  | succ n ih => rw [revPrefix_succ, ih, jointHist_cons]

theorem consistent_jointPlay : g.Consistent σ pl (g.jointPlay σ adv pl) := by
  intro n ho
  rw [revPrefix_jointPlay, jointPlay_succ, if_pos ho]

theorem adv_jointPlay (n : ℕ) (ho : g.owner (g.jointPlay σ adv pl n) ≠ pl) :
    g.jointPlay σ adv pl (n + 1) = adv (g.jointHist σ adv pl n) := by
  rw [jointPlay_succ, if_neg ho]

variable (hval : g.ValidStrat σ pl)
  (hadv : ∀ h p, g.IsHist σ pl h → h.head? = some p → g.owner p ≠ pl → g.E p (adv h))

include hval hadv

theorem isHist_jointHist : ∀ n, g.IsHist σ pl (g.jointHist σ adv pl n) := by
  intro n
  induction n with
  | zero => exact rfl
  | succ n ih =>
    rw [jointHist_cons]
    refine g.IsHist_cons' ih (g.jointHist_head? σ adv pl n) ?_ ?_
    · rw [jointPlay_succ]
      by_cases ho : g.owner (g.jointPlay σ adv pl n) = pl
      · rw [if_pos ho]
        exact hval _ _ ih (g.jointHist_head? σ adv pl n) ho
      · rw [if_neg ho]
        exact hadv _ _ ih (g.jointHist_head? σ adv pl n) ho
    · intro ho
      rw [jointPlay_succ, if_pos ho]

theorem isPlay_jointPlay : g.IsPlay (g.jointPlay σ adv pl) := by
  refine ⟨rfl, fun n => ?_⟩
  have h := g.isHist_jointHist σ adv pl hval hadv (n + 1)
  rw [jointHist_cons] at h
  exact g.IsHist_edge h (g.jointHist_head? σ adv pl n)

end Joint

section Opponent

variable (σ adv : List g.Step → g.Step) (pl : Player)

theorem owner_ne_iff {p : g.Step} : g.owner p ≠ pl ↔ g.owner p = pl.other := by
  cases pl <;> cases h : g.owner p <;> simp [Player.other]

variable (hval : g.ValidStrat σ pl) (hval2 : g.ValidStrat adv pl.other)

include hval hval2

theorem isHist_jointHist_both : ∀ n, g.IsHist σ pl (g.jointHist σ adv pl n) ∧
    g.IsHist adv pl.other (g.jointHist σ adv pl n) := by
  intro n
  induction n with
  | zero => exact ⟨rfl, rfl⟩
  | succ n ih =>
    have hedge : g.E (g.jointPlay σ adv pl n) (g.jointPlay σ adv pl (n + 1)) := by
      rw [jointPlay_succ]
      by_cases ho : g.owner (g.jointPlay σ adv pl n) = pl
      · rw [if_pos ho]
        exact hval _ _ ih.1 (g.jointHist_head? σ adv pl n) ho
      · rw [if_neg ho]
        exact hval2 _ _ ih.2 (g.jointHist_head? σ adv pl n) ((g.owner_ne_iff pl).mp ho)
    rw [jointHist_cons]
    constructor
    · refine g.IsHist_cons' ih.1 (g.jointHist_head? σ adv pl n) hedge (fun ho => ?_)
      rw [jointPlay_succ, if_pos ho]
    · refine g.IsHist_cons' ih.2 (g.jointHist_head? σ adv pl n) hedge (fun ho => ?_)
      have ho' : g.owner (g.jointPlay σ adv pl n) ≠ pl := by
        rw [g.owner_ne_iff pl]
        exact ho
      rw [jointPlay_succ, if_neg ho']

omit hval hval2 in
theorem consistent_jointPlay_opponent :
    g.Consistent adv pl.other (g.jointPlay σ adv pl) := by
  intro n ho
  have ho' : g.owner (g.jointPlay σ adv pl n) ≠ pl := by
    rw [g.owner_ne_iff pl]
    exact ho
  rw [revPrefix_jointPlay, jointPlay_succ, if_neg ho']

/-- The two players cannot both have a winning strategy. -/
theorem not_winning_both {Win : (ℕ → g.Step) → Prop} (hw : g.WinningFor σ pl Win)
    (hw2 : g.WinningFor adv pl.other (fun π => ¬ Win π)) : False := by
  have hplay : g.IsPlay (g.jointPlay σ adv pl) := by
    refine ⟨rfl, fun n => ?_⟩
    have h := (g.isHist_jointHist_both σ adv pl hval hval2 (n + 1)).1
    rw [jointHist_cons] at h
    exact g.IsHist_edge h (g.jointHist_head? σ adv pl n)
  exact hw2 _ hplay (g.consistent_jointPlay_opponent σ adv pl)
    (hw _ hplay (g.consistent_jointPlay σ adv pl))

end Opponent

/-! ### Locally finite arenas

Most of the memory-transfer results are proved for arenas in which every position has only
finitely many outgoing edges.  This is automatic in the games of the paper: an edge from a
position `(v, q)` is determined by its label and its target, which is a child of `v` with
some state, and both the set of labels and the set of states are finite. -/

/-- Every position has only finitely many outgoing edges. -/
def LocallyFinite : Prop := ∀ p : Pos Q, {e : g.Edge | g.src e = p}.Finite

/-- A tree-like arena with finitely many states is locally finite. -/
theorem locallyFinite_of_finite [Finite Q] : g.LocallyFinite := by
  haveI := g.finite_labels
  intro p
  let f : g.Edge → Λ × Bool × Q := fun e => (g.label e, (g.tgt e).1.getLastD false, (g.tgt e).2)
  have hinj : Set.InjOn f {e : g.Edge | g.src e = p} := by
    intro e he e' he' hf
    simp only [Set.mem_setOf_eq] at he he'
    simp only [f, Prod.mk.injEq] at hf
    obtain ⟨c, hc⟩ := g.edge_child e
    obtain ⟨c', hc'⟩ := g.edge_child e'
    refine g.edge_ext (he.trans he'.symm) hf.1 (Prod.ext ?_ hf.2.2)
    rw [hc, hc'] at hf ⊢
    simp only [List.getLastD_concat] at hf
    rw [he, he', hf.2.1]
  exact Set.Finite.of_finite_image (Set.toFinite _) hinj

/-- The game has a single state, that is, its positions are exactly the nodes of the tree. -/
def OneState (_g : TreeGame.{u, v} Q Λ) : Prop := ∀ p p' : Pos Q, p.1 = p'.1 → p = p'

theorem oneState_of_subsingleton [Subsingleton Q] (g : TreeGame.{u, v} Q Λ) : g.OneState :=
  fun _ _ h => Prod.ext h (Subsingleton.elim _ _)

/-- An arena with a singleton set of labels built from a relation on positions: there is an
edge `(p, (), p')` exactly when `R p p'` holds. -/
def ofRel (root : Q) (R : Pos Q → Pos Q → Prop)
    (hchild : ∀ p p', R p p' → ∃ c, p'.1 = p.1 ++ [c]) (hne : ∀ p, ∃ p', R p p')
    (own : Pos Q → Player) : TreeGame Q Unit where
  finite_labels := inferInstance
  edges := {x | R x.1 x.2.2}
  edges_child x hx := hchild _ _ hx
  edges_total p := by
    obtain ⟨p', hp'⟩ := hne p
    exact ⟨(), p', hp'⟩
  ownerPos := own
  root := root

/-! ### One state and a single label

With a single label an edge is determined by its endpoints, and with a single state a
position is determined by its node.  Hence, when both hold, a path from the initial
position is determined by its last position (Introduction, and Example 21), and every
strategy agrees on all histories with a memoryless strategy. -/

/-- A path from the initial step (written most recent step first). -/
def IsPath : List g.Step → Prop
  | [] => False
  | [s] => s = g.start
  | s :: s' :: t => IsPath (s' :: t) ∧ g.E s' s

theorem nodeOf_ne_nil_of_E {s s' : g.Step} (h : g.E s s') : g.nodeOf s' ≠ [] := by
  obtain ⟨c, hc⟩ := g.edge_child' h
  rw [hc]
  simp

/-- A history consistent with some strategy is a path. -/
theorem isPath_of_isHist {σ : List g.Step → g.Step} {pl : Player} :
    ∀ {h : List g.Step}, g.IsHist σ pl h → g.IsPath h
  | [], hh => hh.elim
  | [_], hh => hh
  | _ :: _ :: _, hh => ⟨isPath_of_isHist hh.1, hh.2.1⟩

/-- With one state and a single label, a path from the initial position is determined by
its last position. -/
theorem path_unique [Subsingleton Q] [Subsingleton Λ] :
    ∀ {h h' : List g.Step}, g.IsPath h → g.IsPath h' →
      h.head?.map g.pos = h'.head?.map g.pos → h = h' := by
  intro h
  induction h with
  | nil => intro h' hh; exact hh.elim
  | cons s t ih =>
    intro h' hh hh' hhead
    rcases h' with _ | ⟨s', t'⟩
    · exact hh'.elim
    simp only [List.head?_cons, Option.map_some, Option.some.injEq] at hhead
    rcases t with _ | ⟨r, u⟩ <;> rcases t' with _ | ⟨r', u'⟩
    · simp only [IsPath] at hh hh'
      rw [hh, hh']
    · simp only [IsPath] at hh hh'
      have := g.nodeOf_ne_nil_of_E hh'.2
      rw [hh] at hhead
      exact absurd (by simp [nodeOf, ← hhead]) this
    · simp only [IsPath] at hh hh'
      have := g.nodeOf_ne_nil_of_E hh.2
      rw [hh'] at hhead
      exact absurd (by simp [nodeOf, hhead]) this
    · simp only [IsPath] at hh hh'
      obtain ⟨e, rfl, he⟩ := hh.2
      obtain ⟨e', rfl, he'⟩ := hh'.2
      obtain ⟨c, hc⟩ := g.edge_child e
      obtain ⟨c', hc'⟩ := g.edge_child e'
      simp only [pos_some] at hhead
      rw [hhead, hc', he, he'] at hc
      have h1 : (g.pos r).1 = (g.pos r').1 := (List.append_inj' hc.symm rfl).1
      have hpos : g.pos r = g.pos r' := Prod.ext h1 (Subsingleton.elim _ _)
      have ht := ih hh.1 hh'.1 (by simp [hpos])
      cases ht
      rw [g.edge_ext (he.trans he'.symm) (Subsingleton.elim _ _) hhead]

/-- With one state and a single label, every strategy agrees on all paths from the initial
position with a memoryless strategy. -/
theorem exists_memoryless_of_subsingleton [Subsingleton Q] [Subsingleton Λ]
    (σ : List g.Step → g.Step) : ∃ τ, g.Memoryless τ ∧ ∀ h, g.IsPath h → σ h = τ h := by
  classical
  let pick : Pos Q → List g.Step := fun p =>
    if hp : ∃ h, g.IsPath h ∧ h.head?.map g.pos = some p then hp.choose else []
  let τ : List g.Step → g.Step := fun h =>
    match h with
    | [] => σ []
    | s :: _ => σ (pick (g.pos s))
  refine ⟨τ, ?_, ?_⟩
  · intro h h' hne hne' heq
    rcases h with _ | ⟨s, t⟩
    · exact absurd rfl hne
    rcases h' with _ | ⟨s', t'⟩
    · exact absurd rfl hne'
    simp only [List.head?_cons, Option.map_some, Option.some.injEq] at heq
    simp only [τ, heq]
  · intro h hh
    rcases h with _ | ⟨s, t⟩
    · exact hh.elim
    have hex : ∃ h, g.IsPath h ∧ h.head?.map g.pos = some (g.pos s) := ⟨s :: t, hh, rfl⟩
    simp only [τ, pick, dif_pos hex]
    rw [g.path_unique hh hex.choose_spec.1 (by rw [hex.choose_spec.2]; rfl)]

end TreeGame

end BorelMSO


==> anc/lean-formalization/BorelMSO/Basic/Konig.lean <==
import Mathlib.Data.Set.Finite.Basic
import Mathlib.Data.Finset.Lattice.Fold

/-!
# A König-type lemma for ω-indexed systems of finite sets

This file contains an auxiliary compactness result used in the formalization of
games on tree-like arenas: if `S 0, S 1, S 2, …` are nonempty finite sets and `r`
maps `S (n+1)` into `S n`, then there is a coherent sequence `c n ∈ S n` with
`r (c (n+1)) = c n`.
-/

namespace BorelMSO

variable {X : Type*}

/-- `Ext S r n x` says that `x` can be extended to arbitrarily high levels of the system:
for every `m` there is an element `y` of `S (n + m)` restricting to `x`. -/
def Ext (S : ℕ → Set X) (r : X → X) (n : ℕ) (x : X) : Prop :=
  ∀ m, ∃ y ∈ S (n + m), r^[m] y = x

theorem mem_of_ext {S : ℕ → Set X} {r : X → X} {n : ℕ} {x : X} (h : Ext S r n x) :
    x ∈ S n := by
  obtain ⟨y, hy, hxy⟩ := h 0
  simpa [← hxy] using hy

theorem iterate_mem {S : ℕ → Set X} {r : X → X}
    (hr : ∀ n, ∀ x ∈ S (n + 1), r x ∈ S n) :
    ∀ (j n : ℕ) (x : X), x ∈ S (n + j) → r^[j] x ∈ S n := by
  intro j
  induction j with
  | zero => intro n x hx; simpa using hx
  | succ j ih =>
    intro n x hx
    rw [Function.iterate_succ_apply]
    refine ih n (r x) (hr (n + j) x ?_)
    rw [show n + j + 1 = n + (j + 1) from rfl]
    exact hx

/-- Every level contains an element that extends arbitrarily far. -/
theorem exists_ext {S : ℕ → Set X} {r : X → X}
    (hne : ∀ n, (S n).Nonempty) (hfin : ∀ n, (S n).Finite)
    (hr : ∀ n, ∀ x ∈ S (n + 1), r x ∈ S n) (n : ℕ) :
    ∃ x, Ext S r n x := by
  classical
  by_contra hcon
  push_neg at hcon
  have h : ∀ x : X, ∃ m, ∀ y ∈ S (n + m), r^[m] y ≠ x := by
    intro x
    have hx := hcon x
    unfold Ext at hx
    push_neg at hx
    exact hx
  choose m hm using h
  set M := (hfin n).toFinset.sup m with hM
  obtain ⟨z, hz⟩ := hne (n + M)
  have hx : r^[M] z ∈ S n := iterate_mem hr M n z hz
  have hmM : m (r^[M] z) ≤ M := by
    rw [hM]
    exact Finset.le_sup (by simpa using hx)
  have hz' : r^[M - m (r^[M] z)] z ∈ S (n + m (r^[M] z)) := by
    apply iterate_mem hr
    have : n + M = n + m (r^[M] z) + (M - m (r^[M] z)) := by omega
    rw [← this]; exact hz
  refine hm _ _ hz' ?_
  rw [← Function.iterate_add_apply]
  congr 1
  omega

/-- An element that extends arbitrarily far has a successor that extends arbitrarily far. -/
theorem exists_ext_succ {S : ℕ → Set X} {r : X → X}
    (hfin : ∀ n, (S n).Finite) (hr : ∀ n, ∀ x ∈ S (n + 1), r x ∈ S n)
    (n : ℕ) (x : X) (hx : Ext S r n x) :
    ∃ y, r y = x ∧ Ext S r (n + 1) y := by
  classical
  by_contra hcon
  push_neg at hcon
  have h : ∀ y : X, r y = x → ∃ m, ∀ z ∈ S (n + 1 + m), r^[m] z ≠ y := by
    intro y hy
    have hny := hcon y hy
    unfold Ext at hny
    push_neg at hny
    exact hny
  choose! m hm using h
  set M := (hfin (n + 1)).toFinset.sup m with hM
  obtain ⟨z, hz, hzx⟩ := hx (M + 1)
  have hz1 : r^[M] z ∈ S (n + 1) := by
    apply iterate_mem hr
    have : n + (M + 1) = n + 1 + M := by omega
    rw [← this]; exact hz
  have hrz : r (r^[M] z) = x := by
    rw [← Function.iterate_succ_apply' r M z]
    exact hzx
  have hmM : m (r^[M] z) ≤ M := by
    rw [hM]
    exact Finset.le_sup (by simpa using hz1)
  have hz' : r^[M - m (r^[M] z)] z ∈ S (n + 1 + m (r^[M] z)) := by
    apply iterate_mem hr
    have : n + (M + 1) = n + 1 + m (r^[M] z) + (M - m (r^[M] z)) := by omega
    rw [← this]; exact hz
  refine hm _ hrz _ hz' ?_
  rw [← Function.iterate_add_apply]
  congr 1
  omega

/-- **König's lemma** for an ω-indexed inverse system of nonempty finite sets. -/
theorem exists_coherent_seq (S : ℕ → Set X) (r : X → X)
    (hne : ∀ n, (S n).Nonempty) (hfin : ∀ n, (S n).Finite)
    (hr : ∀ n, ∀ x ∈ S (n + 1), r x ∈ S n) :
    ∃ c : ℕ → X, (∀ n, c n ∈ S n) ∧ ∀ n, r (c (n + 1)) = c n := by
  classical
  obtain ⟨x0, hx0⟩ := exists_ext hne hfin hr 0
  choose f hf1 hf2 using exists_ext_succ hfin hr
  let c : ∀ n, {x // Ext S r n x} := fun n =>
    Nat.rec (motive := fun n => {x // Ext S r n x}) ⟨x0, hx0⟩
      (fun n p => ⟨f n p.1 p.2, hf2 n p.1 p.2⟩) n
  refine ⟨fun n => (c n).1, fun n => mem_of_ext (c n).2, fun n => ?_⟩
  exact hf1 n (c n).1 (c n).2

end BorelMSO


==> anc/lean-formalization/BorelMSO/Basic/LAR.lean <==
import Mathlib.Data.Finset.Max
import Mathlib.Data.Set.Finite.Lattice
import Mathlib.Order.Interval.Finset.Nat

/-!
# Latest appearance records

This file develops the *latest appearance record* (LAR) of a sequence of states, which is
the classical device used to translate a Muller condition into a condition on priorities.

The record is represented by a *rank function* `r : Q → Fin N` (`N = |Q|`), where `r x` is
the number of states that were seen more recently than `x`; thus the most recently seen
state has rank `0`.  Reading a state `q` updates the record by `LAR.upd q`.

The main result is `LAR.eventually_rank_lt_card`: after a finite time, the states of rank
smaller than `|R|` are exactly the states `R` occurring infinitely often in the sequence.
This is what makes the pair (rank of the state that is read, set of states of smaller or
equal rank) an adequate priority: see `BorelMSO/Basic/ConjEquiv.lean`.
-/

namespace BorelMSO

namespace LAR

variable {Q : Type} [Fintype Q] [DecidableEq Q] [Nonempty Q]

/-- The number of states. -/
abbrev card (Q : Type) [Fintype Q] : ℕ := Fintype.card Q

omit [DecidableEq Q] in
theorem card_pos : 0 < card Q := Fintype.card_pos

/-- Reading the state `q` updates the ranks: `q` gets rank `0`, the states that had a
smaller rank than `q` are pushed back by one, the others are unchanged. -/
def upd (q : Q) (r : Q → Fin (card Q)) : Q → Fin (card Q) := fun x =>
  if x = q then ⟨0, card_pos⟩
  else if h : (r x : ℕ) < (r q : ℕ) then ⟨(r x : ℕ) + 1, by omega⟩
  else r x

@[simp] theorem upd_self (q : Q) (r : Q → Fin (card Q)) : (upd q r q : ℕ) = 0 := by
  simp [upd]

theorem upd_of_ne_lt {q x : Q} {r : Q → Fin (card Q)} (hx : x ≠ q) (h : (r x : ℕ) < (r q : ℕ)) :
    ((upd q r x : Fin (card Q)) : ℕ) = (r x : ℕ) + 1 := by
  simp [upd, hx, h]

theorem upd_of_ne_not_lt {q x : Q} {r : Q → Fin (card Q)} (hx : x ≠ q)
    (h : ¬ (r x : ℕ) < (r q : ℕ)) : ((upd q r x : Fin (card Q)) : ℕ) = (r x : ℕ) := by
  simp [upd, hx, h]

/-- The update preserves injectivity of the rank function. -/
theorem upd_injective {q : Q} {r : Q → Fin (card Q)} (hr : Function.Injective r) :
    Function.Injective (upd q r) := by
  intro x y hxy
  by_cases hx : x = q
  · by_cases hy : y = q
    · rw [hx, hy]
    · exfalso
      have h1 : ((upd q r x : Fin (card Q)) : ℕ) = 0 := by rw [hx]; simp
      have h2 : ((upd q r y : Fin (card Q)) : ℕ) ≠ 0 := by
        by_cases h : (r y : ℕ) < (r q : ℕ)
        · rw [upd_of_ne_lt hy h]; omega
        · rw [upd_of_ne_not_lt hy h]
          intro h0
          apply hy
          apply hr
          have : (r q : ℕ) = 0 := by omega
          exact Fin.ext (by omega)
      rw [hxy] at h1
      exact h2 h1
  · by_cases hy : y = q
    · exfalso
      have h1 : ((upd q r y : Fin (card Q)) : ℕ) = 0 := by rw [hy]; simp
      have h2 : ((upd q r x : Fin (card Q)) : ℕ) ≠ 0 := by
        by_cases h : (r x : ℕ) < (r q : ℕ)
        · rw [upd_of_ne_lt hx h]; omega
        · rw [upd_of_ne_not_lt hx h]
          intro h0
          apply hx
          apply hr
          have : (r q : ℕ) = 0 := by omega
          exact Fin.ext (by omega)
      rw [hxy] at h2
      exact h2 h1
    · apply hr
      have hxv := congrArg (fun z : Fin (card Q) => (z : ℕ)) hxy
      simp only at hxv
      have hxq : (r x : ℕ) ≠ (r q : ℕ) := fun h => hx (hr (Fin.ext h))
      have hyq : (r y : ℕ) ≠ (r q : ℕ) := fun h => hy (hr (Fin.ext h))
      by_cases h1 : (r x : ℕ) < (r q : ℕ) <;> by_cases h2 : (r y : ℕ) < (r q : ℕ)
      · rw [upd_of_ne_lt hx h1, upd_of_ne_lt hy h2] at hxv
        exact Fin.ext (by omega)
      · rw [upd_of_ne_lt hx h1, upd_of_ne_not_lt hy h2] at hxv
        exact absurd hxv (by omega)
      · rw [upd_of_ne_not_lt hx h1, upd_of_ne_lt hy h2] at hxv
        exact absurd hxv (by omega)
      · rw [upd_of_ne_not_lt hx h1, upd_of_ne_not_lt hy h2] at hxv
        exact Fin.ext hxv

/-- The rank of a state that is not read does not decrease. -/
theorem le_upd {q x : Q} (hx : x ≠ q) (r : Q → Fin (card Q)) :
    (r x : ℕ) ≤ ((upd q r x : Fin (card Q)) : ℕ) := by
  by_cases h : (r x : ℕ) < (r q : ℕ)
  · rw [upd_of_ne_lt hx h]; omega
  · rw [upd_of_ne_not_lt hx h]

/-- Every state other than the one that is read gets a positive rank. -/
theorem upd_pos {q x : Q} (hx : x ≠ q) {r : Q → Fin (card Q)} (hr : Function.Injective r) :
    0 < ((upd q r x : Fin (card Q)) : ℕ) := by
  by_cases h : (r x : ℕ) < (r q : ℕ)
  · rw [upd_of_ne_lt hx h]; omega
  · rw [upd_of_ne_not_lt hx h]
    rcases Nat.eq_zero_or_pos (r x : ℕ) with h0 | h0
    · exfalso
      apply hx
      apply hr
      exact Fin.ext (by omega)
    · exact h0

/-- The update preserves the relative order of the states that are not read. -/
theorem upd_lt_of_lt {q x y : Q} (hx : x ≠ q) (hy : y ≠ q) {r : Q → Fin (card Q)}
    (hr : Function.Injective r) (h : (r x : ℕ) < (r y : ℕ)) :
    ((upd q r x : Fin (card Q)) : ℕ) < ((upd q r y : Fin (card Q)) : ℕ) := by
  have hyq : (r y : ℕ) ≠ (r q : ℕ) := fun hh => hy (hr (Fin.ext hh))
  by_cases h1 : (r x : ℕ) < (r q : ℕ) <;> by_cases h2 : (r y : ℕ) < (r q : ℕ)
  · rw [upd_of_ne_lt hx h1, upd_of_ne_lt hy h2]; omega
  · rw [upd_of_ne_lt hx h1, upd_of_ne_not_lt hy h2]; omega
  · rw [upd_of_ne_not_lt hx h1, upd_of_ne_lt hy h2]; omega
  · rw [upd_of_ne_not_lt hx h1, upd_of_ne_not_lt hy h2]; omega


/-! ### The record along a sequence of states -/

variable (qs : ℕ → Q) (r0 : Q → Fin (card Q))

/-- The rank function after reading the first `n` states of the sequence `qs` (the state
`qs 0` is the initial one and is not read). -/
def rank : ℕ → (Q → Fin (card Q))
  | 0 => r0
  | n + 1 => upd (qs (n + 1)) (rank n)

@[simp] theorem rank_zero : rank qs r0 0 = r0 := rfl

@[simp] theorem rank_succ (n : ℕ) : rank qs r0 (n + 1) = upd (qs (n + 1)) (rank qs r0 n) := rfl

theorem rank_injective (hr0 : Function.Injective r0) : ∀ n, Function.Injective (rank qs r0 n)
  | 0 => hr0
  | n + 1 => upd_injective (rank_injective hr0 n)

theorem rank_touch (n : ℕ) : ((rank qs r0 (n + 1) (qs (n + 1)) : Fin (card Q)) : ℕ) = 0 :=
  upd_self _ _

/-- The rank of a state that is not read in `(a, b]` does not decrease. -/
theorem rank_mono_of_untouched {x : Q} {a b : ℕ} (hab : a ≤ b)
    (h : ∀ j, a < j → j ≤ b → qs j ≠ x) :
    ((rank qs r0 a x : Fin (card Q)) : ℕ) ≤ ((rank qs r0 b x : Fin (card Q)) : ℕ) := by
  induction b, hab using Nat.le_induction with
  | base => exact le_rfl
  | succ b hab ih =>
    refine le_trans (ih (fun j hj1 hj2 => h j hj1 (by omega))) ?_
    rw [rank_succ]
    exact le_upd (fun hcon => h (b + 1) (by omega) le_rfl (by rw [hcon])) _

/-- The update preserves the relative order of two states that are not read. -/
theorem rank_lt_of_untouched (hr0 : Function.Injective r0) {x y : Q} {a b : ℕ} (hab : a ≤ b)
    (hx : ∀ j, a < j → j ≤ b → qs j ≠ x) (hy : ∀ j, a < j → j ≤ b → qs j ≠ y)
    (h : ((rank qs r0 a x : Fin (card Q)) : ℕ) < ((rank qs r0 a y : Fin (card Q)) : ℕ)) :
    ((rank qs r0 b x : Fin (card Q)) : ℕ) < ((rank qs r0 b y : Fin (card Q)) : ℕ) := by
  induction b, hab using Nat.le_induction with
  | base => exact h
  | succ b hab ih =>
    have ih' := ih (fun j hj1 hj2 => hx j hj1 (by omega)) (fun j hj1 hj2 => hy j hj1 (by omega))
    rw [rank_succ]
    exact upd_lt_of_lt (fun hcon => hx (b + 1) (by omega) le_rfl (by rw [hcon]))
      (fun hcon => hy (b + 1) (by omega) le_rfl (by rw [hcon]))
      (rank_injective qs r0 hr0 b) ih'

/-- The states read in the interval `(a, b]`. -/
def touched (a b : ℕ) : Finset Q := (Finset.Ioc a b).image qs

omit [Fintype Q] [Nonempty Q] in
theorem mem_touched {a b : ℕ} {x : Q} :
    x ∈ touched qs a b ↔ ∃ j, a < j ∧ j ≤ b ∧ qs j = x := by
  simp [touched, Finset.mem_image, Finset.mem_Ioc, and_assoc]

omit [Fintype Q] [Nonempty Q] in
theorem touched_mono {a b b' : ℕ} (h : b ≤ b') : touched qs a b ⊆ touched qs a b' := by
  intro x hx
  rw [mem_touched] at hx ⊢
  obtain ⟨j, hj1, hj2, hj3⟩ := hx
  exact ⟨j, hj1, by omega, hj3⟩

omit [Fintype Q] [Nonempty Q] in
@[simp] theorem touched_self (a : ℕ) : touched qs a a = ∅ := by
  simp [touched]

/-- A state read after the last time `x` was read has a smaller rank than `x`. -/
theorem rank_lt_of_mem_touched (hr0 : Function.Injective r0) {x p : Q} {a b : ℕ}
    (hxp : p ≠ x) (hp : p ∈ touched qs a b) (hx : ∀ j, a < j → j ≤ b → qs j ≠ x) :
    ((rank qs r0 b p : Fin (card Q)) : ℕ) < ((rank qs r0 b x : Fin (card Q)) : ℕ) := by
  classical
  -- take the last time in `(a, b]` at which `p` is read
  set T : Finset ℕ := (Finset.Ioc a b).filter (fun j => qs j = p) with hT
  have hTne : T.Nonempty := by
    rw [mem_touched] at hp
    obtain ⟨j, hj1, hj2, hj3⟩ := hp
    exact ⟨j, by simp [hT, Finset.mem_filter, Finset.mem_Ioc]; exact ⟨⟨hj1, hj2⟩, hj3⟩⟩
  obtain ⟨j, hjT, hjmax⟩ := T.exists_max_image id hTne
  simp only [hT, Finset.mem_filter, Finset.mem_Ioc] at hjT
  obtain ⟨⟨hja, hjb⟩, hjp⟩ := hjT
  -- at time `j` the state `p` has rank `0` and `x` has a positive rank
  obtain ⟨j', rfl⟩ : ∃ j', j = j' + 1 := ⟨j - 1, by omega⟩
  have hp0 : ((rank qs r0 (j' + 1) p : Fin (card Q)) : ℕ) = 0 := by
    rw [← hjp]; exact rank_touch qs r0 j'
  have hxpos : 0 < ((rank qs r0 (j' + 1) x : Fin (card Q)) : ℕ) := by
    rcases Nat.eq_zero_or_pos ((rank qs r0 (j' + 1) x : Fin (card Q)) : ℕ) with h0 | h0
    · exfalso
      apply hxp
      apply rank_injective qs r0 hr0 (j' + 1)
      exact Fin.ext (by omega)
    · exact h0
  -- afterwards neither `p` nor `x` is read
  refine rank_lt_of_untouched qs r0 hr0 hjb ?_ ?_ (by omega)
  · intro i hi1 hi2 hcon
    have : i ∈ T := by
      simp [hT, Finset.mem_filter, Finset.mem_Ioc]
      exact ⟨⟨by omega, hi2⟩, hcon⟩
    have := hjmax i this
    simp only [id] at this
    omega
  · intro i hi1 hi2
    exact hx i (by omega) hi2

/-- **Key bound.**  If `x` is read at time `a` and not read again up to time `b`, then its
rank at time `b` is smaller than the number of distinct states read in `(a, b]`, together
with `x` itself. -/
theorem rank_lt_card_touched (hr0 : Function.Injective r0) {x : Q} {a b : ℕ} (hab : a ≤ b)
    (h0 : ((rank qs r0 a x : Fin (card Q)) : ℕ) = 0)
    (hx : ∀ j, a < j → j ≤ b → qs j ≠ x) :
    ((rank qs r0 b x : Fin (card Q)) : ℕ) < (insert x (touched qs a b)).card := by
  classical
  induction b, hab using Nat.le_induction with
  | base =>
    rw [h0]
    simp
  | succ b hab ih =>
    have hx' : ∀ j, a < j → j ≤ b → qs j ≠ x := fun j hj1 hj2 => hx j hj1 (by omega)
    have ih' := ih hx'
    have hpx : qs (b + 1) ≠ x := hx (b + 1) (by omega) le_rfl
    set p := qs (b + 1) with hp
    have hcardmono : (insert x (touched qs a b)).card ≤ (insert x (touched qs a (b + 1))).card :=
      Finset.card_le_card (Finset.insert_subset_insert _ (touched_mono qs (by omega)))
    by_cases hlt : ((rank qs r0 b x : Fin (card Q)) : ℕ) < ((rank qs r0 b p : Fin (card Q)) : ℕ)
    · -- then `p` has not been read in `(a, b]`
      have hpnew : p ∉ insert x (touched qs a b) := by
        intro hmem
        rcases Finset.mem_insert.1 hmem with h | h
        · exact hpx h
        · exact absurd (rank_lt_of_mem_touched qs r0 hr0 hpx h hx') (by omega)
      have hins : insert x (touched qs a (b + 1)) = insert p (insert x (touched qs a b)) := by
        ext y
        simp only [Finset.mem_insert, mem_touched]
        constructor
        · rintro (rfl | ⟨j, hj1, hj2, rfl⟩)
          · exact Or.inr (Or.inl rfl)
          · rcases Nat.lt_or_ge j (b + 1) with hjb | hjb
            · exact Or.inr (Or.inr ⟨j, hj1, by omega, rfl⟩)
            · exact Or.inl (by rw [show j = b + 1 from by omega])
        · rintro (rfl | rfl | ⟨j, hj1, hj2, rfl⟩)
          · exact Or.inr ⟨b + 1, by omega, le_rfl, rfl⟩
          · exact Or.inl rfl
          · exact Or.inr ⟨j, hj1, by omega, rfl⟩
      rw [hins, Finset.card_insert_of_notMem hpnew]
      have : ((rank qs r0 (b + 1) x : Fin (card Q)) : ℕ)
          = ((rank qs r0 b x : Fin (card Q)) : ℕ) + 1 := by
        rw [rank_succ]
        exact upd_of_ne_lt (Ne.symm hpx) hlt
      omega
    · have : ((rank qs r0 (b + 1) x : Fin (card Q)) : ℕ)
          = ((rank qs r0 b x : Fin (card Q)) : ℕ) := by
        rw [rank_succ]
        exact upd_of_ne_not_lt (Ne.symm hpx) hlt
      omega

/-! ### The states of small rank are exactly those occurring infinitely often -/

open Classical in
/-- The states occurring infinitely often in the sequence. -/
noncomputable def infSetF (qs : ℕ → Q) : Finset Q :=
  Finset.univ.filter (fun x => {n | qs n = x}.Infinite)

omit [DecidableEq Q] [Nonempty Q] in
theorem mem_infSetF {x : Q} : x ∈ infSetF qs ↔ {n | qs n = x}.Infinite := by
  classical
  simp [infSetF]

omit [Nonempty Q] in
/-- After some time, only states occurring infinitely often are read. -/
theorem exists_eventually_mem_infSetF : ∃ N₀ : ℕ, ∀ n, N₀ ≤ n → qs n ∈ infSetF qs := by
  classical
  have hfin : {n : ℕ | qs n ∉ infSetF qs}.Finite := by
    have hsub : {n : ℕ | qs n ∉ infSetF qs}
        ⊆ ⋃ x ∈ {x : Q | x ∉ infSetF qs}, {n | qs n = x} := by
      intro n hn
      exact Set.mem_biUnion hn rfl
    refine Set.Finite.subset (Set.Finite.biUnion (Set.toFinite _) (fun x hx => ?_)) hsub
    exact Set.not_infinite.1 (fun hcon => hx ((mem_infSetF qs).2 hcon))
  obtain ⟨N, hN⟩ := hfin.bddAbove
  refine ⟨N + 1, fun n hn => ?_⟩
  by_contra hcon
  have := hN (show n ∈ {n : ℕ | qs n ∉ infSetF qs} from hcon)
  omega

/-- **Correctness of the latest appearance record.**  From some time on, the states whose
rank is smaller than the number `m` of states occurring infinitely often are exactly those
states.  In particular the state of rank `m - 1` is the "oldest" of them. -/
theorem eventually_rank_lt_card (hr0 : Function.Injective r0) :
    ∃ N₁ : ℕ, ∀ n, N₁ ≤ n → ∀ x : Q,
      (((rank qs r0 n x : Fin (card Q)) : ℕ) < (infSetF qs).card ↔ x ∈ infSetF qs) := by
  classical
  obtain ⟨N₀, hN₀⟩ := exists_eventually_mem_infSetF qs
  have hchoice : ∀ x : Q, ∃ a : ℕ, x ∈ infSetF qs → (N₀ < a ∧ qs a = x) := by
    intro x
    by_cases hx : x ∈ infSetF qs
    · rw [mem_infSetF] at hx
      obtain ⟨a, hamem, hgt⟩ := hx.exists_gt N₀
      exact ⟨a, fun _ => ⟨hgt, hamem⟩⟩
    · exact ⟨0, fun hc => absurd hc hx⟩
  choose a ha using hchoice
  refine ⟨(infSetF qs).sup a, fun n hn x => ?_⟩
  have hinj : Function.Injective (fun y : Q => ((rank qs r0 n y : Fin (card Q)) : ℕ)) := by
    intro u v huv
    exact rank_injective qs r0 hr0 n (Fin.ext huv)
  -- every state occurring infinitely often has rank smaller than their number
  have key : ∀ y ∈ infSetF qs, ((rank qs r0 n y : Fin (card Q)) : ℕ) < (infSetF qs).card := by
    intro y hy
    set T : Finset ℕ := (Finset.Ioc N₀ n).filter (fun j => qs j = y) with hT
    have hTne : T.Nonempty := by
      refine ⟨a y, ?_⟩
      simp only [hT, Finset.mem_filter, Finset.mem_Ioc]
      exact ⟨⟨(ha y hy).1, le_trans (Finset.le_sup hy) hn⟩, (ha y hy).2⟩
    obtain ⟨j, hjT, hjmax⟩ := T.exists_max_image id hTne
    simp only [hT, Finset.mem_filter, Finset.mem_Ioc] at hjT
    obtain ⟨⟨hj0, hjn⟩, hjy⟩ := hjT
    obtain ⟨j', rfl⟩ : ∃ j', j = j' + 1 := ⟨j - 1, by omega⟩
    have h0 : ((rank qs r0 (j' + 1) y : Fin (card Q)) : ℕ) = 0 := by
      rw [← hjy]; exact rank_touch qs r0 j'
    have huntouched : ∀ i, j' + 1 < i → i ≤ n → qs i ≠ y := by
      intro i hi1 hi2 hcon
      have hiT : i ∈ T := by
        simp only [hT, Finset.mem_filter, Finset.mem_Ioc]
        exact ⟨⟨by omega, hi2⟩, hcon⟩
      have := hjmax i hiT
      simp only [id] at this
      omega
    have hbound := rank_lt_card_touched qs r0 hr0 (show j' + 1 ≤ n by omega) h0 huntouched
    have hsub : insert y (touched qs (j' + 1) n) ⊆ infSetF qs := by
      intro z hz
      rcases Finset.mem_insert.1 hz with rfl | hz
      · exact hy
      · rw [mem_touched] at hz
        obtain ⟨i, hi1, hi2, rfl⟩ := hz
        exact hN₀ i (by omega)
    exact lt_of_lt_of_le hbound (Finset.card_le_card hsub)
  refine ⟨fun hlt => ?_, key x⟩
  by_contra hxR
  have himg : (infSetF qs).image (fun y : Q => ((rank qs r0 n y : Fin (card Q)) : ℕ))
      = Finset.range (infSetF qs).card := by
    refine Finset.eq_of_subset_of_card_le ?_ ?_
    · intro v hv
      simp only [Finset.mem_image] at hv
      obtain ⟨y, hy, rfl⟩ := hv
      exact Finset.mem_range.2 (key y hy)
    · rw [Finset.card_range, Finset.card_image_of_injective _ hinj]
  have hmem : ((rank qs r0 n x : Fin (card Q)) : ℕ) ∈ Finset.range (infSetF qs).card :=
    Finset.mem_range.2 hlt
  rw [← himg] at hmem
  simp only [Finset.mem_image] at hmem
  obtain ⟨y, hy, hyx⟩ := hmem
  exact hxR (hinj hyx ▸ hy)

omit [DecidableEq Q] [Nonempty Q] in
/-- Some state occurs infinitely often. -/
theorem infSetF_nonempty : (infSetF qs).Nonempty := by
  classical
  rw [Finset.nonempty_iff_ne_empty]
  intro hempty
  have hfin : ∀ x : Q, {n | qs n = x}.Finite := by
    intro x
    refine Set.not_infinite.1 (fun hcon => ?_)
    have : x ∈ infSetF qs := (mem_infSetF qs).2 hcon
    rw [hempty] at this
    exact absurd this (Finset.notMem_empty x)
  have hsub : (Set.univ : Set ℕ) ⊆ ⋃ x : Q, {n | qs n = x} := fun n _ => Set.mem_iUnion.2 ⟨qs n, rfl⟩
  exact Set.infinite_univ (Set.Finite.subset (Set.finite_iUnion hfin) hsub)

/-- Once the states of rank `< m` are exactly those occurring infinitely often, all the
ranks below `m` are attained by such states. -/
theorem exists_rank_eq (hr0 : Function.Injective r0) {n : ℕ}
    (hn : ∀ x : Q, (((rank qs r0 n x : Fin (card Q)) : ℕ) < (infSetF qs).card ↔ x ∈ infSetF qs))
    {v : ℕ} (hv : v < (infSetF qs).card) :
    ∃ x, x ∈ infSetF qs ∧ ((rank qs r0 n x : Fin (card Q)) : ℕ) = v := by
  classical
  have hinj : Function.Injective (fun y : Q => ((rank qs r0 n y : Fin (card Q)) : ℕ)) :=
    fun u v h => rank_injective qs r0 hr0 n (Fin.ext h)
  have himg : (infSetF qs).image (fun y : Q => ((rank qs r0 n y : Fin (card Q)) : ℕ))
      = Finset.range (infSetF qs).card := by
    refine Finset.eq_of_subset_of_card_le ?_ ?_
    · intro w hw
      simp only [Finset.mem_image] at hw
      obtain ⟨y, hy, rfl⟩ := hw
      exact Finset.mem_range.2 ((hn y).2 hy)
    · rw [Finset.card_range, Finset.card_image_of_injective _ hinj]
  have hv' : v ∈ (infSetF qs).image (fun y : Q => ((rank qs r0 n y : Fin (card Q)) : ℕ)) := by
    rw [himg]
    exact Finset.mem_range.2 hv
  simpa only [Finset.mem_image] using hv'

end LAR

end BorelMSO


==> anc/lean-formalization/BorelMSO/Basic/LARMax.lean <==
import BorelMSO.Basic.ConjEquiv

/-!
# The latest appearance record along a sequence: the maximal pair read infinitely often

This file isolates, for an arbitrary sequence `qs : ℕ → Q` over a finite set, the two facts
about the latest appearance record that make it useful to translate Muller conditions into
conditions on the maximal "priority" occurring infinitely often.  Write `R` for the set of
elements occurring infinitely often in `qs`, `m = |R|`, and, at time `n`, `h n` for the rank
of the element read at time `n + 1` and `S n` for the set of elements of rank at most `h n`.

* From some time on, `h n < m`, and whenever `h n = m - 1`, the set `S n` is exactly `R`
  (`BorelMSO.LAR.eventually_hit_lt`).
* The value `h n = m - 1` is reached infinitely often (`BorelMSO.LAR.frequently_hit_top`).

Consequently, for any code `f h S` that is strictly increasing in `h`, the maximal value of
`f (h n) (S n)` occurring infinitely often is `f (m - 1) R`
(`BorelMSO.LAR.maxInfOften_code`).  The same argument is used, for the particular code of
`BorelMSO/Basic/ConjEquiv.lean`, in the proof of `Conjecture 19 → Conjecture 2`.
-/

namespace BorelMSO

namespace LAR

variable {Q : Type} [Fintype Q] [DecidableEq Q] [Nonempty Q] (qs : ℕ → Q) (r0 : Q → Fin (card Q))

/-- The rank of the element read at time `n + 1`, in the record reached at time `n`. -/
def hit (n : ℕ) : ℕ := ((rank qs r0 n (qs (n + 1)) : Fin (card Q)) : ℕ)

/-- The elements read at least as recently as the element read at time `n + 1`. -/
def hitSet (n : ℕ) : Set Q := {x | ((rank qs r0 n x : Fin (card Q)) : ℕ) ≤ hit qs r0 n}

/-- From some time on, the rank read is smaller than the number of elements occurring
infinitely often, and when it is the largest such rank, the elements read at least as
recently are exactly the elements occurring infinitely often. -/
theorem eventually_hit_lt (hr0 : Function.Injective r0) :
    ∃ N, ∀ n, N ≤ n → hit qs r0 n < (infSetF qs).card ∧
      (hit qs r0 n = (infSetF qs).card - 1 → hitSet qs r0 n = ↑(infSetF qs)) := by
  obtain ⟨N₁, hN₁⟩ := eventually_rank_lt_card qs r0 hr0
  obtain ⟨N₀, hN₀⟩ := exists_eventually_mem_infSetF qs
  refine ⟨max N₁ N₀, fun n hn => ⟨?_, fun heq => ?_⟩⟩
  · refine (hN₁ n (le_trans (le_max_left _ _) hn) _).2 (hN₀ (n + 1) ?_)
    have := le_trans (le_max_right _ _) hn
    omega
  · have hlt : hit qs r0 n < (infSetF qs).card :=
      (hN₁ n (le_trans (le_max_left _ _) hn) _).2 (hN₀ (n + 1) (by
        have := le_trans (le_max_right _ _) hn; omega))
    ext x
    simp only [hitSet, Set.mem_setOf_eq, Finset.mem_coe]
    rw [heq, ← hN₁ n (le_trans (le_max_left _ _) hn) x]
    omega

/-- The largest rank among the elements occurring infinitely often is read infinitely
often. -/
theorem frequently_hit_top (hr0 : Function.Injective r0) :
    ∀ N, ∃ n, N ≤ n ∧ hit qs r0 n = (infSetF qs).card - 1 := by
  classical
  have hmpos : 0 < (infSetF qs).card := Finset.card_pos.2 (infSetF_nonempty qs)
  obtain ⟨N₁, hN₁⟩ := eventually_rank_lt_card qs r0 hr0
  obtain ⟨N₂, hN₂⟩ := eventually_hit_lt qs r0 hr0
  intro N
  set n := max N (max N₁ N₂) with hn
  have hn1 : N₁ ≤ n := le_trans (le_max_left _ _) (le_max_right _ _)
  have hn2 : N₂ ≤ n := le_trans (le_max_right _ _) (le_max_right _ _)
  obtain ⟨x, hxR, hxrank⟩ := exists_rank_eq qs r0 hr0 (hN₁ n hn1)
    (show (infSetF qs).card - 1 < (infSetF qs).card from by omega)
  have hxinf : {j | qs j = x}.Infinite := (mem_infSetF qs).1 hxR
  obtain ⟨j, hjmem, hjgt⟩ := hxinf.exists_gt n
  have hex : ∃ j, n < j ∧ qs j = x := ⟨j, hjgt, hjmem⟩
  set j₀ := Nat.find hex with hj₀
  obtain ⟨hj₀gt, hj₀eq⟩ : n < j₀ ∧ qs j₀ = x := Nat.find_spec hex
  have hmin : ∀ i, i < j₀ → ¬ (n < i ∧ qs i = x) := fun i hi => Nat.find_min hex hi
  have hkeep : ∀ i, n ≤ i → i ≤ j₀ - 1 →
      ((rank qs r0 i x : Fin (card Q)) : ℕ) = (infSetF qs).card - 1 := by
    intro i hi
    induction i, hi using Nat.le_induction with
    | base => intro _; exact hxrank
    | succ i hi ih =>
      intro hle'
      have hprev := ih (by omega)
      have hne : qs (i + 1) ≠ x := by
        intro hcon
        exact hmin (i + 1) (by omega) ⟨by omega, hcon⟩
      have hltm : hit qs r0 i < (infSetF qs).card := (hN₂ i (by omega)).1
      have hneq : hit qs r0 i ≠ ((rank qs r0 i x : Fin (card Q)) : ℕ) := by
        intro hcon
        exact hne (rank_injective qs r0 hr0 i (Fin.ext hcon))
      have hnotlt : ¬ ((rank qs r0 i x : Fin (card Q)) : ℕ)
          < ((rank qs r0 i (qs (i + 1)) : Fin (card Q)) : ℕ) := by
        show ¬ ((rank qs r0 i x : Fin (card Q)) : ℕ) < hit qs r0 i
        omega
      rw [rank_succ, upd_of_ne_not_lt (Ne.symm hne) hnotlt]
      exact hprev
  refine ⟨j₀ - 1, by omega, ?_⟩
  show ((rank qs r0 (j₀ - 1) (qs (j₀ - 1 + 1)) : Fin (card Q)) : ℕ) = _
  have h1 : j₀ - 1 + 1 = j₀ := by omega
  rw [h1, hj₀eq]
  exact hkeep (j₀ - 1) (by omega) le_rfl

/-- **The maximal code read infinitely often.**  For a code `f h S` that is strictly
increasing in its first argument, the maximal value of `f (hit n) (hitSet n)` occurring
infinitely often is `f (m - 1) R`, where `R` is the set of elements occurring infinitely
often and `m = |R|`. -/
theorem maxInfOften_code (hr0 : Function.Injective r0) (f : ℕ → Set Q → ℕ)
    (hf : ∀ h h' S S', h < h' → f h S < f h' S') :
    MaxInfOften (fun n => f (hit qs r0 n) (hitSet qs r0 n))
      (f ((infSetF qs).card - 1) ↑(infSetF qs)) := by
  obtain ⟨N, hN⟩ := eventually_hit_lt qs r0 hr0
  have hle : ∀ n, N ≤ n → f (hit qs r0 n) (hitSet qs r0 n) ≤ f ((infSetF qs).card - 1) ↑(infSetF qs) := by
    intro n hn
    rcases eq_or_lt_of_le (show hit qs r0 n ≤ (infSetF qs).card - 1 by have := (hN n hn).1; omega)
      with heq | hlt
    · rw [(hN n hn).2 heq, heq]
    · exact le_of_lt (hf _ _ _ _ hlt)
  refine ⟨fun M => ?_, fun j hj hinf => ?_⟩
  · obtain ⟨n, hn, heq⟩ := frequently_hit_top qs r0 hr0 (max M N)
    refine ⟨n, le_trans (le_max_left _ _) hn, ?_⟩
    show f (hit qs r0 n) (hitSet qs r0 n) = _
    rw [(hN n (le_trans (le_max_right _ _) hn)).2 heq, heq]
  · obtain ⟨n, hn, hval⟩ := hinf N
    have := hle n hn
    simp only at hval
    omega

end LAR

end BorelMSO


==> anc/lean-formalization/BorelMSO/Basic/MullerBorel.lean <==
import Mathlib.Computability.Partrec
import Mathlib.MeasureTheory.Constructions.BorelSpace.Basic
import BorelMSO.Basic.Expansion

/-!
# Muller–Borel games (Definition 1) and the finite-memory conjectures

This file formalizes Definition 1 and Conjecture 2 of *Automata for MSO over Infinite Trees
with Quantification over Borel Sets of Branches*, together with Conjecture 19 (the
prioritized version), and proves the implication `Conjecture 2 → Conjecture 19`.

A **Muller–Borel game** is a game on a tree-like arena whose set of edge labels is a
singleton (`TreeGame Q Unit`, as in Section 4.1 of the paper), with a finite set of states
`Q` and a Muller–Borel winning condition.  A **Muller–Borel condition** is a finite Boolean
combination of Büchi conditions
"the state `q` occurs infinitely often" and Borel conditions "the branch belongs to `B`".
Over a finite state space, such a Boolean combination is the same thing as a family of
Borel sets of branches indexed by the subsets of `Q`: Eve wins a play iff its branch
belongs to `W R`, where `R` is the set of states occurring infinitely often in the play.
This is the form used here (`BorelMSO.MullerBorelWin`).
-/

universe u v

namespace BorelMSO

open TreeGame

/-- A Borel set of branches; the topology on `2^ω = ℕ → Bool` is the product topology. -/
def IsBorelBranchSet (B : Set Branch) : Prop := @MeasurableSet Branch (borel Branch) B

section InfOften

theorem infOften_iff_infinite (f : ℕ → ℕ) (i : ℕ) : InfOften f i ↔ {n | f n = i}.Infinite := by
  constructor
  · intro h
    apply Set.infinite_of_not_bddAbove
    rintro ⟨M, hM⟩
    obtain ⟨n, hn, hval⟩ := h (M + 1)
    have := hM (show n ∈ {n | f n = i} from hval)
    omega
  · intro h N
    obtain ⟨n, hn, hlt⟩ := h.exists_gt N
    exact ⟨n, hlt.le, hn⟩

/-- Pigeonhole: along an infinite set of indices, some value of a map into a finite type is
taken infinitely often. -/
theorem exists_infinite_fiber_of_infinite {α : Type*} [Finite α] {S : Set ℕ} (hS : S.Infinite)
    (f : ℕ → α) : ∃ a, {n | n ∈ S ∧ f n = a}.Infinite := by
  by_contra h
  push_neg at h
  have hsub : S ⊆ ⋃ a : α, {n | n ∈ S ∧ f n = a} := fun n hn => Set.mem_iUnion.2 ⟨f n, hn, rfl⟩
  exact hS (Set.Finite.subset (Set.finite_iUnion h) hsub)

/-- A bounded sequence of priorities has a maximal priority occurring infinitely often. -/
theorem exists_maxInfOften {f : ℕ → ℕ} {k : ℕ} (hf : ∀ n, f n ≤ k) : ∃ i, MaxInfOften f i := by
  classical
  have hne : ∃ i, i ≤ k ∧ InfOften f i := by
    by_contra hcon
    push_neg at hcon
    have hfin : ∀ i ∈ Finset.range (k + 1), {n | f n = i}.Finite := by
      intro i hi
      simp only [Finset.mem_range] at hi
      have := hcon i (by omega)
      rw [infOften_iff_infinite] at this
      exact Set.not_infinite.1 this
    have hsub : (Set.univ : Set ℕ) ⊆ ⋃ i ∈ Finset.range (k + 1), {n | f n = i} := by
      intro n _
      refine Set.mem_biUnion (Finset.mem_range.2 ?_) rfl
      have := hf n
      omega
    exact Set.infinite_univ (Set.Finite.subset (Set.Finite.biUnion (Finset.range (k+1)).finite_toSet
      hfin) hsub)
  -- the (finite, nonempty) set of priorities occurring infinitely often has a maximum
  set T : Finset ℕ := (Finset.range (k + 1)).filter (fun i => InfOften f i) with hT
  have hTne : T.Nonempty := by
    obtain ⟨i, hik, hi⟩ := hne
    exact ⟨i, by simp [hT, Finset.mem_filter, Finset.mem_range]; exact ⟨by omega, hi⟩⟩
  obtain ⟨i, hiT, hmax⟩ := T.exists_max_image id hTne
  refine ⟨i, ?_, ?_⟩
  · simp only [hT, Finset.mem_filter] at hiT
    exact hiT.2
  · intro j hj hjinf
    have hjk : j ≤ k := by
      obtain ⟨n, -, hn⟩ := hjinf 0
      rw [← hn]
      exact hf n
    have : j ∈ T := by simp [hT, Finset.mem_filter, Finset.mem_range]; exact ⟨by omega, hjinf⟩
    have := hmax j this
    simp only [id] at this
    omega

end InfOften

namespace TreeGame

variable {Q : Type u} {Λ : Type v} (g : TreeGame.{u, v} Q Λ)

/-- The set of states occurring infinitely often along a play. -/
def infStates (π : ℕ → g.Step) : Set Q := {q | {n | g.stateOf (π n) = q}.Infinite}

/-- The winning condition of a **Muller–Borel game** (Definition 1, item 2), from Eve's
point of view: the branch traced by the play belongs to `W R`, where `R` is the set of
states occurring infinitely often. -/
def MullerBorelWin (W : Set Q → Set Branch) (π : ℕ → g.Step) : Prop :=
  g.branchOf π ∈ W (g.infStates π)

end TreeGame

/-- **Conjecture 2**: for every Muller–Borel game (a game with a finite set of states `Q` and
a singleton set of edge labels), one of the players has a winning strategy that uses finite
memory; moreover an upper bound on the memory size can be computed from the number of
states, that is, there is a *computable* function `bound` such that `bound |Q|` memory states
always suffice. -/
def Conjecture2 : Prop :=
  ∃ bound : ℕ → ℕ, Computable bound ∧
    ∀ (Q : Type) (_ : Finite Q) (g : TreeGame.{0, 0} Q Unit) (W : Set Q → Set Branch),
      (∀ R, IsBorelBranchSet (W R)) →
      MemBoundedDetermined g (g.MullerBorelWin W) (bound (Nat.card Q))

/-- **Conjecture 19**: for every prioritized Borel game (a game with a finite set of states
`Q` whose set of edge labels is the set of priorities `{1, …, k}`), one of the players has a
winning strategy that uses finite memory; moreover an upper bound on the memory size can be
computed from the number of states and the number of priorities, that is, there is a
*computable* function `bound` such that `bound |Q| k` memory states always suffice. -/
def Conjecture19 : Prop :=
  ∃ bound : ℕ → ℕ → ℕ, Computable₂ bound ∧
    ∀ (Q : Type) (_ : Finite Q) (k : ℕ) (g : TreeGame.{0, 0} Q (Priority k))
      (W : ℕ → Set Branch), (∀ i, IsBorelBranchSet (W i)) →
      MemBoundedDetermined g (g.PrioWin g.priority W) (bound (Nat.card Q) k)

/-- Conjecture 2 implies that every Muller–Borel game is finite-memory determined. -/
theorem Conjecture2.finiteMemoryDetermined (h : Conjecture2) (Q : Type) [Finite Q]
    (g : TreeGame.{0, 0} Q Unit) (W : Set Q → Set Branch) (hW : ∀ R, IsBorelBranchSet (W R)) :
    FiniteMemoryDetermined g (g.MullerBorelWin W) := by
  obtain ⟨bound, -, h⟩ := h
  exact FiniteMemoryDetermined.of_memBounded (h Q inferInstance g W hW)

/-- Conjecture 19 implies that every prioritized Borel game is finite-memory determined. -/
theorem Conjecture19.finiteMemoryDetermined (h : Conjecture19) (Q : Type) [Finite Q]
    {k : ℕ} (g : TreeGame.{0, 0} Q (Priority k))
    (W : ℕ → Set Branch) (hW : ∀ i, IsBorelBranchSet (W i)) :
    FiniteMemoryDetermined g (g.PrioWin g.priority W) := by
  obtain ⟨bound, -, h⟩ := h
  exact FiniteMemoryDetermined.of_memBounded (h Q inferInstance k g W hW)

/-!
## From Conjecture 2 to Conjecture 19

A prioritized Borel game is turned into a Muller–Borel game (with a singleton set of edge
labels) by recording, in the state, the priority of the edge that has just been taken.  The
set of states occurring infinitely often then determines the maximal priority occurring
infinitely often.
-/

section ToMuller

variable {Q : Type u} {k : ℕ}

namespace TreeGame

/-- The update function recording the priority of the edge just taken. -/
def prioUpd (g : TreeGame.{u, 0} Q (Priority k)) (e : g.Edge) (_ : Fin (k + 1)) : Fin (k + 1) :=
  ⟨g.priority e, Nat.lt_succ_of_le (g.priority_le e)⟩

end TreeGame

/-- The initial value of the extra component recording priorities. -/
def prioStart (k : ℕ) : Fin (k + 1) := ⟨0, Nat.succ_pos k⟩

/-- The set of priorities occurring in a set of states of the expanded game. -/
def prioSetOf (R : Set (Q × Fin (k + 1))) : Set ℕ :=
  {n | ∃ (q : Q) (i : Fin (k + 1)), (q, i) ∈ R ∧ (i : ℕ) = n}

theorem bddAbove_prioSetOf (R : Set (Q × Fin (k + 1))) : BddAbove (prioSetOf R) := by
  refine ⟨k, ?_⟩
  rintro n ⟨q, i, -, rfl⟩
  omega

/-- The maximal priority occurring in a set of states of the expanded game. -/
noncomputable def maxPrioOf (R : Set (Q × Fin (k + 1))) : ℕ := sSup (prioSetOf R)

/-- The Muller–Borel condition associated with a prioritized condition. -/
noncomputable def prioToMuller (W : ℕ → Set Branch) (R : Set (Q × Fin (k + 1))) : Set Branch :=
  W (maxPrioOf R)

namespace TreeGame

variable (g : TreeGame.{u, 0} Q (Priority k))

/-- The state of the expanded play records the priority of the last edge. -/
theorem stateOf_liftPlay {π : ℕ → g.Step} (hp : g.IsPlay π) (n : ℕ) :
    (g.expand (prioStart k) g.prioUpd (fun _ _ => ())).stateOf
        (g.liftPlay (prioStart k) g.prioUpd (fun _ _ => ()) π n)
      = (g.stateOf (π n), g.playState (prioStart k) g.prioUpd π n) := by
  rw [stateOf, pos_liftPlay g _ _ _ π hp n]
  rfl

theorem playState_prio {π : ℕ → g.Step} (hp : g.IsPlay π) (n : ℕ) :
    ((g.playState (prioStart k) g.prioUpd π (n + 1) : Fin (k + 1)) : ℕ)
      = g.prioSeq g.priority π n := by
  obtain ⟨e, he, -⟩ := hp.2 n
  rw [playState_succ, he]
  show (g.priority e : ℕ) = _
  rw [prioSeq, he]
  rfl

/-- A priority occurs infinitely often in the sequence of priorities of a play if and only
if some state of the expanded game carrying that priority occurs infinitely often. -/
theorem infOften_iff_mem_infStates [Finite Q] {π : ℕ → g.Step} (hp : g.IsPlay π)
    (i : Fin (k + 1)) :
    InfOften (g.prioSeq g.priority π) (i : ℕ) ↔
      ∃ q : Q, (q, i) ∈ (g.expand (prioStart k) g.prioUpd (fun _ _ => ())).infStates
        (g.liftPlay (prioStart k) g.prioUpd (fun _ _ => ()) π) := by
  set g' := g.expand (prioStart k) g.prioUpd (fun _ _ => ()) with hg'
  set π' := g.liftPlay (prioStart k) g.prioUpd (fun _ _ => ()) π with hπ'
  have hstate : ∀ n, g'.stateOf (π' n)
      = (g.stateOf (π n), g.playState (prioStart k) g.prioUpd π n) :=
    stateOf_liftPlay g hp
  constructor
  · intro h
    rw [infOften_iff_infinite] at h
    have hinf : {n | (g'.stateOf (π' (n + 1))).2 = i}.Infinite := by
      refine h.mono ?_
      intro n hn
      simp only [Set.mem_setOf_eq] at hn ⊢
      rw [hstate (n + 1)]
      exact Fin.ext (by rw [playState_prio g hp n]; exact hn)
    obtain ⟨q, hq⟩ := exists_infinite_fiber_of_infinite hinf (fun n => g.stateOf (π (n + 1)))
    refine ⟨q, ?_⟩
    show {n | g'.stateOf (π' n) = (q, i)}.Infinite
    have hsub : (fun n => n + 1) ''
        {n | n ∈ {n | (g'.stateOf (π' (n + 1))).2 = i} ∧ g.stateOf (π (n + 1)) = q}
        ⊆ {n | g'.stateOf (π' n) = (q, i)} := by
      rintro m ⟨n, ⟨hn1, hn2⟩, rfl⟩
      simp only [Set.mem_setOf_eq] at hn1 hn2 ⊢
      rw [hstate (n + 1)]
      rw [hstate (n + 1)] at hn1
      exact Prod.ext hn2 hn1
    exact Set.Infinite.mono hsub (Set.Infinite.image (fun a _ b _ h => by omega) hq)
  · rintro ⟨q, hq⟩
    have hq' : {n | g'.stateOf (π' n) = (q, i)}.Infinite := hq
    rw [infOften_iff_infinite]
    have hsub : {n | g'.stateOf (π' (n + 1)) = (q, i)} ⊆ {n | g.prioSeq g.priority π n = (i : ℕ)} := by
      intro n hn
      simp only [Set.mem_setOf_eq] at hn ⊢
      have h2 : g.playState (prioStart k) g.prioUpd π (n + 1) = i := by
        have := congrArg Prod.snd hn
        rw [hstate (n + 1)] at this
        exact this
      rw [← playState_prio g hp n, h2]
    refine Set.Infinite.mono hsub ?_
    have hshift : {n | g'.stateOf (π' (n + 1)) = (q, i)}
        = (fun n => n - 1) '' ({n | g'.stateOf (π' n) = (q, i)} \ {0}) := by
      ext n
      simp only [Set.mem_setOf_eq, Set.mem_image, Set.mem_diff, Set.mem_singleton_iff]
      constructor
      · intro hn
        exact ⟨n + 1, ⟨hn, by omega⟩, by omega⟩
      · rintro ⟨m, ⟨hm, hm0⟩, rfl⟩
        rwa [show m - 1 + 1 = m from by omega]
    rw [hshift]
    refine Set.Infinite.image ?_ (hq'.diff (Set.finite_singleton 0))
    intro a ha b hb hab
    simp only [Set.mem_diff, Set.mem_singleton_iff] at ha hb
    obtain ⟨-, ha0⟩ := ha
    obtain ⟨-, hb0⟩ := hb
    simp only at hab
    omega

/-- The maximal priority occurring infinitely often in a play is read off from the set of
states of the expanded game that occur infinitely often. -/
theorem maxPrioOf_infStates [Finite Q] {π : ℕ → g.Step} (hp : g.IsPlay π) {i : ℕ}
    (hi : MaxInfOften (g.prioSeq g.priority π) i) :
    maxPrioOf ((g.expand (prioStart k) g.prioUpd (fun _ _ => ())).infStates
      (g.liftPlay (prioStart k) g.prioUpd (fun _ _ => ()) π)) = i := by
  set S := (g.expand (prioStart k) g.prioUpd (fun _ _ => ())).infStates
    (g.liftPlay (prioStart k) g.prioUpd (fun _ _ => ()) π) with hS
  have hik : i ≤ k := by
    obtain ⟨n, -, hn⟩ := hi.1 0
    rw [← hn, prioSeq]
    obtain ⟨e, he, -⟩ := hp.2 n
    rw [he]
    exact g.priority_le e
  have hmemS : i ∈ prioSetOf S := by
    obtain ⟨q, hq⟩ :=
      (infOften_iff_mem_infStates g hp ⟨i, Nat.lt_succ_of_le hik⟩).1 hi.1
    exact ⟨q, ⟨i, Nat.lt_succ_of_le hik⟩, hq, rfl⟩
  have hle : ∀ n ∈ prioSetOf S, n ≤ i := by
    rintro n ⟨q, j, hj, rfl⟩
    by_contra hcon
    exact hi.2 (j : ℕ) (by omega) ((infOften_iff_mem_infStates g hp j).2 ⟨q, hj⟩)
  exact le_antisymm (csSup_le ⟨i, hmemS⟩ hle) (le_csSup (bddAbove_prioSetOf _) hmemS)

end TreeGame

/-- The memory bound for prioritized Borel games obtained from the memory bound `b` for
Muller–Borel games: the game with `n` states and `k` priorities is turned into a
Muller–Borel game with `n * (k + 1)` states, and the extra component is added back to the
memory. -/
def prioBoundOf (b : ℕ → ℕ) (n k : ℕ) : ℕ := b (n * (k + 1)) * (k + 1)

theorem computable₂_prioBoundOf {b : ℕ → ℕ} (hb : Computable b) :
    Computable₂ (prioBoundOf b) :=
  Primrec.nat_mul.to_comp.comp₂
    (hb.comp₂ (Primrec.nat_mul.to_comp.comp₂ Computable.fst
      (Computable.succ.comp Computable.snd)))
    (Computable.succ.comp Computable.snd)

/-- **Conjecture 2 implies Conjecture 19.** -/
theorem conjecture19_of_conjecture2 (h2 : Conjecture2) : Conjecture19 := by
  obtain ⟨b, hbc, h2⟩ := h2
  refine ⟨prioBoundOf b, computable₂_prioBoundOf hbc, ?_⟩
  intro Q hQ k g W hW
  have hcard : Nat.card (Q × Fin (k + 1)) = Nat.card Q * (k + 1) := by
    rw [Nat.card_prod, Nat.card_fin]
  have hcardS : Nat.card (Fin (k + 1)) = k + 1 := Nat.card_fin _
  suffices h : MemBoundedDetermined g (g.PrioWin g.priority W)
      (b (Nat.card (Q × Fin (k + 1))) * Nat.card (Fin (k + 1))) by
    rwa [hcard, hcardS] at h
  refine memBoundedDetermined_of_expand g (prioStart k) g.prioUpd (fun _ _ => ())
    (EveWin := g.PrioWin g.priority W)
    (EveWin' := (g.expand (prioStart k) g.prioUpd (fun _ _ => ())).MullerBorelWin
      (prioToMuller W))
    ?_ ?_
  · intro π hp
    constructor
    · rintro ⟨i, hi, hb⟩
      show (g.expand (prioStart k) g.prioUpd (fun _ _ => ())).branchOf _ ∈ prioToMuller W _
      rw [TreeGame.branchOf_liftPlay, prioToMuller,
        TreeGame.maxPrioOf_infStates g hp hi]
      exact hb
    · intro hwin
      have hwin' : g.branchOf π
          ∈ W (maxPrioOf ((g.expand (prioStart k) g.prioUpd (fun _ _ => ())).infStates
              (g.liftPlay (prioStart k) g.prioUpd (fun _ _ => ()) π))) := by
        have h := hwin
        rw [TreeGame.MullerBorelWin, TreeGame.branchOf_liftPlay] at h
        exact h
      obtain ⟨i, hi⟩ := exists_maxInfOften (f := g.prioSeq g.priority π) (k := k) (fun n => by
        rw [TreeGame.prioSeq]
        obtain ⟨e, he, -⟩ := hp.2 n
        rw [he]
        exact g.priority_le e)
      refine ⟨i, hi, ?_⟩
      rwa [TreeGame.maxPrioOf_infStates g hp hi] at hwin'
  · exact h2 (Q × Fin (k + 1)) inferInstance (g.expand (prioStart k) g.prioUpd (fun _ _ => ()))
      (prioToMuller W) (fun R => hW _)

end ToMuller

end BorelMSO


==> anc/lean-formalization/BorelMSO/Basic/PrioDeterminacy.lean <==
import BorelMSO.Basic.Determinacy
import BorelMSO.Basic.MullerBorel

/-!
# Determinacy of prioritized Borel games

Building on the bridge of `BorelMSO/Basic/Determinacy.lean` with Martin's theorem, this file
shows that the winning condition of a prioritized Borel game (Definition 18) is a Borel set
of plays as soon as every set of branches `W i` is Borel, and deduces that prioritized Borel
games are determined: one of the two players has a valid winning strategy
(`BorelMSO.TreeGame.prioDetermined`).

It also records the elementary fact that, when the priorities are bounded, the negation of a
prioritized condition is again a prioritized condition, with the sets `W i` replaced by their
complements (`BorelMSO.TreeGame.not_prioWin_iff`).  Together with determinacy, this is what
turns the one-sided memory results ("if a player has a winning strategy, then he has one with
little memory") into the statements of the paper ("the winner has a strategy with little
memory").
-/

universe u v

namespace BorelMSO

namespace TreeGame

open Descriptive GaleStewartGame Stream'.Discrete MeasureTheory

variable {Q : Type u} {Λ : Type v} (g : TreeGame.{u, v} Q Λ)

/-! ### Sets of plays depending on finitely many coordinates -/

/-- A set of sequences which only depends on the first `N` coordinates is open. -/
theorem isOpen_of_dependsOn {A : Type*} (S : Set (Stream' A)) (N : ℕ)
    (hS : ∀ y z : Stream' A, (∀ i < N, y.get i = z.get i) → y ∈ S → z ∈ S) :
    @IsOpen (Stream' A) (Stream'.Discrete.prodDisc A) S := by
  letI : TopologicalSpace (Stream' A) := Stream'.Discrete.prodDisc A
  rw [isOpen_iff_forall_mem_open]
  intro y hy
  refine ⟨principalOpen (Stream'.take N y), ?_, principalOpen_isOpen _, extend_sub _ _⟩
  intro z hz
  rw [principalOpen_restrict] at hz
  exact hS y z (fun i hi => (hz i hi).symm) hy

/-- A set of sequences which only depends on the first `N` coordinates is Borel. -/
theorem measurableSet_of_dependsOn {A : Type*} (S : Set (Stream' A)) (N : ℕ)
    (hS : ∀ y z : Stream' A, (∀ i < N, y.get i = z.get i) → y ∈ S → z ∈ S) :
    MeasurableSet[borel (Stream' A)] S :=
  MeasurableSpace.measurableSet_generateFrom (isOpen_of_dependsOn S N hS)

/-! ### The prioritized condition is Borel -/

theorem measurableSet_prioSeq_eq (prio : g.Edge → ℕ) (n i : ℕ) :
    MeasurableSet[borel (Stream' g.Step)] {π : Stream' g.Step | g.prioSeq prio π n = i} := by
  refine measurableSet_of_dependsOn _ (n + 2) fun y z h hy => ?_
  have h' : ∀ i < n + 2, y i = z i := h
  simp only [Set.mem_setOf_eq, prioSeq] at hy ⊢
  rw [← h' (n + 1) (by omega)]
  exact hy

theorem measurableSet_infOften (prio : g.Edge → ℕ) (i : ℕ) :
    MeasurableSet[borel (Stream' g.Step)] {π : Stream' g.Step | InfOften (g.prioSeq prio π) i} := by
  have hset : {π : Stream' g.Step | InfOften (g.prioSeq prio π) i}
      = ⋂ N : ℕ, ⋃ n : ℕ, ⋃ _ : N ≤ n, {π : Stream' g.Step | g.prioSeq prio π n = i} := by
    ext π
    simp only [Set.mem_setOf_eq, Set.mem_iInter, Set.mem_iUnion, InfOften]
    constructor
    · intro h N
      obtain ⟨n, hn, hval⟩ := h N
      exact ⟨n, hn, hval⟩
    · intro h N
      obtain ⟨n, hn, hval⟩ := h N
      exact ⟨n, hn, hval⟩
  rw [hset]
  exact MeasurableSet.iInter fun N => MeasurableSet.iUnion fun n =>
    MeasurableSet.iUnion fun _ => g.measurableSet_prioSeq_eq prio n i

theorem measurableSet_maxInfOften (prio : g.Edge → ℕ) (i : ℕ) :
    MeasurableSet[borel (Stream' g.Step)]
      {π : Stream' g.Step | MaxInfOften (g.prioSeq prio π) i} := by
  have hset : {π : Stream' g.Step | MaxInfOften (g.prioSeq prio π) i}
      = {π : Stream' g.Step | InfOften (g.prioSeq prio π) i} ∩
        ⋂ j : ℕ, ⋂ _ : i < j, {π : Stream' g.Step | InfOften (g.prioSeq prio π) j}ᶜ := by
    ext π
    simp only [Set.mem_setOf_eq, Set.mem_inter_iff, Set.mem_iInter, Set.mem_compl_iff,
      MaxInfOften]
  rw [hset]
  exact (g.measurableSet_infOften prio i).inter
    (MeasurableSet.iInter fun j => MeasurableSet.iInter fun _ =>
      (g.measurableSet_infOften prio j).compl)

/-- The branch traced by a play, as a continuous map on the space of sequences of steps. -/
def branchStream (y : Stream' g.Step) : Branch := g.branchOf y

theorem continuous_branchStream : Continuous g.branchStream := by
  refine continuous_pi fun n => ?_
  exact continuous_of_dependsOn (A := g.Step) (B := Bool) _ (n + 2) fun y z h => by
    have h' : ∀ i < n + 2, y i = z i := h
    simp only [branchStream, branchOf]
    rw [h' (n + 1) (by omega)]

theorem measurableSet_branch_mem (B : Set Branch) (hB : IsBorelBranchSet B) :
    MeasurableSet[borel (Stream' g.Step)] {π : Stream' g.Step | g.branchOf π ∈ B} :=
  g.continuous_branchStream.borel_measurable hB

/-- **The prioritized Borel winning condition is a Borel set of plays.** -/
theorem measurableSet_prioWin (prio : g.Edge → ℕ) (W : ℕ → Set Branch)
    (hW : ∀ i, IsBorelBranchSet (W i)) :
    MeasurableSet[borel (Stream' g.Step)] {π : Stream' g.Step | g.PrioWin prio W π} := by
  have hset : {π : Stream' g.Step | g.PrioWin prio W π}
      = ⋃ i : ℕ, ({π : Stream' g.Step | MaxInfOften (g.prioSeq prio π) i} ∩
          {π : Stream' g.Step | g.branchOf π ∈ W i}) := by
    ext π
    simp only [Set.mem_setOf_eq, Set.mem_iUnion, Set.mem_inter_iff, PrioWin]
  rw [hset]
  exact MeasurableSet.iUnion fun i =>
    (g.measurableSet_maxInfOften prio i).inter (g.measurableSet_branch_mem (W i) (hW i))

/-- **Prioritized Borel games are determined**: one of the two players has a valid winning
strategy.  (This is Martin's Borel determinacy theorem, transported to the games of the
paper.) -/
theorem prioDetermined (prio : g.Edge → ℕ) (W : ℕ → Set Branch)
    (hW : ∀ i, IsBorelBranchSet (W i)) :
    ∃ (pl : Player) (σ : List g.Step → g.Step),
      g.ValidStrat σ pl ∧ g.WinningFor σ pl (winCond pl (g.PrioWin prio W)) :=
  g.determined_of_borel {π | g.PrioWin prio W π} (g.measurableSet_prioWin prio W hW)

/-! ### The negation of a prioritized condition -/

/-- If the priorities are bounded, the negation of a prioritized condition is the prioritized
condition given by the complements of the sets `W i`. -/
theorem not_prioWin_iff {k : ℕ} {prio : g.Edge → ℕ} (hbd : ∀ e, prio e ≤ k)
    (W : ℕ → Set Branch) {π : ℕ → g.Step} (hp : g.IsPlay π) :
    ¬ g.PrioWin prio W π ↔ g.PrioWin prio (fun i => (W i)ᶜ) π := by
  obtain ⟨i, hi⟩ := exists_maxInfOften (f := g.prioSeq prio π) (k := k) fun n => by
    obtain ⟨e, he, -⟩ := hp.2 n
    rw [prioSeq, he]
    exact hbd e
  constructor
  · intro h
    refine ⟨i, hi, ?_⟩
    intro hmem
    exact h ⟨i, hi, hmem⟩
  · rintro ⟨j, hj, hjmem⟩ ⟨j', hj', hj'mem⟩
    have hij : j = i := hj.unique hi
    have hij' : j' = i := hj'.unique hi
    subst hij
    subst hij'
    exact hjmem hj'mem

end TreeGame

end BorelMSO


==> anc/lean-formalization/BorelMSO/Basic/Prioritized.lean <==
import BorelMSO.Basic.Games

/-!
# Prioritized Borel games and finite-memory strategies

Following Definition 18 of *Automata for MSO over Infinite Trees with Quantification over
Borel Sets of Branches*, a **prioritized Borel game** is a game on a tree-like arena whose
set of edge labels is the set of priorities `{1, …, k}` (`BorelMSO.Priority k`), and whose
winning condition is described by a family `W 1, …, W k` of sets of branches.  Eve wins a
play if the branch traced by the play belongs to `W i`, where `i` is the maximal priority
occurring infinitely often on the edges of the play.

The winning condition `PrioWin prio W` is defined here for an arbitrary function `prio`
assigning a natural number to every edge; for a prioritized Borel game this function is the
labelling of the edges by their priorities, `TreeGame.priority`, and the winning condition
of Definition 18 is `g.PrioWin g.priority W`.  (Allowing an arbitrary function is convenient
in some proofs, e.g. to shift all priorities by one.)

This file also defines the notion of a strategy implemented by a (finite) memory
(`UsesMemory`), as in Section 4.1 of the paper: the move is computed from the current
*position* and the memory state, the memory being updated along the traversed edges.
-/

universe u v

namespace BorelMSO

/-- The value `i` occurs infinitely often in the sequence `f`. -/
def InfOften (f : ℕ → ℕ) (i : ℕ) : Prop := ∀ N, ∃ n, N ≤ n ∧ f n = i

/-- `i` is the maximal value occurring infinitely often in `f`. -/
def MaxInfOften (f : ℕ → ℕ) (i : ℕ) : Prop :=
  InfOften f i ∧ ∀ j, i < j → ¬ InfOften f j

theorem MaxInfOften.unique {f : ℕ → ℕ} {i j : ℕ} (hi : MaxInfOften f i)
    (hj : MaxInfOften f j) : i = j := by
  by_contra hne
  rcases lt_or_gt_of_ne hne with h | h
  · exact hi.2 j h hj.1
  · exact hj.2 i h hi.1

/-- The set of priorities `{1, …, k}`: the set of edge labels of a prioritized Borel game
with `k` priorities (Definition 18). -/
abbrev Priority (k : ℕ) : Type := {i : ℕ // 1 ≤ i ∧ i ≤ k}

instance (k : ℕ) : Finite (Priority k) :=
  Finite.of_injective (fun i : Priority k => (⟨i.1, Nat.lt_succ_of_le i.2.2⟩ : Fin (k + 1)))
    (fun _ _ h => Subtype.ext (congrArg Fin.val h))

instance : Subsingleton (Priority 1) :=
  ⟨fun a b => Subtype.ext (by have := a.2; have := b.2; omega)⟩

namespace TreeGame

variable {Q : Type u} {Λ : Type v} (g : TreeGame.{u, v} Q Λ)

/-- The priority of an edge of a prioritized Borel game: its label. -/
def priority {k : ℕ} (g : TreeGame.{u, 0} Q (Priority k)) (e : g.Edge) : ℕ := (g.label e).1

theorem one_le_priority {k : ℕ} (g : TreeGame.{u, 0} Q (Priority k)) (e : g.Edge) :
    1 ≤ g.priority e := (g.label e).2.1

theorem priority_le {k : ℕ} (g : TreeGame.{u, 0} Q (Priority k)) (e : g.Edge) :
    g.priority e ≤ k := (g.label e).2.2

/-- The memory state reached after reading a history (written most recent step first),
starting from the initial memory state `m0` at the initial step and updating along each
traversed edge with `δ`. -/
def memState {M : Type*} (δ : M → g.Step → M) (m0 : M) : List g.Step → M
  | [] => m0
  | none :: _ => m0
  | some e :: t => δ (memState δ m0 t) (some e)

@[simp] theorem memState_nil {M : Type*} (δ : M → g.Step → M) (m0 : M) :
    g.memState δ m0 [] = m0 := rfl

@[simp] theorem memState_start {M : Type*} (δ : M → g.Step → M) (m0 : M) (t : List g.Step) :
    g.memState δ m0 (g.start :: t) = m0 := rfl

@[simp] theorem memState_cons_some {M : Type*} (δ : M → g.Step → M) (m0 : M) (e : g.Edge)
    (t : List g.Step) : g.memState δ m0 (some e :: t) = δ (g.memState δ m0 t) (some e) := rfl

@[simp] theorem memState_singleton {M : Type*} (δ : M → g.Step → M) (m0 : M) :
    g.memState δ m0 [g.start] = m0 := rfl

/-- The priority of a step: the priority of the edge that has just been traversed (and `0`
at the initial step, which traverses no edge). -/
def prioStep (prio : g.Edge → ℕ) : g.Step → ℕ
  | none => 0
  | some e => prio e

@[simp] theorem prioStep_some (prio : g.Edge → ℕ) (e : g.Edge) :
    g.prioStep prio (some e) = prio e := rfl

theorem prioStep_le {prio : g.Edge → ℕ} {k : ℕ} (h : ∀ e, prio e ≤ k) (s : g.Step) :
    g.prioStep prio s ≤ k := by
  cases s with
  | none => exact Nat.zero_le k
  | some e => exact h e

/-- The sequence of priorities produced along a play. -/
def prioSeq (prio : g.Edge → ℕ) (π : ℕ → g.Step) : ℕ → ℕ :=
  fun n => g.prioStep prio (π (n + 1))

/-- The winning condition of a prioritized Borel game, from Eve's point of view:
the branch traced by the play belongs to `W i`, where `i` is the maximal priority occurring
infinitely often. -/
def PrioWin (prio : g.Edge → ℕ) (W : ℕ → Set Branch) (π : ℕ → g.Step) : Prop :=
  ∃ i, MaxInfOften (g.prioSeq prio π) i ∧ g.branchOf π ∈ W i

theorem memState_revPrefix_succ {M : Type*} (δ : M → g.Step → M) (m0 : M)
    {π : ℕ → g.Step} (hp : g.IsPlay π) (n : ℕ) :
    g.memState δ m0 (g.revPrefix π (n + 1))
      = δ (g.memState δ m0 (g.revPrefix π n)) (π (n + 1)) := by
  obtain ⟨e, he, -⟩ := hp.2 n
  rw [revPrefix_succ, he, memState_cons_some]

/-- A strategy uses the memory `M`: its moves are computed from the current position and
the memory state reached along the history, the memory being updated along the edges. -/
def UsesMemory (σ : List g.Step → g.Step) (M : Type) : Prop :=
  ∃ (m0 : M) (δ : M → g.Step → M) (ch : M → Pos Q → g.Step),
    ∀ (h : List g.Step) (p : g.Step), h.head? = some p → σ h = ch (g.memState δ m0 h) (g.pos p)

/-- A strategy has finite memory if it uses some finite memory set. -/
def FiniteMemory (σ : List g.Step → g.Step) : Prop :=
  ∃ M : Type, Finite M ∧ g.UsesMemory σ M

/-- The memory of a strategy can be replaced by any memory set into which it retracts:
if `r ∘ f = id`, a strategy implemented by the memory `M` is implemented by `M'`. -/
theorem usesMemory_of_retract {σ : List g.Step → g.Step} {M M' : Type} (f : M → M')
    (r : M' → M) (hr : ∀ x, r (f x) = x) (h : g.UsesMemory σ M) : g.UsesMemory σ M' := by
  obtain ⟨m0, δ, ch, hσ⟩ := h
  refine ⟨f m0, fun m' s => f (δ (r m') s), fun m' p => ch (r m') p, ?_⟩
  have key : ∀ l : List g.Step,
      g.memState (fun m' s => f (δ (r m') s)) (f m0) l = f (g.memState δ m0 l) := by
    intro l
    induction l with
    | nil => rfl
    | cons p t ih =>
      cases p with
      | none => rfl
      | some e => rw [memState_cons_some, ih, memState_cons_some, hr]
  intro l p hp
  rw [hσ l p hp, key]
  show _ = ch (r (f (g.memState δ m0 l))) (g.pos p)
  rw [hr]

/-- The memory of a strategy can be transported along a bijection. -/
theorem usesMemory_of_equiv {σ : List g.Step → g.Step} {M M' : Type} (e : M ≃ M')
    (h : g.UsesMemory σ M) : g.UsesMemory σ M' :=
  g.usesMemory_of_retract e e.symm e.symm_apply_apply h

/-- A strategy implemented by `m` memory states is implemented by any larger number of
memory states. -/
theorem usesMemory_mono {σ : List g.Step → g.Step} {m m' : ℕ} (hle : m ≤ m')
    (h : g.UsesMemory σ (Fin m)) : g.UsesMemory σ (Fin m') := by
  have hpos : 0 < m := by
    obtain ⟨m0, -⟩ := h
    exact m0.pos
  refine g.usesMemory_of_retract (Fin.castLE hle)
    (fun i => if hi : (i : ℕ) < m then ⟨i, hi⟩ else ⟨0, hpos⟩) (fun x => ?_) h
  simp only [Fin.val_castLE, dif_pos x.isLt]

theorem memoryless_iff_usesMemory_unit (σ : List g.Step → g.Step) :
    g.UsesMemory σ PUnit ↔ g.Memoryless σ := by
  classical
  constructor
  · rintro ⟨m0, δ, ch, hσ⟩ h h' hne hne' hhead
    obtain ⟨p, hp⟩ : ∃ p, h.head? = some p := by
      cases h with
      | nil => exact absurd rfl hne
      | cons a t => exact ⟨a, rfl⟩
    obtain ⟨p', hp'⟩ : ∃ p', h'.head? = some p' := by
      cases h' with
      | nil => exact absurd rfl hne'
      | cons a t => exact ⟨a, rfl⟩
    have hpos : g.pos p = g.pos p' := by
      rw [hp, hp'] at hhead
      simpa using hhead
    rw [hσ h p hp, hσ h' p' hp', hpos]
  · intro hml
    refine ⟨PUnit.unit, fun _ _ => PUnit.unit,
      fun _ p => if hp : ∃ s : g.Step, g.pos s = p then σ [hp.choose] else σ [], ?_⟩
    intro h p hp
    have hex : ∃ s : g.Step, g.pos s = g.pos p := ⟨p, rfl⟩
    show σ h = if hp' : ∃ s : g.Step, g.pos s = g.pos p then σ [hp'.choose] else σ []
    rw [dif_pos hex]
    refine hml h [hex.choose] ?_ (by simp) ?_
    · intro hcon
      rw [hcon] at hp
      simp at hp
    · rw [hp]
      simp [hex.choose_spec]

end TreeGame

end BorelMSO


==> anc/lean-formalization/BorelMSO/Basic/SwapOwners.lean <==
import BorelMSO.Basic.Prioritized

/-!
# The dual of a game on a tree-like arena

`BorelMSO.TreeGame.swapOwners g` is the game with the same arena as `g` in which the two
players have exchanged their positions.  Since only the ownership of positions changes, all
the notions that do not mention the owner (plays, the traced branch, the priorities, the
memory used by a strategy) are the same in `g` and in `g.swapOwners`, while histories,
validity, consistency and winning for the player `pl` in `g.swapOwners` are the same as for
the opponent `pl.other` in `g`.

This is used to deduce results for Adam from results proved for Eve.
-/

universe u v

namespace BorelMSO

theorem Player.other_other (pl : Player) : pl.other.other = pl := by
  cases pl <;> rfl

theorem Player.other_eq_iff {pl pl' : Player} : pl.other = pl' ↔ pl = pl'.other := by
  cases pl <;> cases pl' <;> simp [Player.other]

namespace TreeGame

variable {Q : Type u} {Λ : Type v} (g : TreeGame.{u, v} Q Λ)

/-- The dual game: the same arena, with the two players exchanged. -/
def swapOwners : TreeGame.{u, v} Q Λ :=
  { g with ownerPos := fun p => (g.ownerPos p).other }

@[simp] theorem swapOwners_pos : g.swapOwners.pos = g.pos := by
  funext s
  cases s <;> rfl

@[simp] theorem swapOwners_nodeOf : g.swapOwners.nodeOf = g.nodeOf := by
  funext s
  rw [nodeOf, nodeOf, swapOwners_pos]

@[simp] theorem swapOwners_owner (s : g.Step) : g.swapOwners.owner s = (g.owner s).other := by
  rw [owner, owner, swapOwners_pos]
  rfl

@[simp] theorem swapOwners_E (s s' : g.Step) : g.swapOwners.E s s' ↔ g.E s s' := by
  rw [E, E, swapOwners_pos]
  exact Iff.rfl

@[simp] theorem swapOwners_isPlay (π : ℕ → g.Step) : g.swapOwners.IsPlay π ↔ g.IsPlay π := by
  simp only [IsPlay, swapOwners_E]
  exact Iff.rfl

@[simp] theorem swapOwners_branchOf (π : ℕ → g.Step) :
    g.swapOwners.branchOf π = g.branchOf π := by
  funext n
  rw [branchOf, branchOf, swapOwners_nodeOf]

@[simp] theorem swapOwners_revPrefix (π : ℕ → g.Step) (n : ℕ) :
    g.swapOwners.revPrefix π n = g.revPrefix π n := rfl

@[simp] theorem swapOwners_prioStep (prio : g.Edge → ℕ) (s : g.Step) :
    g.swapOwners.prioStep prio s = g.prioStep prio s := by
  cases s <;> rfl

@[simp] theorem swapOwners_prioSeq (prio : g.Edge → ℕ) (π : ℕ → g.Step) :
    g.swapOwners.prioSeq prio π = g.prioSeq prio π := by
  funext n
  rw [prioSeq, prioSeq, swapOwners_prioStep]

@[simp] theorem swapOwners_prioWin (prio : g.Edge → ℕ) (W : ℕ → Set Branch) (π : ℕ → g.Step) :
    g.swapOwners.PrioWin prio W π ↔ g.PrioWin prio W π := by
  rw [PrioWin, PrioWin, swapOwners_prioSeq, swapOwners_branchOf]

@[simp] theorem swapOwners_memState (G : TreeGame.{u, v} Q Λ) {M : Type*} (δ : M → G.Step → M)
    (m0 : M) : ∀ l : List G.Step, G.swapOwners.memState δ m0 l = G.memState δ m0 l
  | [] => rfl
  | none :: _ => rfl
  | some e :: t => by
    rw [memState, memState, G.swapOwners_memState δ m0 t]

@[simp] theorem swapOwners_usesMemory (σ : List g.Step → g.Step) (M : Type) :
    g.swapOwners.UsesMemory σ M ↔ g.UsesMemory σ M := by
  constructor <;>
    · rintro ⟨m0, δ, ch, h⟩
      refine ⟨m0, δ, ch, fun l p hp => ?_⟩
      have := h l p hp
      simpa [swapOwners_memState, swapOwners_pos] using this

@[simp] theorem swapOwners_memoryless (σ : List g.Step → g.Step) :
    g.swapOwners.Memoryless σ ↔ g.Memoryless σ := by
  rw [Memoryless, Memoryless, swapOwners_pos]
  exact Iff.rfl

@[simp] theorem swapOwners_oneState : g.swapOwners.OneState ↔ g.OneState := Iff.rfl

@[simp] theorem swapOwners_locallyFinite : g.swapOwners.LocallyFinite ↔ g.LocallyFinite :=
  Iff.rfl

theorem swapOwners_consistent (σ : List g.Step → g.Step) (pl : Player) (π : ℕ → g.Step) :
    g.swapOwners.Consistent σ pl π ↔ g.Consistent σ pl.other π := by
  constructor
  · intro h n hn
    exact h n (by rw [swapOwners_owner, hn, Player.other_other])
  · intro h n hn
    rw [swapOwners_owner, Player.other_eq_iff] at hn
    exact h n hn

theorem swapOwners_isHist (G : TreeGame.{u, v} Q Λ) (σ : List G.Step → G.Step) (pl : Player) :
    ∀ l : List G.Step, G.swapOwners.IsHist σ pl l ↔ G.IsHist σ pl.other l
  | [] => Iff.rfl
  | [_] => Iff.rfl
  | p :: q :: t => by
    show (G.swapOwners.IsHist σ pl (q :: t) ∧ G.swapOwners.E q p ∧
        (G.swapOwners.owner q = pl → p = σ (q :: t))) ↔
      (G.IsHist σ pl.other (q :: t) ∧ G.E q p ∧ (G.owner q = pl.other → p = σ (q :: t)))
    rw [G.swapOwners_isHist σ pl (q :: t), swapOwners_E, swapOwners_owner,
      show ((G.owner q).other = pl) = (G.owner q = pl.other) from propext Player.other_eq_iff]

theorem swapOwners_validStrat (σ : List g.Step → g.Step) (pl : Player) :
    g.swapOwners.ValidStrat σ pl ↔ g.ValidStrat σ pl.other := by
  constructor
  · intro h l p hh hhead hown
    have := h l p ((g.swapOwners_isHist σ pl l).2 hh) hhead
      (by rw [swapOwners_owner, hown, Player.other_other])
    exact (g.swapOwners_E _ _).1 this
  · intro h l p hh hhead hown
    rw [swapOwners_owner, Player.other_eq_iff] at hown
    exact (g.swapOwners_E _ _).2 (h l p ((g.swapOwners_isHist σ pl l).1 hh) hhead hown)

theorem swapOwners_winningFor (σ : List g.Step → g.Step) (pl : Player)
    (Win : (ℕ → g.Step) → Prop) :
    g.swapOwners.WinningFor σ pl Win ↔ g.WinningFor σ pl.other Win := by
  constructor
  · intro h π hplay hcons
    exact h π ((g.swapOwners_isPlay π).2 hplay) ((g.swapOwners_consistent σ pl π).2 hcons)
  · intro h π hplay hcons
    exact h π ((g.swapOwners_isPlay π).1 hplay) ((g.swapOwners_consistent σ pl π).1 hcons)

end TreeGame

end BorelMSO


==> anc/lean-formalization/BorelMSO/Complementation/AccGameAdam.lean <==
import BorelMSO.Complementation.AccGameEve

/-!
# From the tree-like presentation back to a strategy of Eve in the acceptance game

This file proves the converse of `BorelMSO/Complementation/AccGameEve.lean`: a valid winning strategy
`τ` of Eve in the tree-like presentation `accGame A hA t q0` of the acceptance game yields a
winning strategy of Eve in the sense of `BorelMSO/Complementation/AcceptanceGame.lean`, that is, an
`EveStrat`.

The plays of `accGame A hA t q0` that are consistent with `τ` are obtained by letting Adam
follow the directions of a branch `f` of the input tree (`adamStrat`); the resulting play
`jplay τ f` visits, at even depth `2 k`, the state of the automaton at the node
`pre f k`, and, at odd depth, the transition chosen by Eve there.  Since the play up to the
depth `2 k + 1` only depends on the first `k` directions of `f` (`jointHist_agree`), these
states define an `EveStrat` (`stratOfτ`), which is winning whenever `τ` is.
-/

namespace BorelMSO

namespace Automaton

open TreeGame Pt

variable {Q Al : Type} {A : Automaton Q Al} {hA : A.IsTotal} {t : Pt → Al}

/-! ### Nodes as branches -/

/-- The branch obtained by continuing a node with `false`s. -/
def nodeBr (v : Node) : Branch := fun i => v.getD i false

theorem getElem?_pre (b : Branch) {k i : ℕ} (h : i < k) : (pre b k)[i]? = some (b i) := by
  simp [pre, h]

theorem nodeBr_pre (b : Branch) {k i : ℕ} (h : i < k) : nodeBr (pre b k) i = b i := by
  rw [nodeBr, List.getD_eq_getElem?_getD, getElem?_pre b h]
  rfl

theorem pre_nodeBr (v : Node) : pre (nodeBr v) v.length = v := by
  refine List.ext_getElem (by simp) (fun i h1 h2 => ?_)
  have h : (pre (nodeBr v) v.length)[i]? = some (nodeBr v i) := by
    rw [length_pre] at h1
    exact getElem?_pre _ h1
  rw [List.getElem?_eq_getElem h1] at h
  simp only [Option.some.injEq] at h
  rw [h, nodeBr, List.getD_eq_getElem?_getD, List.getElem?_eq_getElem h2]
  rfl

theorem nodeBr_append (v : Node) (d : Bool) {i : ℕ} (h : i < v.length) :
    nodeBr (v ++ [d]) i = nodeBr v i := by
  rw [nodeBr, nodeBr, List.getD_eq_getElem?_getD, List.getD_eq_getElem?_getD,
    List.getElem?_append_left h]

@[simp] theorem nodeBr_append_self (v : Node) (d : Bool) : nodeBr (v ++ [d]) v.length = d := by
  rw [nodeBr, List.getD_eq_getElem?_getD, List.getElem?_append_right (by omega)]
  simp

/-- The branch of the acceptance game corresponding to a branch of the input tree: the
artificial directions taken at even depth are `false`. -/
def interBr (f : Branch) : Branch := fun n => if Even n then false else f (n / 2)

@[simp] theorem realBr_interBr (f : Branch) : realBr (interBr f) = f := by
  funext n
  have h : ¬ Even (2 * n + 1) := by
    rw [Nat.even_iff]
    omega
  rw [realBr, interBr, if_neg h]
  congr 1
  omega

/-! ### Adam follows a branch -/

variable {q0 : Q}

/-- The position reached when Adam chooses the direction `d`. -/
def adamPos (p : Pos (AccSt Q)) (d : Bool) : Pos (AccSt Q) :=
  (p.1 ++ [d], match p.2 with | .tr a b => AccSt.st (if d then b else a) | .st q => AccSt.st q)

/-- Adam's move in the direction `d` (or an arbitrary legal move, if that move is not
legal). -/
noncomputable def adamMove (A : Automaton Q Al) (hA : A.IsTotal) (t : Pt → Al) (q0 : Q) (p : Pos (AccSt Q))
    (d : Bool) : (accGame A hA t q0).Step :=
  open Classical in
  if h : accRel A t p (adamPos p d) then mkStep h else anyStep A hA t q0 p

theorem adamMove_eq {p : Pos (AccSt Q)} {d : Bool} (h : accRel A t p (adamPos p d)) :
    adamMove A hA t q0 p d = mkStep h := by
  classical
  rw [adamMove, dif_pos h]

theorem E_adamMove (s : (accGame A hA t q0).Step) (d : Bool) :
    (accGame A hA t q0).E s (adamMove A hA t q0 ((accGame A hA t q0).pos s) d) := by
  classical
  by_cases h : accRel A t ((accGame A hA t q0).pos s) (adamPos ((accGame A hA t q0).pos s) d)
  · rw [adamMove_eq h]
    exact E_mkStep _ rfl
  · rw [adamMove, dif_neg h]
    exact E_anyStep s

/-- Adam's strategy following the directions of the branch `f` of the input tree. -/
noncomputable def adamStrat (A : Automaton Q Al) (hA : A.IsTotal) (t : Pt → Al) (q0 : Q) (f : Branch) :
    List (accGame A hA t q0).Step → (accGame A hA t q0).Step :=
  fun l =>
    adamMove A hA t q0 ((accGame A hA t q0).pos (l.headD (accGame A hA t q0).start))
      (interBr f ((accGame A hA t q0).pos (l.headD (accGame A hA t q0).start)).1.length)

theorem adamStrat_apply (f : Branch) {l : List (accGame A hA t q0).Step}
    {p : (accGame A hA t q0).Step} (hl : l.head? = some p) :
    adamStrat A hA t q0 f l
      = adamMove A hA t q0 ((accGame A hA t q0).pos p)
        (interBr f ((accGame A hA t q0).pos p).1.length) := by
  cases l with
  | nil => simp at hl
  | cons a l =>
    simp only [List.head?_cons, Option.some.injEq] at hl
    subst hl
    rfl

/-- The play in which Eve follows `τ` and Adam follows the directions of `f`. -/
noncomputable def jplay (τ : List (accGame A hA t q0).Step → (accGame A hA t q0).Step) (f : Branch) :
    ℕ → (accGame A hA t q0).Step :=
  (accGame A hA t q0).jointPlay τ (adamStrat A hA t q0 f) Player.eve

/-- The history of the play in which Eve follows `τ` and Adam follows the directions of
`f`. -/
noncomputable def jhist (τ : List (accGame A hA t q0).Step → (accGame A hA t q0).Step) (f : Branch) :
    ℕ → List (accGame A hA t q0).Step :=
  (accGame A hA t q0).jointHist τ (adamStrat A hA t q0 f) Player.eve

variable {τ : List (accGame A hA t q0).Step → (accGame A hA t q0).Step}

theorem isPlay_jplay (hval : (accGame A hA t q0).ValidStrat τ Player.eve) (f : Branch) :
    (accGame A hA t q0).IsPlay (jplay τ f) := by
  refine (accGame A hA t q0).isPlay_jointPlay τ _ Player.eve hval ?_
  intro l p _ hl _
  rw [adamStrat_apply f hl]
  exact E_adamMove p _

theorem consistent_jplay (f : Branch) :
    (accGame A hA t q0).Consistent τ Player.eve (jplay τ f) :=
  (accGame A hA t q0).consistent_jointPlay τ _ Player.eve

theorem jhist_head? (f : Branch) (n : ℕ) : (jhist τ f n).head? = some (jplay τ f n) :=
  (accGame A hA t q0).jointHist_head? τ _ Player.eve n

/-! ### The shape of the plays consistent with a winning strategy -/

section Analysis

variable (hval : (accGame A hA t q0).ValidStrat τ Player.eve)
  (hwin : (accGame A hA t q0).WinningFor τ Player.eve (accWin A hA t q0))

/-- Eve's move at a position carrying a state chooses an available transition. -/
theorem eve_step {π : ℕ → (accGame A hA t q0).Step} (hp : (accGame A hA t q0).IsPlay π)
    {n : ℕ} {q : Q}
    (hq : (pp π n).2 = AccSt.st q) :
    ∃ a b, A.Dstar q (t (Pt.node (real (pp π n).1))) a b ∧
      (pp π (n + 1)).2 = AccSt.tr a b ∧ (pp π (n + 1)).1 = (pp π n).1 ++ [false] := by
  obtain ⟨a, b, hd, h1, h2⟩ := accRel_st' hq (accRel_of_play hp n)
  exact ⟨a, b, hd, h2, h1⟩

include hval in
/-- Adam's move at a position of odd depth follows the branch. -/
theorem adam_step_jplay (f : Branch) {n : ℕ} {a b : Q}
    (hq : (pp (jplay τ f) n).2 = AccSt.tr a b) :
    (pp (jplay τ f) (n + 1)).1 = (pp (jplay τ f) n).1 ++ [interBr f n] ∧
      (pp (jplay τ f) (n + 1)).2 = AccSt.st (if interBr f n then b else a) := by
  have hlen : (pp (jplay τ f) n).1.length = n := length_pp (isPlay_jplay hval f) n
  have hlen' : ((accGame A hA t q0).pos (jplay τ f n)).1.length = n := hlen
  have hown : (accGame A hA t q0).owner (jplay τ f n) ≠ Player.eve := by
    have how : (accGame A hA t q0).owner (jplay τ f n) = accOwner (pp (jplay τ f) n).2 := rfl
    rw [how, hq]
    simp [accOwner]
  have hmove : jplay τ f (n + 1) = adamStrat A hA t q0 f (jhist τ f n) :=
    (accGame A hA t q0).adv_jointPlay τ _ Player.eve n hown
  have hhead : (jhist τ f n).head? = some (jplay τ f n) :=
    (accGame A hA t q0).jointHist_head? τ _ Player.eve n
  have hrel : accRel A t (pp (jplay τ f) n) (adamPos (pp (jplay τ f) n) (interBr f n)) := by
    refine Or.inr ⟨a, b, interBr f n, hq, rfl, ?_⟩
    rw [adamPos, hq]
  have hstep : jplay τ f (n + 1) = mkStep hrel := by
    rw [hmove, adamStrat_apply f hhead, hlen']
    exact adamMove_eq hrel
  constructor
  · rw [show pp (jplay τ f) (n + 1) = (accGame A hA t q0).pos (jplay τ f (n + 1)) from rfl, hstep,
      pos_mkStep, adamPos]
  · rw [show pp (jplay τ f) (n + 1) = (accGame A hA t q0).pos (jplay τ f (n + 1)) from rfl, hstep,
      pos_mkStep, adamPos, hq]

/-- Along a play, the states alternate between states of the automaton (at even depth) and
transitions (at odd depth). -/
theorem state_alt {π : ℕ → (accGame A hA t q0).Step} (hp : (accGame A hA t q0).IsPlay π)
    (n : ℕ) :
    (Even n → ∃ q, (pp π n).2 = AccSt.st q) ∧
      (¬ Even n → ∃ a b, (pp π n).2 = AccSt.tr a b) := by
  induction n with
  | zero =>
    refine ⟨fun _ => ⟨q0, ?_⟩, fun h => absurd (by decide : Even 0) h⟩
    show ((accGame A hA t q0).pos (π 0)).2 = AccSt.st q0
    rw [hp.1]
    rfl
  | succ n ih =>
    rcases Nat.even_or_odd n with he | ho
    · obtain ⟨q, hq⟩ := ih.1 he
      obtain ⟨a, b, -, h2, -⟩ := eve_step hp hq
      refine ⟨fun hev => absurd hev ?_, fun _ => ⟨a, b, h2⟩⟩
      simp only [Nat.even_add_one, not_not]
      exact he
    · have hno : ¬ Even n := Nat.not_even_iff_odd.2 ho
      obtain ⟨a, b, hab⟩ := ih.2 hno
      obtain ⟨d, -, h2⟩ := accRel_tr' hab (accRel_of_play hp n)
      refine ⟨fun _ => ⟨_, h2⟩, fun hnv => absurd ?_ hnv⟩
      simp only [Nat.even_add_one]
      exact hno

include hval in
/-- The node visited at the `n`-th step of the play in which Adam follows `f`. -/
theorem node_jplay (f : Branch) (n : ℕ) : (pp (jplay τ f) n).1 = pre (interBr f) n := by
  induction n with
  | zero => rfl
  | succ n ih =>
    have hp := isPlay_jplay hval f
    have hc := consistent_jplay (τ := τ) f
    rcases Nat.even_or_odd n with he | ho
    · obtain ⟨q, hq⟩ := (state_alt hp n).1 he
      obtain ⟨a, b, -, -, h1⟩ := eve_step hp hq
      rw [h1, ih, pre_succ]
      congr 1
      rw [interBr, if_pos he]
    · have hno : ¬ Even n := Nat.not_even_iff_odd.2 ho
      obtain ⟨a, b, hab⟩ := (state_alt hp n).2 hno
      obtain ⟨h1, -⟩ := adam_step_jplay hval f hab
      rw [h1, ih, pre_succ]

include hval in
theorem branchOf_jplay (f : Branch) : (accGame A hA t q0).branchOf (jplay τ f) = interBr f := by
  funext n
  show ((accGame A hA t q0).nodeOf (jplay τ f (n + 1))).getLastD false = interBr f n
  rw [show (accGame A hA t q0).nodeOf (jplay τ f (n + 1)) = (pp (jplay τ f) (n + 1)).1 from rfl,
    node_jplay hval f (n + 1), pre_succ]
  simp

include hval in
/-- The play in which Adam follows `f` only depends on the first directions of `f`. -/
theorem jhist_agree {f f' : Branch} :
    ∀ n, (∀ j, 2 * j + 1 < n → f j = f' j) → jhist τ f n = jhist τ f' n := by
  intro n
  induction n with
  | zero => intro _; rfl
  | succ n ih =>
    intro hag
    have ihn : jhist τ f n = jhist τ f' n := ih (fun j hj => hag j (by omega))
    have hplay : jplay τ f n = jplay τ f' n := by
      show (jhist τ f n).headD _ = (jhist τ f' n).headD _
      rw [ihn]
    have hlen : ((accGame A hA t q0).pos (jplay τ f' n)).1.length = n :=
      length_pp (isPlay_jplay hval f') n
    have hstep : jplay τ f (n + 1) = jplay τ f' (n + 1) := by
      show (accGame A hA t q0).jointPlay τ (adamStrat A hA t q0 f) Player.eve (n + 1)
        = (accGame A hA t q0).jointPlay τ (adamStrat A hA t q0 f') Player.eve (n + 1)
      rw [TreeGame.jointPlay_succ, TreeGame.jointPlay_succ]
      show (if (accGame A hA t q0).owner (jplay τ f n) = Player.eve then τ (jhist τ f n)
          else adamStrat A hA t q0 f (jhist τ f n))
        = (if (accGame A hA t q0).owner (jplay τ f' n) = Player.eve then τ (jhist τ f' n)
          else adamStrat A hA t q0 f' (jhist τ f' n))
      rw [ihn, hplay]
      by_cases how : (accGame A hA t q0).owner (jplay τ f' n) = Player.eve
      · rw [if_pos how, if_pos how]
      · rw [if_neg how, if_neg how, adamStrat_apply f (jhist_head? f' n),
          adamStrat_apply f' (jhist_head? f' n), hlen]
        congr 1
        by_cases hev : Even n
        · rw [interBr, interBr, if_pos hev, if_pos hev]
        · rw [interBr, interBr, if_neg hev, if_neg hev]
          refine hag (n / 2) ?_
          rw [Nat.even_iff] at hev
          omega
    show (accGame A hA t q0).jointHist τ (adamStrat A hA t q0 f) Player.eve (n + 1)
      = (accGame A hA t q0).jointHist τ (adamStrat A hA t q0 f') Player.eve (n + 1)
    rw [TreeGame.jointHist_cons, TreeGame.jointHist_cons]
    exact congrArg₂ List.cons hstep ihn

include hval in
theorem jplay_agree {f f' : Branch} (n : ℕ) (h : ∀ j, 2 * j + 1 < n → f j = f' j) :
    jplay τ f n = jplay τ f' n := by
  show (jhist τ f n).headD _ = (jhist τ f' n).headD _
  rw [jhist_agree hval n h]

/-! ### The strategy of Eve extracted from a strategy of the tree-like game -/

/-- The pair of states recorded by a state of the acceptance game. -/
def trPair (q0 : Q) : AccSt Q → Q × Q
  | .tr a b => (a, b)
  | _ => (q0, q0)

@[simp] theorem trPair_tr (q0 a b : Q) : trPair q0 (AccSt.tr a b) = (a, b) := rfl

/-- The strategy of Eve in the acceptance game (in the sense of Lemma 11) obtained from a
strategy of the tree-like presentation: at the node `v`, Eve chooses the transition that
`τ` chooses in the play in which Adam walks down to `v`. -/
noncomputable def stratOfTree (A : Automaton Q Al) (hA : A.IsTotal) (t : Pt → Al) (q0 : Q)
    (τ : List (accGame A hA t q0).Step → (accGame A hA t q0).Step) : EveStrat Q where
  init := q0
  next v := trPair q0 (pp (jplay τ (nodeBr v)) (2 * v.length + 1)).2

include hval in
/-- At odd depth, the play in which Adam walks down to `v` records the transition chosen
by the extracted strategy at `v`. -/
theorem state_tr_stratOfTree (v : Node) :
    (pp (jplay τ (nodeBr v)) (2 * v.length + 1)).2
      = AccSt.tr ((stratOfTree A hA t q0 τ).next v).1 ((stratOfTree A hA t q0 τ).next v).2 := by
  have hodd : ¬ Even (2 * v.length + 1) := by
    rw [Nat.even_iff]
    omega
  obtain ⟨a, b, hab⟩ := (state_alt (isPlay_jplay hval _)
    (2 * v.length + 1)).2 hodd
  have hnext : (stratOfTree A hA t q0 τ).next v = (a, b) := by
    show trPair q0 (pp (jplay τ (nodeBr v)) (2 * v.length + 1)).2 = (a, b)
    rw [hab, trPair_tr]
  rw [hab, hnext]

include hval in
/-- At even depth, the play in which Adam walks down to `v` is in the state that the
extracted strategy puts at `v`. -/
theorem stateAt_stratOfTree (v : Node) :
    (pp (jplay τ (nodeBr v)) (2 * v.length)).2 = AccSt.st ((stratOfTree A hA t q0 τ).stateAt v) := by
  induction v using List.reverseRecOn with
  | nil =>
    show ((accGame A hA t q0).pos (jplay τ (nodeBr []) 0)).2 = AccSt.st q0
    rfl
  | append_singleton v d ih =>
    have hk : (v ++ [d]).length = v.length + 1 := by simp
    have hodd : ¬ Even (2 * v.length + 1) := by
      rw [Nat.even_iff]
      omega
    -- the two plays agree up to the depth `2 |v| + 1`
    have hagree : jplay τ (nodeBr (v ++ [d])) (2 * v.length + 1)
        = jplay τ (nodeBr v) (2 * v.length + 1) :=
      jplay_agree hval _ (fun j hj => nodeBr_append v d (by omega))
    have htr : (pp (jplay τ (nodeBr (v ++ [d]))) (2 * v.length + 1)).2
        = AccSt.tr ((stratOfTree A hA t q0 τ).next v).1 ((stratOfTree A hA t q0 τ).next v).2 := by
      show ((accGame A hA t q0).pos (jplay τ (nodeBr (v ++ [d])) (2 * v.length + 1))).2 = _
      rw [hagree]
      exact state_tr_stratOfTree hval v
    -- Adam then walks in the direction `d`
    have hdir : interBr (nodeBr (v ++ [d])) (2 * v.length + 1) = d := by
      rw [interBr, if_neg hodd, show (2 * v.length + 1) / 2 = v.length from by omega]
      exact nodeBr_append_self v d
    obtain ⟨-, h2⟩ := adam_step_jplay hval (nodeBr (v ++ [d])) htr
    rw [hdir] at h2
    rw [hk, show 2 * (v.length + 1) = 2 * v.length + 1 + 1 from by ring, h2,
      EveStrat.stateAt_append, EveStrat.child]

include hval hwin in
/-- **From the tree-like presentation back to Lemma 11.**  A valid winning strategy of Eve
in the tree-like presentation of the acceptance game yields a winning strategy of Eve in
the acceptance game. -/
theorem isWinningStrat_stratOfTree (h0 : q0 ∈ A.init) :
    A.IsWinningStrat t (stratOfTree A hA t q0 τ) := by
  refine ⟨⟨h0, fun v => ?_⟩, fun b => ?_⟩
  · have hp := isPlay_jplay hval (nodeBr v)
    have hc := consistent_jplay (τ := τ) (nodeBr v)
    obtain ⟨a, c, hd, h2, -⟩ := eve_step hp (stateAt_stratOfTree hval v)
    have hnode : real (pp (jplay τ (nodeBr v)) (2 * v.length)).1 = v := by
      rw [node_jplay hval, real_pre, realBr_interBr, pre_nodeBr]
    rw [hnode] at hd
    have hnext : (stratOfTree A hA t q0 τ).next v = (a, c) := by
      show trPair q0 (pp (jplay τ (nodeBr v)) (2 * v.length + 1)).2 = (a, c)
      rw [h2, trPair_tr]
    rw [hnext]
    exact hd
  · have hp := isPlay_jplay hval b
    have hc := consistent_jplay (τ := τ) b
    have hw := hwin _ hp hc
    have hbr : realBr ((accGame A hA t q0).branchOf (jplay τ b)) = b := by
      rw [branchOf_jplay hval, realBr_interBr]
    have hst : ∀ k, (pp (jplay τ b) (2 * k)).2
        = AccSt.st ((stratOfTree A hA t q0 τ).stateAt (pre b k)) := by
      intro k
      have h1 := stateAt_stratOfTree hval (pre b k)
      rw [length_pre] at h1
      rw [← h1]
      show ((accGame A hA t q0).pos (jplay τ b (2 * k))).2 = _
      rw [jplay_agree hval (f := b) (f' := nodeBr (pre b k)) (2 * k)
        (fun j hj => (nodeBr_pre b (show j < k by omega)).symm)]
      rfl
    have hset := infStates_st_eq hst (fun n hn => (state_alt hp n).2 hn)
    obtain ⟨q, hq⟩ := hw
    rw [hbr, hset] at hq
    exact ⟨q, hq⟩

end Analysis

end Automaton

end BorelMSO


==> anc/lean-formalization/BorelMSO/Complementation/AccGameEve.lean <==
import BorelMSO.Complementation.AccTreeGame

/-!
# From a winning strategy of Eve in the acceptance game to the tree-like presentation

`BorelMSO/Complementation/AcceptanceGame.lean` describes the strategies of Eve in the acceptance game
of an automaton on Borel trees as objects `EveStrat Q`: the state chosen at the root and,
for every node, the transition chosen there.  `BorelMSO/Complementation/AccTreeGame.lean` presents
the same game as a game `accGame A hA t q0` on a tree-like arena, as required by Conjecture 2.

This file transports a winning `EveStrat` to a valid winning strategy of Eve in
`accGame A hA t q0`.  Along a history consistent with the transported strategy, the positions
of the game are completely determined by the strategy (`accInv`): at a node of even length
the state is `st (σ.stateAt v)` and at a node of odd length it is `tr` of the transition
chosen by `σ` at `v`, where `v` is the corresponding node of the input tree.
-/

namespace BorelMSO

namespace Automaton

open TreeGame Pt

variable {Q Al : Type} {A : Automaton Q Al} {hA : A.IsTotal} {t : Pt → Al}

/-! ### The transported strategy -/

/-- The position reached when Eve follows `σ` at the position `p`. -/
def evePos (σ : EveStrat Q) (p : Pos (AccSt Q)) : Pos (AccSt Q) :=
  (p.1 ++ [false], AccSt.tr (σ.next (real p.1)).1 (σ.next (real p.1)).2)

/-- Eve's move at the position `p`, according to `σ` (or an arbitrary legal move, if the
move given by `σ` is not legal at `p`). -/
noncomputable def eveMove (A : Automaton Q Al) (hA : A.IsTotal) (t : Pt → Al) (q0 : Q) (σ : EveStrat Q)
    (p : Pos (AccSt Q)) : (accGame A hA t q0).Step :=
  open Classical in
  if h : accRel A t p (evePos σ p) then mkStep h else anyStep A hA t q0 p

/-- The strategy of Eve in the tree-like presentation of the acceptance game, given by an
`EveStrat`. -/
noncomputable def eveStrat (A : Automaton Q Al) (hA : A.IsTotal) (t : Pt → Al) (q0 : Q) (σ : EveStrat Q) :
    List (accGame A hA t q0).Step → (accGame A hA t q0).Step :=
  fun l => eveMove A hA t q0 σ ((accGame A hA t q0).pos (l.headD (accGame A hA t q0).start))

theorem eveStrat_apply {q0 : Q} (σ : EveStrat Q) {l : List (accGame A hA t q0).Step}
    {p : (accGame A hA t q0).Step} (hl : l.head? = some p) :
    eveStrat A hA t q0 σ l = eveMove A hA t q0 σ ((accGame A hA t q0).pos p) := by
  cases l with
  | nil => simp at hl
  | cons a l =>
    simp only [List.head?_cons, Option.some.injEq] at hl
    subst hl
    rfl

theorem eveMove_eq {q0 : Q} (σ : EveStrat Q) {p : Pos (AccSt Q)}
    (h : accRel A t p (evePos σ p)) : eveMove A hA t q0 σ p = mkStep h := by
  classical
  rw [eveMove, dif_pos h]

theorem E_eveMove {q0 : Q} (σ : EveStrat Q) {s : (accGame A hA t q0).Step} :
    (accGame A hA t q0).E s (eveMove A hA t q0 σ ((accGame A hA t q0).pos s)) := by
  classical
  by_cases h : accRel A t ((accGame A hA t q0).pos s) (evePos σ ((accGame A hA t q0).pos s))
  · rw [eveMove_eq σ h]
    exact E_mkStep _ rfl
  · rw [eveMove, dif_neg h]
    exact E_anyStep s

/-- The transported strategy is always a legal strategy. -/
theorem validStrat_eveStrat {q0 : Q} (σ : EveStrat Q) :
    (accGame A hA t q0).ValidStrat (eveStrat A hA t q0 σ) Player.eve := by
  intro l p _ hl _
  rw [eveStrat_apply σ hl]
  exact E_eveMove σ

/-! ### The positions reached -/

/-- The invariant satisfied by the positions of a history consistent with the transported
strategy: at even depth the state of the automaton is the one that `σ` puts at the
corresponding node, and at odd depth the state records the transition chosen by `σ`. -/
def accInv (σ : EveStrat Q) (p : Pos (AccSt Q)) : Prop :=
  (Even p.1.length ∧ p.2 = AccSt.st (σ.stateAt (real p.1))) ∨
  (¬ Even p.1.length ∧ p.2 = AccSt.tr (σ.next (real p.1)).1 (σ.next (real p.1)).2)

theorem accInv_start {q0 : Q} {σ : EveStrat Q} (h0 : σ.init = q0) :
    accInv σ ((accGame A hA t q0).pos (accGame A hA t q0).start) := by
  refine Or.inl ⟨by simp, ?_⟩
  show AccSt.st q0 = AccSt.st (σ.stateAt (real []))
  rw [real_nil, EveStrat.stateAt_nil, h0]

/-- The invariant is preserved by Eve's move. -/
theorem accInv_eveMove {q0 : Q} {σ : EveStrat Q} (hσ : A.IsValidStrat t σ)
    {p : Pos (AccSt Q)} (hp : accInv σ p) (hown : accOwner p.2 = Player.eve) :
    accInv σ ((accGame A hA t q0).pos (eveMove A hA t q0 σ p)) := by
  -- Eve only moves at the positions of even depth
  rcases hp with ⟨he, hst⟩ | ⟨ho, htr⟩
  · have hrel : accRel A t p (evePos σ p) := by
      refine Or.inl ⟨σ.stateAt (real p.1), (σ.next (real p.1)).1,
        (σ.next (real p.1)).2, hst, ?_, rfl, rfl⟩
      exact hσ.2 (real p.1)
    rw [eveMove_eq σ hrel, pos_mkStep]
    refine Or.inr ⟨?_, ?_⟩
    · simp only [evePos, List.length_append, List.length_cons, List.length_nil]
      simp only [Nat.even_add_one, Nat.even_iff] at he ⊢
      omega
    · show AccSt.tr (σ.next (real p.1)).1 (σ.next (real p.1)).2
        = AccSt.tr (σ.next (real (p.1 ++ [false]))).1 (σ.next (real (p.1 ++ [false]))).2
      rw [real_append_even he]
  · rw [htr] at hown
    exact absurd hown (by simp [accOwner])

/-- The invariant is preserved by Adam's move. -/
theorem accInv_adam {σ : EveStrat Q} {p p' : Pos (AccSt Q)} (hp : accInv σ p)
    (hown : accOwner p.2 = Player.adam) (hrel : accRel A t p p') : accInv σ p' := by
  rcases hp with ⟨he, hst⟩ | ⟨ho, htr⟩
  · rw [hst] at hown
    exact absurd hown (by simp [accOwner])
  · obtain ⟨d, h1, h2⟩ := accRel_tr (A := A) (t := t) (by rw [← htr]; exact hrel)
    refine Or.inl ⟨?_, ?_⟩
    · rw [h1]
      simp only [List.length_append, List.length_cons, List.length_nil]
      simp only [Nat.even_add_one, Nat.even_iff] at ho ⊢
      omega
    · rw [h2, h1, real_append_odd ho, EveStrat.stateAt_append, EveStrat.child]

/-- Every position of a history consistent with the transported strategy satisfies the
invariant. -/
theorem accInv_of_isHist {q0 : Q} {σ : EveStrat Q} (hσ : A.IsValidStrat t σ) (h0 : σ.init = q0) :
    ∀ {l : List (accGame A hA t q0).Step}, (accGame A hA t q0).IsHist (eveStrat A hA t q0 σ) Player.eve l →
      ∀ p, l.head? = some p → accInv σ ((accGame A hA t q0).pos p) := by
  intro l
  induction l with
  | nil => intro hl; exact absurd hl ((accGame A hA t q0).IsHist_nil)
  | cons p l ih =>
    intro hl r hr
    simp only [List.head?_cons, Option.some.injEq] at hr
    subst hr
    match l with
    | [] =>
      have hst : p = (accGame A hA t q0).start := hl
      rw [hst]
      exact accInv_start h0
    | q :: l' =>
      obtain ⟨h1, h2, h3⟩ := hl
      have hq := ih h1 q rfl
      by_cases hown : accOwner ((accGame A hA t q0).pos q).2 = Player.eve
      · have hmove : p = eveStrat A hA t q0 σ (q :: l') := h3 hown
        rw [hmove, eveStrat_apply σ (l := q :: l') rfl]
        exact accInv_eveMove hσ hq hown
      · have hadam : accOwner ((accGame A hA t q0).pos q).2 = Player.adam := by
          cases hc : accOwner ((accGame A hA t q0).pos q).2 with
          | eve => exact absurd hc hown
          | adam => rfl
        exact accInv_adam hq hadam (accRel_of_E h2)

/-- Along a play consistent with the transported strategy, the position at step `n` is the
one prescribed by `σ`. -/
theorem accInv_of_play {q0 : Q} {σ : EveStrat Q} (hσ : A.IsValidStrat t σ) (h0 : σ.init = q0)
    {π : ℕ → (accGame A hA t q0).Step} (hp : (accGame A hA t q0).IsPlay π)
    (hc : (accGame A hA t q0).Consistent (eveStrat A hA t q0 σ) Player.eve π) (n : ℕ) :
    accInv σ (pp π n) :=
  accInv_of_isHist hσ h0 ((accGame A hA t q0).hist_revPrefix hp hc n) (π n) (by simp)

/-! ### The transported strategy is winning -/

section Winning

variable {q0 : Q} {σ : EveStrat Q} (hσ : A.IsValidStrat t σ) (h0 : σ.init = q0)
  {π : ℕ → (accGame A hA t q0).Step} (hp : (accGame A hA t q0).IsPlay π)
  (hc : (accGame A hA t q0).Consistent (eveStrat A hA t q0 σ) Player.eve π)

include hσ h0 hp hc

omit hσ h0 hc in
theorem node_pp (n : ℕ) : (pp π n).1 = pre ((accGame A hA t q0).branchOf π) n :=
  (accGame A hA t q0).node_of_play hp n

/-- At even depth, the play is in the state that `σ` puts at the corresponding node of the
input tree. -/
theorem state_pp_even (k : ℕ) :
    (pp π (2 * k)).2 = AccSt.st (σ.stateAt (pre (realBr ((accGame A hA t q0).branchOf π)) k)) := by
  have hlen : (pp π (2 * k)).1 = pre ((accGame A hA t q0).branchOf π) (2 * k) :=
    node_pp hp (2 * k)
  rcases accInv_of_play hσ h0 hp hc (2 * k) with ⟨-, hst⟩ | ⟨ho, -⟩
  · rw [hst, hlen, real_pre]
  · exact absurd (by rw [hlen, length_pre]; exact ⟨k, by ring⟩) ho

/-- At odd depth, the play is in a state recording a transition chosen by Eve. -/
theorem state_pp_odd {n : ℕ} (hn : ¬ Even n) :
    ∃ a b, (pp π n).2 = AccSt.tr a b := by
  have hlen : (pp π n).1 = pre ((accGame A hA t q0).branchOf π) n := node_pp hp n
  rcases accInv_of_play hσ h0 hp hc n with ⟨he, -⟩ | ⟨-, htr⟩
  · rw [hlen, length_pre] at he
    exact absurd he hn
  · exact ⟨_, _, htr⟩

/-- The states of the automaton visited infinitely often along the play are exactly the
states that `σ` visits infinitely often along the corresponding branch. -/
theorem infStates_st :
    {q : Q | AccSt.st q ∈ (accGame A hA t q0).infStates π}
      = σ.infStates (realBr ((accGame A hA t q0).branchOf π)) :=
  infStates_st_eq (state_pp_even hσ h0 hp hc) (fun _ hn => state_pp_odd hσ h0 hp hc hn)

end Winning

/-- **From Lemma 11 to the tree-like presentation.**  A winning strategy of Eve in the
acceptance game yields a valid winning strategy of Eve in the tree-like presentation of the
game. -/
theorem eve_wins_accGame {q0 : Q} {σ : EveStrat Q} (h0 : σ.init = q0)
    (hw : A.IsWinningStrat t σ) :
    (accGame A hA t q0).ValidStrat (eveStrat A hA t q0 σ) Player.eve ∧
      (accGame A hA t q0).WinningFor (eveStrat A hA t q0 σ) Player.eve (accWin A hA t q0) := by
  refine ⟨validStrat_eveStrat σ, ?_⟩
  intro π hp hc
  show ∃ q, _
  rw [infStates_st hw.1 h0 hp hc]
  exact hw.2 (realBr ((accGame A hA t q0).branchOf π))

end Automaton

end BorelMSO


==> anc/lean-formalization/BorelMSO/Complementation/AccPlay.lean <==
import Mathlib.Order.Interval.Set.Infinite
import BorelMSO.Complementation.Claim13

/-!
# Plays of the acceptance game

This file collects the combinatorial facts about the plays of the tree-like presentation
`BorelMSO.Automaton.accGame` of the acceptance game that are used to translate between
the finite-memory strategies of Adam and their descriptions as labellings of the input
tree (`BorelMSO/Complementation/StrategyLabel.lean`).

The main points are:

* the interleaving `inter` of a node of the input tree with the artificial directions
  behaves well with respect to appending a direction (`inter_snoc`) and always produces a
  node of even length (`even_length_inter`);
* the two canonical moves of the acceptance game: Eve's move choosing a transition
  (`accRel_eve`) and Adam's move choosing a direction (`accRel_adam`);
* an edge of the arena is determined by its endpoints, the set of labels being a singleton
  (`eq_mkStep_of_E`);
* in a play, the positions of even index carry a state of the automaton and those of odd
  index a pair of states (`accPlay_parity`), and the moves are the two canonical ones
  (`accPlay_even_step`, `accPlay_odd_step`).
-/

namespace BorelMSO

namespace Automaton

open TreeGame Pt

variable {Q Al : Type}

/-! ### Interleaving -/

@[simp] theorem inter_snoc (v : Node) (d : Bool) : inter (v ++ [d]) = inter v ++ [false, d] := by
  induction v with
  | nil => rfl
  | cons c v ih => simp [ih]

theorem even_length_inter (v : Node) : Even (inter v).length := by
  rw [length_inter]
  exact ⟨v.length, by ring⟩

theorem not_even_length_inter_false (v : Node) : ¬ Even (inter v ++ [false]).length := by
  simp only [List.length_append, List.length_cons, List.length_nil, length_inter]
  rw [Nat.even_iff]
  omega

@[simp] theorem real_inter_false (v : Node) : real (inter v ++ [false]) = v := by
  rw [real_append_even (even_length_inter v), real_inter]

/-! ### The two canonical moves -/

variable {A : Automaton Q Al} {hA : A.IsTotal} {t : Pt → Al} {q0 : Q}

/-- Eve's move: she picks an available transition. -/
theorem accRel_eve {w : Node} {q x y : Q} (hD : A.Dstar q (t (Pt.node (real w))) x y) :
    accRel A t (w, AccSt.st q) (w ++ [false], AccSt.tr x y) :=
  Or.inl ⟨q, x, y, rfl, hD, rfl, rfl⟩

/-- Adam's move: he picks a direction. -/
theorem accRel_adam {w : Node} {x y : Q} (d : Bool) :
    accRel A t (w, AccSt.tr x y) (w ++ [d], AccSt.st (if d then y else x)) :=
  Or.inr ⟨x, y, d, rfl, rfl, rfl⟩

/-- Eve's move, at a position whose state is `AccSt.st q`. -/
theorem accRel_eve_pos {p : Pos (AccSt Q)} {q x y : Q} (h2 : p.2 = AccSt.st q)
    (hD : A.Dstar q (t (Pt.node (real p.1))) x y) :
    accRel A t p (p.1 ++ [false], AccSt.tr x y) :=
  Or.inl ⟨q, x, y, h2, hD, rfl, rfl⟩

/-- Adam's move, at a position whose state is `AccSt.tr x y`. -/
theorem accRel_adam_pos {p : Pos (AccSt Q)} {x y : Q} (h2 : p.2 = AccSt.tr x y) (d : Bool) :
    accRel A t p (p.1 ++ [d], AccSt.st (if d then y else x)) :=
  Or.inr ⟨x, y, d, h2, rfl, rfl⟩

/-- An edge of the arena is determined by its endpoints. -/
theorem eq_mkStep_of_E {s0 s : (accGame A hA t q0).Step} {p' : Pos (AccSt Q)}
    (hE : (accGame A hA t q0).E s0 s) (hp : (accGame A hA t q0).pos s = p')
    (h : accRel A t ((accGame A hA t q0).pos s0) p') : s = mkStep (q0 := q0) h := by
  obtain ⟨e, rfl, hsrc⟩ := hE
  exact congrArg some (Subtype.ext (Prod.ext hsrc (Prod.ext rfl hp)))

/-- Two edges with the same endpoints are equal. -/
theorem mkStep_congr {p1 p1' p2 p2' : Pos (AccSt Q)} (h : accRel A t p1 p2)
    (h' : accRel A t p1' p2') (e1 : p1 = p1') (e2 : p2 = p2') :
    mkStep (hA := hA) (q0 := q0) h = mkStep (hA := hA) (q0 := q0) h' := by
  subst e1; subst e2; rfl

/-! ### Plays -/

/-- The state of the automaton carried by a position of the acceptance game (an arbitrary
value at the positions that do not carry one). -/
def stOf (q0 : Q) : AccSt Q → Q
  | AccSt.st q => q
  | _ => q0

/-- The left state of a pair chosen by Eve (an arbitrary value elsewhere). -/
def leftOf (q0 : Q) : AccSt Q → Q
  | AccSt.tr x _ => x
  | _ => q0

/-- The right state of a pair chosen by Eve (an arbitrary value elsewhere). -/
def rightOf (q0 : Q) : AccSt Q → Q
  | AccSt.tr _ y => y
  | _ => q0

@[simp] theorem stOf_st (q0 q : Q) : stOf q0 (AccSt.st q) = q := rfl
@[simp] theorem leftOf_tr (q0 x y : Q) : leftOf q0 (AccSt.tr x y) = x := rfl
@[simp] theorem rightOf_tr (q0 x y : Q) : rightOf q0 (AccSt.tr x y) = y := rfl

/-- The direction taken at the `n`-th move of a play is the `n`-th bit of the branch it
traces. -/
theorem pp_succ_node {π : ℕ → (accGame A hA t q0).Step} (hπ : (accGame A hA t q0).IsPlay π) (n : ℕ) :
    (pp π (n + 1)).1 = (pp π n).1 ++ [(accGame A hA t q0).branchOf π n] := by
  have h1 : (pp π n).1 = pre ((accGame A hA t q0).branchOf π) n :=
    (accGame A hA t q0).node_of_play hπ n
  have h2 : (pp π (n + 1)).1 = pre ((accGame A hA t q0).branchOf π) (n + 1) :=
    (accGame A hA t q0).node_of_play hπ (n + 1)
  rw [h1, h2, pre_succ]

/-- In a play, the positions of even index carry a state of the automaton and those of odd
index a pair of states. -/
theorem accPlay_parity {π : ℕ → (accGame A hA t q0).Step} (hπ : (accGame A hA t q0).IsPlay π)
    (n : ℕ) :
    (Even n → (pp π n).2 = AccSt.st (stOf q0 (pp π n).2)) ∧
      (¬ Even n → (pp π n).2 = AccSt.tr (leftOf q0 (pp π n).2) (rightOf q0 (pp π n).2)) := by
  induction n with
  | zero =>
    refine ⟨fun _ => ?_, fun h => absurd (Even.zero) h⟩
    have h0 : pp π 0 = ([], AccSt.st q0) := by
      rw [pp, hπ.1]
      rfl
    rw [h0]
    rfl
  | succ n ih =>
    have hrel := accRel_of_play hπ n
    by_cases he : Even n
    · have hst : (pp π n).2 = AccSt.st (stOf q0 (pp π n).2) := ih.1 he
      obtain ⟨x, y, -, -, h2⟩ := accRel_st' hst hrel
      refine ⟨fun hc => ?_, fun _ => by rw [h2]; rfl⟩
      exact absurd hc (by simp [Nat.even_add_one, he])
    · have htr : (pp π n).2 = AccSt.tr (leftOf q0 (pp π n).2) (rightOf q0 (pp π n).2) := ih.2 he
      obtain ⟨d, -, h2⟩ := accRel_tr' htr hrel
      exact ⟨fun _ => by rw [h2]; rfl, fun hc => absurd (by simp [Nat.even_add_one, he]) hc⟩

/-- The move made at an even position of a play: Eve chooses an available transition. -/
theorem accPlay_even_step {π : ℕ → (accGame A hA t q0).Step} (hπ : (accGame A hA t q0).IsPlay π)
    {n : ℕ} (he : Even n) :
    (pp π (n + 1)).1 = (pp π n).1 ++ [false] ∧
      A.Dstar (stOf q0 (pp π n).2) (t (Pt.node (real (pp π n).1)))
        (leftOf q0 (pp π (n + 1)).2) (rightOf q0 (pp π (n + 1)).2) := by
  have hrel := accRel_of_play hπ n
  have hst : (pp π n).2 = AccSt.st (stOf q0 (pp π n).2) := (accPlay_parity hπ n).1 he
  obtain ⟨x, y, hD, h1, h2⟩ := accRel_st' hst hrel
  refine ⟨h1, ?_⟩
  rw [h2]
  exact hD

/-- The move made at an odd position of a play: Adam chooses a direction. -/
theorem accPlay_odd_step {π : ℕ → (accGame A hA t q0).Step} (hπ : (accGame A hA t q0).IsPlay π)
    {n : ℕ} (ho : ¬ Even n) :
    (pp π (n + 1)).2 =
      AccSt.st (if (accGame A hA t q0).branchOf π n then rightOf q0 (pp π n).2
        else leftOf q0 (pp π n).2) := by
  have hrel := accRel_of_play hπ n
  have htr : (pp π n).2 = AccSt.tr (leftOf q0 (pp π n).2) (rightOf q0 (pp π n).2) :=
    (accPlay_parity hπ n).2 ho
  obtain ⟨d, h1, h2⟩ := accRel_tr' htr hrel
  have hd : d = (accGame A hA t q0).branchOf π n := by
    have := pp_succ_node hπ n
    rw [h1] at this
    simpa using this
  rw [h2, hd]

end Automaton

end BorelMSO


==> anc/lean-formalization/BorelMSO/Complementation/AccTreeGame.lean <==
import BorelMSO.Complementation.AcceptanceGame
import BorelMSO.Complementation.Completion
import BorelMSO.Basic.MullerBorel

/-!
# The acceptance game as a Muller–Borel game (Claim 13)

`BorelMSO/Complementation/AcceptanceGame.lean` describes the acceptance game of a nondeterministic
Muller automaton on Borel trees through the strategies of Eve (Lemma 11).  In order to
apply Conjecture 2 to it, the game has to be presented as a game on a *tree-like arena* in
the sense of Definition 1, with a singleton set of edge labels, that is, as a
`BorelMSO.TreeGame Q Unit`.  This is the content of
Claim 13 of the paper:

> This is essentially the content of the conjecture, with the minor issue that the games
> from the conjecture require that one always moves to a child, while in the acceptance game
> Eve's move from a state to a pair of states stays in the same tree node. This can be
> easily resolved by modifying the game so that this move always goes to the left child, and
> suitably updating the Borel part to ignore these artificial directions. The resulting
> Muller-Borel game has |Q| + |Q|² states, so the memory bound provided by Conjecture 2 can
> be computed based only on Q.

As in the paper, the acceptance game is only built for *total* automata, which have at least
one transition from every state for every input letter (`BorelMSO.Automaton.IsTotal`); this
assumption is ensured at the level of automata by adding a rejecting sink state
(`BorelMSO.Automaton.complete`, `BorelMSO.Automaton.lang_complete`, in
`BorelMSO/Complementation/Completion.lean`).  Thanks to it, every position of the game has an
outgoing edge, and no sink position is needed in the game.

Accordingly, the game `accGame A hA t q0` defined here (where `hA : A.IsTotal`) is played on the binary tree, its nodes
of even length corresponding to the nodes of the input tree: at a node `w` of even length
with a state `q`, Eve chooses a transition `(q, t(real w), a, b) ∈ Δ*` and the play moves to
`w · 0` with the state `tr a b`; at the node `w · 0`, Adam chooses a direction `d` and the
play moves to `w · 0 · d` with the state `st (if d then b else a)`.  (The same moves are
available at every node, whatever the parity of its depth; the positions that are reached from
the initial position are exactly those described above.)  The *real* node
corresponding to a node `w` of the game is obtained by keeping every second direction
(`real`), and the real branch of a branch of the game is `realBr`.
-/

namespace BorelMSO

namespace Automaton

open TreeGame Pt

variable {Q Al : Type}

/-! ### Interleaving of nodes and branches -/

/-- The node of the input tree corresponding to a node of the acceptance game: every second
direction is ignored, the relevant ones being those taken at odd depth. -/
def real : Node → Node
  | [] => []
  | [_] => []
  | _ :: d :: w => d :: real w

@[simp] theorem real_nil : real [] = [] := rfl

@[simp] theorem real_singleton (c : Bool) : real [c] = [] := rfl

@[simp] theorem real_cons_cons (c d : Bool) (w : Node) : real (c :: d :: w) = d :: real w := rfl

/-- The node of the acceptance game corresponding to a node of the input tree. -/
def inter : Node → Node
  | [] => []
  | d :: v => false :: d :: inter v

@[simp] theorem inter_nil : inter [] = [] := rfl

@[simp] theorem inter_cons (d : Bool) (v : Node) : inter (d :: v) = false :: d :: inter v := rfl

@[simp] theorem real_inter (v : Node) : real (inter v) = v := by
  induction v with
  | nil => rfl
  | cons d v ih => simp [ih]

@[simp] theorem length_inter (v : Node) : (inter v).length = 2 * v.length := by
  induction v with
  | nil => rfl
  | cons d v ih => simp [ih]; omega

theorem real_append_even {w : Node} (h : Even w.length) (c : Bool) : real (w ++ [c]) = real w := by
  induction w using real.induct with
  | case1 => rfl
  | case2 c' => simp [Nat.even_iff] at h
  | case3 c' d w ih =>
    simp only [List.cons_append, real_cons_cons]
    have h' : Even w.length := by
      simp only [List.length_cons, Nat.even_iff] at h ⊢
      omega
    rw [ih h']

theorem real_append_odd {w : Node} (h : ¬ Even w.length) (c : Bool) :
    real (w ++ [c]) = real w ++ [c] := by
  induction w using real.induct with
  | case1 => simp at h
  | case2 c' => rfl
  | case3 c' d w ih =>
    simp only [List.cons_append, real_cons_cons]
    have h' : ¬ Even w.length := by
      simp only [List.length_cons, Nat.even_iff] at h ⊢
      omega
    rw [ih h']

/-- The branch of the input tree corresponding to a branch of the acceptance game. -/
def realBr (β : Branch) : Branch := fun n => β (2 * n + 1)

theorem real_pre (β : Branch) (n : ℕ) : real (pre β (2 * n)) = pre (realBr β) n := by
  induction n with
  | zero => rfl
  | succ n ih =>
    have h1 : 2 * (n + 1) = (2 * n) + 1 + 1 := by ring
    have he : Even (pre β (2 * n)).length := by
      rw [length_pre]
      exact ⟨n, by ring⟩
    have ho : ¬ Even (pre β (2 * n + 1)).length := by
      rw [length_pre, Nat.even_iff]
      omega
    have h2 : pre β (2 * n + 1 + 1) = pre β (2 * n + 1) ++ [β (2 * n + 1)] := pre_succ β _
    have h3 : pre β (2 * n + 1) = pre β (2 * n) ++ [β (2 * n)] := pre_succ β _
    rw [h1, h2, real_append_odd ho, h3, real_append_even he, ih, pre_succ]
    rfl

/-- The map sending a branch of the acceptance game to the corresponding branch of the
input tree is continuous. -/
theorem continuous_realBr : Continuous realBr := by
  apply continuous_pi
  intro n
  exact continuous_apply (2 * n + 1)

theorem measurable_realBr : @Measurable Branch Branch (borel Branch) (borel Branch) realBr :=
  continuous_realBr.borel_measurable

/-! ### The arena -/

/-- The states of the acceptance game viewed as a tree-like game: either a state of the
automaton (Eve is to move and chooses a transition), or the pair of states chosen by Eve
(Adam is to move and chooses a direction).  The pair of states stands for the transition
chosen by Eve, whose source state and letter are determined by the position. -/
inductive AccSt (Q : Type) where
  /-- The automaton is in the state `q`; Eve chooses a transition. -/
  | st : Q → AccSt Q
  /-- Eve has chosen the successors `a` (left) and `b` (right); Adam chooses a direction. -/
  | tr : Q → Q → AccSt Q

/-- Encoding of the states of the acceptance game, used to know that there are finitely
many of them. -/
def AccSt.toSum : AccSt Q → Q ⊕ Q × Q
  | .st q => .inl q
  | .tr a b => .inr (a, b)

/-- The inverse of `AccSt.toSum`. -/
def AccSt.ofSum : Q ⊕ Q × Q → AccSt Q
  | .inl q => .st q
  | .inr p => .tr p.1 p.2

/-- The states of the acceptance game are in bijection with `Q ⊕ Q × Q`. -/
def AccSt.equivSum : AccSt Q ≃ Q ⊕ Q × Q where
  toFun := AccSt.toSum
  invFun := AccSt.ofSum
  left_inv := by intro x; cases x <;> rfl
  right_inv := by rintro (q | p) <;> rfl

instance [Finite Q] : Finite (AccSt Q) := Finite.of_equiv _ AccSt.equivSum.symm

theorem card_accSt [Finite Q] : Nat.card (AccSt Q) = Nat.card Q + Nat.card Q * Nat.card Q := by
  rw [Nat.card_congr (AccSt.equivSum (Q := Q)), Nat.card_sum, Nat.card_prod]

/-- The moves of the acceptance game.  In a position carrying a state `q`, Eve chooses a
transition `(q, t(real w), a, b) ∈ Δ*` and the play moves to the left child; in a position
carrying a pair of states, Adam chooses a direction. -/
def accRel (A : Automaton Q Al) (t : Pt → Al) (p p' : Pos (AccSt Q)) : Prop :=
  (∃ q a b, p.2 = .st q ∧ A.Dstar q (t (Pt.node (real p.1))) a b ∧
      p'.1 = p.1 ++ [false] ∧ p'.2 = .tr a b)
  ∨ (∃ a b d, p.2 = .tr a b ∧ p'.1 = p.1 ++ [d] ∧ p'.2 = .st (if d then b else a))

/-- The owner of a position: Eve chooses the transitions, Adam the directions. -/
def accOwner : AccSt Q → Player
  | .st _ => Player.eve
  | .tr _ _ => Player.adam

/-- The acceptance game of a total automaton `A` on the input tree `t`, started in the state
`q0`, presented as a game on a tree-like arena.  Totality of `A` (`hA`) is what guarantees
that every position has an outgoing edge. -/
def accGame (A : Automaton Q Al) (hA : A.IsTotal) (t : Pt → Al) (q0 : Q) :
    TreeGame (AccSt Q) Unit :=
  TreeGame.ofRel (AccSt.st q0) (accRel A t)
    (by
      rintro p p' (⟨q, a, b, -, -, h, -⟩ | ⟨a, b, d, -, h, -⟩)
      · exact ⟨false, h⟩
      · exact ⟨d, h⟩)
    (by
      intro p
      cases hp : p.2 with
      | st q =>
        obtain ⟨a, b, hD⟩ := hA q (t (Pt.node (real p.1)))
        exact ⟨(p.1 ++ [false], .tr a b), Or.inl ⟨q, a, b, hp, hD, rfl, rfl⟩⟩
      | tr a b => exact ⟨(p.1 ++ [false], .st a), Or.inr ⟨a, b, false, hp, rfl, rfl⟩⟩)
    (fun p => accOwner p.2)

/-! ### Steps and positions of the acceptance game -/

section Steps

variable {A : Automaton Q Al} {hA : A.IsTotal} {t : Pt → Al} {q0 : Q}

/-- The step traversing the edge from `p` to `p'`. -/
def mkStep {p p' : Pos (AccSt Q)} (h : accRel A t p p') : (accGame A hA t q0).Step :=
  some ⟨(p, (), p'), h⟩

@[simp] theorem pos_mkStep {p p' : Pos (AccSt Q)} (h : accRel A t p p') :
    (accGame A hA t q0).pos (mkStep (hA := hA) (q0 := q0) h) = p' := rfl

theorem E_mkStep {s : (accGame A hA t q0).Step} {p p' : Pos (AccSt Q)} (h : accRel A t p p')
    (hs : (accGame A hA t q0).pos s = p) : (accGame A hA t q0).E s (mkStep h) :=
  (accGame A hA t q0).E_some_iff.2 hs.symm

/-- An arbitrary legal step out of a position. -/
noncomputable def anyStep (A : Automaton Q Al) (hA : A.IsTotal) (t : Pt → Al) (q0 : Q)
    (p : Pos (AccSt Q)) :
    (accGame A hA t q0).Step :=
  some ((accGame A hA t q0).edge_exists p).choose

theorem E_anyStep (s : (accGame A hA t q0).Step) :
    (accGame A hA t q0).E s (anyStep A hA t q0 ((accGame A hA t q0).pos s)) :=
  ⟨_, rfl, ((accGame A hA t q0).edge_exists ((accGame A hA t q0).pos s)).choose_spec⟩

/-- The position visited at the `n`-th step of a play. -/
def pp (π : ℕ → (accGame A hA t q0).Step) (n : ℕ) : Pos (AccSt Q) := (accGame A hA t q0).pos (π n)

theorem accRel_of_play {π : ℕ → (accGame A hA t q0).Step} (hπ : (accGame A hA t q0).IsPlay π) (n : ℕ) :
    accRel A t (pp π n) (pp π (n + 1)) := by
  obtain ⟨e, he, hsrc⟩ := hπ.2 n
  have h1 : pp π n = e.1.1 := hsrc.symm
  have h2 : pp π (n + 1) = e.1.2.2 := by rw [pp, he]; rfl
  rw [h1, h2]
  exact e.2

theorem accRel_of_E {s s' : (accGame A hA t q0).Step} (h : (accGame A hA t q0).E s s') :
    accRel A t ((accGame A hA t q0).pos s) ((accGame A hA t q0).pos s') := by
  obtain ⟨e, rfl, hsrc⟩ := h
  rw [← hsrc]
  exact e.2

theorem ownerPos_eq (p : Pos (AccSt Q)) : (accGame A hA t q0).ownerPos p = accOwner p.2 := rfl

theorem owner_eq (s : (accGame A hA t q0).Step) :
    (accGame A hA t q0).owner s = accOwner ((accGame A hA t q0).pos s).2 := rfl

/-- The moves out of a position in which Eve has to choose a transition. -/
theorem accRel_st {q : Q} {w : Node} {p' : Pos (AccSt Q)} (h : accRel A t (w, .st q) p') :
    ∃ a b, A.Dstar q (t (Pt.node (real w))) a b ∧ p'.1 = w ++ [false] ∧ p'.2 = .tr a b := by
  rcases h with ⟨q', a, b, hq, hd, h1, h2⟩ | ⟨a, b, d, h, -⟩
  · have hqq : q' = q := by simpa using hq.symm
    subst hqq
    exact ⟨a, b, hd, h1, h2⟩
  · exact absurd h (by simp)

/-- The moves out of a position in which Adam has to choose a direction. -/
theorem accRel_tr {a b : Q} {w : Node} {p' : Pos (AccSt Q)} (h : accRel A t (w, .tr a b) p') :
    ∃ d, p'.1 = w ++ [d] ∧ p'.2 = .st (if d then b else a) := by
  rcases h with ⟨q', a', b', h, -⟩ | ⟨a', b', d, h, h1, h2⟩
  · exact absurd h (by simp)
  · have hab : a = a' ∧ b = b' := by simpa using h
    exact ⟨d, h1, by rw [h2, hab.1, hab.2]⟩

theorem accRel_st' {p p' : Pos (AccSt Q)} {q : Q} (hq : p.2 = AccSt.st q)
    (h : accRel A t p p') :
    ∃ a b, A.Dstar q (t (Pt.node (real p.1))) a b ∧ p'.1 = p.1 ++ [false] ∧ p'.2 = .tr a b := by
  have hpp : p = (p.1, AccSt.st q) := by rw [← hq]
  rw [hpp] at h
  exact accRel_st h

theorem accRel_tr' {p p' : Pos (AccSt Q)} {a b : Q} (hq : p.2 = AccSt.tr a b)
    (h : accRel A t p p') :
    ∃ d, p'.1 = p.1 ++ [d] ∧ p'.2 = AccSt.st (if d then b else a) := by
  have hpp : p = (p.1, AccSt.tr a b) := by rw [← hq]
  rw [hpp] at h
  exact accRel_tr h

/-- The length of the node visited at the `n`-th step of a play is `n`. -/
theorem length_pp {π : ℕ → (accGame A hA t q0).Step} (hπ : (accGame A hA t q0).IsPlay π) (n : ℕ) :
    (pp π n).1.length = n := by
  have h : (pp π n).1 = pre ((accGame A hA t q0).branchOf π) n := (accGame A hA t q0).node_of_play hπ n
  rw [h, length_pre]

/-- The states of the automaton occurring infinitely often along a play whose states at
even depth are given by `S`. -/
theorem infStates_st_eq {π : ℕ → (accGame A hA t q0).Step} {S : ℕ → Q}
    (hst : ∀ k, (pp π (2 * k)).2 = AccSt.st (S k))
    (hodd : ∀ n, ¬ Even n → ∃ a b, (pp π n).2 = AccSt.tr a b) :
    {q : Q | AccSt.st q ∈ (accGame A hA t q0).infStates π} = {q | {k | S k = q}.Infinite} := by
  ext q
  have hset : {n | (accGame A hA t q0).stateOf (π n) = AccSt.st q}
      = (fun k => 2 * k) '' {k | S k = q} := by
    ext n
    simp only [Set.mem_setOf_eq, Set.mem_image]
    constructor
    · intro hn
      have hne : Even n := by
        by_contra ho
        obtain ⟨a, c, hac⟩ := hodd n ho
        rw [show (accGame A hA t q0).stateOf (π n) = (pp π n).2 from rfl, hac] at hn
        simp at hn
      obtain ⟨k, hk⟩ := hne
      have h2 : n = 2 * k := by omega
      subst h2
      refine ⟨k, ?_, rfl⟩
      rw [show (accGame A hA t q0).stateOf (π (2 * k)) = (pp π (2 * k)).2 from rfl, hst k] at hn
      simpa using hn
    · rintro ⟨k, hk, rfl⟩
      rw [show (accGame A hA t q0).stateOf (π (2 * k)) = (pp π (2 * k)).2 from rfl, hst k]
      exact congrArg AccSt.st hk
  simp only [Set.mem_setOf_eq, TreeGame.infStates, hset]
  constructor
  · intro hinf
    exact hinf.of_image _
  · intro hinf
    exact hinf.image (fun x _ y _ hxy => by omega)

end Steps

/-- The winning condition of the acceptance game: the set of states of the automaton that are
visited infinitely often, together with the label of the real branch, must satisfy the
infinitary transition relation. -/
def accW (A : Automaton Q Al) (t : Pt → Al) (S : Set (AccSt Q)) : Set Branch :=
  {β | ∃ q : Q, A.Domega {q : Q | AccSt.st q ∈ S} (t (Pt.branch (realBr β))) q}

/-- The winning condition of the acceptance game, as a condition on the plays. -/
def accWin (A : Automaton Q Al) (hA : A.IsTotal) (t : Pt → Al) (q0 : Q) :
    (ℕ → (accGame A hA t q0).Step) → Prop :=
  (accGame A hA t q0).MullerBorelWin (accW A t)

/-- The winning condition of the acceptance game is a Muller–Borel condition: for every set
of states, the corresponding set of branches is Borel. -/
theorem isBorelBranchSet_accW [Finite Q] [Finite Al] (A : Automaton Q Al) {t : Pt → Al}
    (ht : IsBorelTree t) (S : Set (AccSt Q)) : IsBorelBranchSet (accW A t S) :=
  measurable_realBr (isBorelBranchSet_acceptance A ht _)

/-! ### Claim 13 -/

/-- The memory bound of the acceptance game of an automaton with `n` states, computed from
the memory bound `b` of Conjecture 2: the acceptance game has `n + n²` states. -/
def accBoundOf (b : ℕ → ℕ) (n : ℕ) : ℕ := b (n + n * n)

theorem computable_accBoundOf {b : ℕ → ℕ} (hb : Computable b) : Computable (accBoundOf b) :=
  hb.comp (Primrec.nat_add.to_comp.comp Computable.id
      (Primrec.nat_mul.to_comp.comp Computable.id Computable.id))

/-- **Claim 13**.  Assuming Conjecture 2, a memory bound for the acceptance games can be
computed from the number of states of the automaton: there is a computable function
`bound` such that, for every total automaton `A` with state space `Q`, every Borel tree `t`
and every initial state, one of the two players wins the acceptance game with a strategy using
at most `bound |Q|` memory states. -/
theorem claim13 (h2 : Conjecture2) :
    ∃ bound : ℕ → ℕ, Computable bound ∧
      ∀ (Q Al : Type) (_ : Finite Q) (_ : Finite Al) (A : Automaton Q Al) (hA : A.IsTotal)
        (t : Pt → Al), IsBorelTree t → ∀ q0 : Q,
          MemBoundedDetermined (accGame A hA t q0) (accWin A hA t q0) (bound (Nat.card Q)) := by
  obtain ⟨b, hbc, h2⟩ := h2
  refine ⟨accBoundOf b, computable_accBoundOf hbc, ?_⟩
  intro Q Al hQ hAl A hA t ht q0
  have h := h2 (AccSt Q) inferInstance (accGame A hA t q0) (accW A t)
    (fun S => isBorelBranchSet_accW A ht S)
  rw [card_accSt] at h
  exact h

end Automaton

end BorelMSO


==> anc/lean-formalization/BorelMSO/Complementation/AcceptanceGame.lean <==
import BorelMSO.Trees.BorelTrees
import BorelMSO.Trees.CoBuchi
import BorelMSO.Trees.PtFsigma

/-!
# The acceptance game of an automaton on Borel trees (Lemma 11)

Section 4 of *Automata for MSO over Infinite Trees with Quantification over Borel Sets of
Branches* associates with a nondeterministic Muller automaton `A` on Borel trees and an
input tree `t` the *acceptance game*: at a position `(v, q)` consisting of a node `v` of
the tree and a state `q`, Eve chooses a transition `(q, t(v), q₀, q₁) ∈ Δ*`, and then Adam
picks a child `i ∈ 2`, the play continuing at the position `(v · i, qᵢ)`.  Eve wins a play
if, writing `R` for the set of states visited infinitely often and `b` for the branch traced
by the play,

  `∃ q, (R, t(b), q) ∈ Δω`.

Since Adam's moves are exactly the directions, and Eve's moves are the transitions, a
strategy of Eve amounts to the choice of an initial state together with, for every node `v`
of the tree, the pair of states she puts at the two children of `v` (`EveStrat`); the state
at the node `v` in the unique play consistent with the strategy that reaches `v` is then
`stateAt σ v`, and the plays are indexed by the branches `b`, the play tracing `b` visiting
the states `stateAt σ (pre b n)`.

The main result is **Lemma 11**, `BorelMSO.Automaton.mem_lang_iff_exists_winningStrat`:
a Borel tree is accepted by the automaton if and only if Eve has a winning strategy in the
acceptance game.  The interesting direction turns a winning strategy into an accepting run;
what requires an argument there is that the states put on the *branches* form a Borel
labelling, which is obtained by choosing the state witnessing the acceptance condition as a
function of the pair (set of states seen infinitely often, label of the branch), of which
there are only finitely many.
-/

namespace BorelMSO

namespace Automaton

open Pt

variable {Q Al : Type*}

/-! ### Strategies of Eve -/

/-- A strategy of Eve in the acceptance game: the state she picks at the root, and, for
every node `v`, the pair of states she puts at the two children of `v` (that is, the
transition she chooses at `v`). -/
structure EveStrat (Q : Type*) where
  /-- The state chosen at the root. -/
  init : Q
  /-- The pair of states put at the two children of a node. -/
  next : Node → Q × Q

/-- The state that the strategy `σ` puts at the child `d` of the node `v`. -/
def EveStrat.child (σ : EveStrat Q) (v : Node) (d : Bool) : Q :=
  if d then (σ.next v).2 else (σ.next v).1

/-- Auxiliary recursion for `stateAt`: the state reached after playing the directions of
`l`, starting at the node `w` in the state `q`. -/
def EveStrat.stateAux (σ : EveStrat Q) : Node → Q → List Bool → Q
  | _, q, [] => q
  | w, _, d :: l => σ.stateAux (w ++ [d]) (σ.child w d) l

/-- The state at the node `v` in the (unique) play consistent with `σ` that reaches `v`. -/
def EveStrat.stateAt (σ : EveStrat Q) (v : Node) : Q := σ.stateAux [] σ.init v

@[simp] theorem EveStrat.stateAt_nil (σ : EveStrat Q) : σ.stateAt [] = σ.init := rfl

theorem EveStrat.stateAux_append (σ : EveStrat Q) (v : Node) :
    ∀ (w : Node) (q : Q) (d : Bool), σ.stateAux w q (v ++ [d]) = σ.child (w ++ v) d := by
  induction v with
  | nil => intro w q d; simp [stateAux]
  | cons e v ih =>
    intro w q d
    rw [List.cons_append, stateAux, ih]
    simp

theorem EveStrat.stateAt_append (σ : EveStrat Q) (v : Node) (d : Bool) :
    σ.stateAt (v ++ [d]) = σ.child v d := by
  rw [stateAt, σ.stateAux_append v [] σ.init d, List.nil_append]

/-- The set of states visited infinitely often in the play consistent with `σ` that traces
the branch `b`. -/
def EveStrat.infStates (σ : EveStrat Q) (b : Branch) : Set Q :=
  {q | {n | σ.stateAt (pre b n) = q}.Infinite}

/-- The labelling of `2^{≤ω}` given by the states of the plays consistent with `σ`, the
branches being labelled by `f`. -/
def EveStrat.label (σ : EveStrat Q) (f : Branch → Q) : Pt → Q
  | Pt.node v => σ.stateAt v
  | Pt.branch b => f b

@[simp] theorem EveStrat.label_node (σ : EveStrat Q) (f : Branch → Q) (v : Node) :
    σ.label f (Pt.node v) = σ.stateAt v := rfl

@[simp] theorem EveStrat.label_branch (σ : EveStrat Q) (f : Branch → Q) (b : Branch) :
    σ.label f (Pt.branch b) = f b := rfl

theorem EveStrat.infSet_label (σ : EveStrat Q) (f : Branch → Q) (b : Branch) :
    infSet (σ.label f) b = σ.infStates b := rfl

/-! ### Valid and winning strategies -/

/-- A strategy of Eve is legal in the acceptance game of `A` on the input tree `t` if the
state at the root is initial and if at every node it chooses an available transition. -/
def IsValidStrat (A : Automaton Q Al) (t : Pt → Al) (σ : EveStrat Q) : Prop :=
  σ.init ∈ A.init ∧
    ∀ v : Node, A.Dstar (σ.stateAt v) (t (Pt.node v)) (σ.next v).1 (σ.next v).2

/-- A strategy of Eve is winning in the acceptance game of `A` on the input tree `t` if it
is legal and if every play consistent with it — that is, the play tracing the branch `b`,
for every branch `b` — satisfies the acceptance condition of the automaton. -/
def IsWinningStrat (A : Automaton Q Al) (t : Pt → Al) (σ : EveStrat Q) : Prop :=
  A.IsValidStrat t σ ∧ ∀ b : Branch, ∃ q : Q, A.Domega (σ.infStates b) (t (Pt.branch b)) q

/-! ### From an accepting run to a winning strategy -/

/-- The strategy of Eve that follows the run `ρ`. -/
def stratOfRun (ρ : Pt → Q) : EveStrat Q where
  init := ρ (Pt.node [])
  next v := (ρ (Pt.node (v ++ [false])), ρ (Pt.node (v ++ [true])))

theorem stateAt_stratOfRun (ρ : Pt → Q) (v : Node) :
    (stratOfRun ρ).stateAt v = ρ (Pt.node v) := by
  induction v using List.reverseRecOn with
  | nil => rfl
  | append_singleton w d _ =>
    rw [EveStrat.stateAt_append, EveStrat.child, stratOfRun]
    cases d <;> simp

theorem infStates_stratOfRun (ρ : Pt → Q) (b : Branch) :
    (stratOfRun ρ).infStates b = infSet ρ b := by
  simp only [EveStrat.infStates, infSet, stateAt_stratOfRun]

/-- An accepting run yields a winning strategy of Eve in the acceptance game. -/
theorem isWinningStrat_stratOfRun {A : Automaton Q Al} {t : Pt → Al} {ρ : Pt → Q}
    (h : A.IsAcceptingRun t ρ) : A.IsWinningStrat t (stratOfRun ρ) := by
  obtain ⟨-, hinit, hstar, homega⟩ := h
  refine ⟨⟨hinit, fun v => ?_⟩, fun b => ⟨ρ (Pt.branch b), ?_⟩⟩
  · rw [stateAt_stratOfRun]
    exact hstar v
  · rw [infStates_stratOfRun]
    exact homega b

/-! ### From a winning strategy to an accepting run -/

/-- A state witnessing the acceptance condition for the set of states `R` and the label `a`
of a branch, if there is one (and the default state `q0` otherwise). -/
noncomputable def selState (A : Automaton Q Al) (q0 : Q) (R : Set Q) (a : Al) : Q :=
  open Classical in
  if h : ∃ q : Q, A.Domega R a q then h.choose else q0

theorem domega_selState (A : Automaton Q Al) (q0 : Q) {R : Set Q} {a : Al}
    (h : ∃ q : Q, A.Domega R a q) : A.Domega R a (selState A q0 R a) := by
  classical
  rw [selState, dif_pos h]
  exact h.choose_spec

/-- The run built from a winning strategy of Eve: the nodes carry the states of the plays
consistent with the strategy, and a branch carries a state witnessing the acceptance
condition, chosen as a function of the set of states seen infinitely often along the branch
and of the label of the branch. -/
noncomputable def runOfStrat (A : Automaton Q Al) (t : Pt → Al) (σ : EveStrat Q) : Pt → Q :=
  σ.label fun b => selState A σ.init (σ.infStates b) (t (Pt.branch b))

/-- The choice made on a branch depends only on the set of states seen infinitely often
along it and on the label of the branch. -/
theorem runOfStrat_branch_eq (A : Automaton Q Al) (t : Pt → Al) (σ : EveStrat Q)
    (b : Branch) :
    runOfStrat A t σ (Pt.branch b) = selState A σ.init (σ.infStates b) (t (Pt.branch b)) := rfl

theorem runOfStrat_node (A : Automaton Q Al) (t : Pt → Al) (σ : EveStrat Q) (v : Node) :
    runOfStrat A t σ (Pt.node v) = σ.stateAt v := rfl

theorem infSet_runOfStrat (A : Automaton Q Al) (t : Pt → Al) (σ : EveStrat Q) (b : Branch) :
    infSet (runOfStrat A t σ) b = σ.infStates b := rfl

section OfStrat

variable [Finite Q] [Finite Al]

/-- The labelling built from a strategy is Borel, provided the input tree is. -/
theorem isBorelTree_runOfStrat {A : Automaton Q Al} {t : Pt → Al} (ht : IsBorelTree t)
    (σ : EveStrat Q) : IsBorelTree (runOfStrat A t σ) := by
  classical
  set sel : Set Q → Al → Q := selState A σ.init with hsel
  intro q
  have hsplit : {x : Pt | runOfStrat A t σ x = q}
      = {x : Pt | ∃ v, x = Pt.node v ∧ σ.stateAt v = q} ∪
        ⋃ p ∈ {p : Set Q × Al | sel p.1 p.2 = q},
          ({x : Pt | ∃ b, x = Pt.branch b ∧ infSet (runOfStrat A t σ) b = p.1} ∩
            {x : Pt | t x = p.2}) := by
    ext x
    cases x with
    | node v =>
      simp only [Set.mem_setOf_eq, Set.mem_union, Set.mem_iUnion, exists_prop,
        Set.mem_inter_iff, runOfStrat_node]
      constructor
      · intro h; exact Or.inl ⟨v, rfl, h⟩
      · rintro (⟨v', hv', h⟩ | ⟨p, -, ⟨b, hb, -⟩, -⟩)
        · simp only [Pt.node.injEq] at hv'
          subst hv'
          exact h
        · exact absurd hb (by simp)
    | branch b =>
      simp only [Set.mem_setOf_eq, Set.mem_union, Set.mem_iUnion, exists_prop,
        Set.mem_inter_iff, runOfStrat_branch_eq]
      constructor
      · intro h
        exact Or.inr ⟨(σ.infStates b, t (Pt.branch b)), h, ⟨b, rfl, rfl⟩, rfl⟩
      · rintro (⟨v', hv', -⟩ | ⟨p, hp, ⟨b', hb', hR⟩, hl⟩)
        · exact absurd hv' (by simp)
        · simp only [Pt.branch.injEq] at hb'
          subst hb'
          rw [infSet_runOfStrat] at hR
          rw [hR, hl]
          exact hp
  rw [hsplit]
  refine MeasurableSet.union ?_ ?_
  · apply Pt.measurableSet_of_subset_nodeSet
    rintro x ⟨v, rfl, -⟩
    exact ⟨v, rfl⟩
  · exact MeasurableSet.biUnion (Set.to_countable _)
      (fun p _ => (measurableSet_infSet_eq (runOfStrat A t σ) p.1).inter (ht p.2))

/-- A winning strategy of Eve yields an accepting run. -/
theorem isAcceptingRun_runOfStrat {A : Automaton Q Al} {t : Pt → Al} (ht : IsBorelTree t)
    {σ : EveStrat Q} (h : A.IsWinningStrat t σ) :
    A.IsAcceptingRun t (runOfStrat A t σ) := by
  obtain ⟨⟨hinit, hstar⟩, homega⟩ := h
  refine ⟨isBorelTree_runOfStrat ht σ, hinit, fun v => ?_, fun b => ?_⟩
  · have h1 : runOfStrat A t σ (Pt.node (v ++ [false])) = (σ.next v).1 := by
      rw [runOfStrat_node, EveStrat.stateAt_append, EveStrat.child, if_neg (by simp)]
    have h2 : runOfStrat A t σ (Pt.node (v ++ [true])) = (σ.next v).2 := by
      rw [runOfStrat_node, EveStrat.stateAt_append, EveStrat.child, if_pos rfl]
    rw [runOfStrat_node, h1, h2]
    exact hstar v
  · rw [infSet_runOfStrat, runOfStrat_branch_eq]
    exact domega_selState A σ.init (homega b)

end OfStrat

/-! ### The winning condition of the acceptance game is a Borel condition on the branch -/

/-- The map sending a branch to the corresponding point of `2^{≤ω}` is continuous. -/
theorem continuous_ptBranch : Continuous (fun b : Branch => Pt.branch b) :=
  Pt.continuous_branch

theorem measurable_ptBranch :
    @Measurable Branch Pt (borel Branch) Pt.instMeasurableSpace (fun b => Pt.branch b) :=
  continuous_ptBranch.borel_measurable

/-- The label of a branch depends on the branch in a Borel way. -/
theorem isBorelBranchSet_label {t : Pt → Al} (ht : IsBorelTree t) (a : Al) :
    IsBorelBranchSet {b : Branch | t (Pt.branch b) = a} :=
  measurable_ptBranch (ht a)

/-- The winning condition of the acceptance game, for a fixed set `R` of states seen
infinitely often, is a Borel set of branches; the acceptance game is therefore a
Muller–Borel condition. -/
theorem isBorelBranchSet_acceptance [Finite Al] (A : Automaton Q Al) {t : Pt → Al}
    (ht : IsBorelTree t) (R : Set Q) :
    IsBorelBranchSet {b : Branch | ∃ q : Q, A.Domega R (t (Pt.branch b)) q} := by
  classical
  have h : {b : Branch | ∃ q : Q, A.Domega R (t (Pt.branch b)) q}
      = ⋃ a ∈ {a : Al | ∃ q : Q, A.Domega R a q}, {b : Branch | t (Pt.branch b) = a} := by
    ext b
    simp only [Set.mem_setOf_eq, Set.mem_iUnion, exists_prop]
    constructor
    · intro h
      exact ⟨t (Pt.branch b), h, rfl⟩
    · rintro ⟨a, ha, rfl⟩
      exact ha
  rw [h]
  exact MeasurableSet.biUnion (Set.to_countable _) fun a _ => isBorelBranchSet_label ht a

/-! ### Lemma 11 -/

/-- **Lemma 11**: a Borel tree is accepted by a nondeterministic Muller automaton on Borel
trees if and only if Eve has a winning strategy in the corresponding acceptance game. -/
theorem mem_lang_iff_exists_winningStrat [Finite Q] [Finite Al] (A : Automaton Q Al)
    {t : Pt → Al} (ht : IsBorelTree t) :
    t ∈ A.lang ↔ ∃ σ : EveStrat Q, A.IsWinningStrat t σ := by
  constructor
  · rintro ⟨-, ρ, hρ⟩
    exact ⟨stratOfRun ρ, isWinningStrat_stratOfRun hρ⟩
  · rintro ⟨σ, hσ⟩
    exact ⟨ht, runOfStrat A t σ, isAcceptingRun_runOfStrat ht hσ⟩

end Automaton

end BorelMSO


==> anc/lean-formalization/BorelMSO/Complementation/AdamStratOfLabel.lean <==
import BorelMSO.Complementation.StrategyLabel

/-!
# From a labelling of the input tree to a finite-memory strategy of Adam

This file proves the first half of the correspondence of
`BorelMSO/Complementation/StrategyLabel.lean`: a labelling `g` of the nodes of the input tree by local
strategy data, against which Eve wins along no branch, describes a winning strategy of Adam
in the acceptance game which uses the memory `Fin m`
(`BorelMSO.Automaton.exists_adamStrat_of_label`).

The strategy is defined directly from `g`: the memory is updated along the edges by
`BorelMSO.Automaton.labelUpd` (using `upd1` at the moves of Eve, which leave a position
carrying a state of the automaton, and `upd2` at the moves of Adam) and the move at a
position of Adam is the one prescribed by `dir`
(`BorelMSO.Automaton.labelChoice`); at the positions where Adam has nothing to decide the
strategy plays an arbitrary legal move.

That the strategy is winning is proved by contradiction: a play consistent with it and
satisfying the acceptance condition alternates between positions carrying a state of the
automaton and positions carrying a transition chosen by Eve, and is therefore an `EveRun` along the branch it traces, contradicting the hypothesis
on `g`.
-/

namespace BorelMSO

namespace Automaton

open TreeGame Pt

variable {Q Al : Type} {m : ℕ}

open Classical in
/-- The move prescribed by the labelling `g` at a position of Adam (an arbitrary legal move
at the positions where Adam has nothing to decide). -/
noncomputable def labelChoice (A : Automaton Q Al) (hA : A.IsTotal) (t : Pt → Al) (q0 : Q)
    (g : Node → StratLabel Q m) (M : Fin m) (p : Pos (AccSt Q)) : (accGame A hA t q0).Step :=
  if h : p.2 = AccSt.tr (leftOf q0 p.2) (rightOf q0 p.2) then
    mkStep (q0 := q0) (accRel_adam_pos (A := A) (t := t) h
      ((g (real p.1)).dir M (leftOf q0 p.2) (rightOf q0 p.2)))
  else anyStep A hA t q0 p

open Classical in
/-- The memory update prescribed by the labelling `g` along an edge: `upd1` along a move of
Eve (from a position carrying a state of the automaton) and `upd2` along a move of Adam. -/
noncomputable def labelUpd (A : Automaton Q Al) (hA : A.IsTotal) (t : Pt → Al) (q0 : Q)
    (g : Node → StratLabel Q m) (M : Fin m) : (accGame A hA t q0).Step → Fin m
  | none => M
  | some e =>
    if ((accGame A hA t q0).src e).2 = AccSt.st (stOf q0 ((accGame A hA t q0).src e).2) then
      (g (real ((accGame A hA t q0).src e).1)).upd1 M (stOf q0 ((accGame A hA t q0).src e).2)
        (leftOf q0 ((accGame A hA t q0).tgt e).2) (rightOf q0 ((accGame A hA t q0).tgt e).2)
    else
      (g (real ((accGame A hA t q0).src e).1)).upd2 M (leftOf q0 ((accGame A hA t q0).src e).2)
        (rightOf q0 ((accGame A hA t q0).src e).2) (((accGame A hA t q0).tgt e).1.getLastD false)

variable {A : Automaton Q Al} {hA : A.IsTotal} {t : Pt → Al} {q0 : Q} {g : Node → StratLabel Q m}

/-- The move prescribed by the labelling is always legal. -/
theorem E_labelChoice (s : (accGame A hA t q0).Step) (M : Fin m) :
    (accGame A hA t q0).E s (labelChoice A hA t q0 g M ((accGame A hA t q0).pos s)) := by
  classical
  unfold labelChoice
  split
  · exact E_mkStep _ rfl
  · exact E_anyStep s

/-- The position reached by the move prescribed by the labelling at a position of Adam. -/
theorem pos_labelChoice {p : Pos (AccSt Q)} {x y : Q} (h2 : p.2 = AccSt.tr x y) (M : Fin m) :
    (accGame A hA t q0).pos (labelChoice A hA t q0 g M p)
      = (p.1 ++ [(g (real p.1)).dir M x y],
        AccSt.st (if (g (real p.1)).dir M x y then y else x)) := by
  classical
  have hl : leftOf q0 p.2 = x := by rw [h2]; rfl
  have hr : rightOf q0 p.2 = y := by rw [h2]; rfl
  rw [labelChoice, dif_pos (by rw [hl, hr]; exact h2), pos_mkStep, hl, hr]

/-- The memory update along a move of Eve. -/
theorem labelUpd_eve {s s' : (accGame A hA t q0).Step} (hE : (accGame A hA t q0).E s s') {q x y : Q}
    (h2 : ((accGame A hA t q0).pos s).2 = AccSt.st q)
    (h2' : ((accGame A hA t q0).pos s').2 = AccSt.tr x y) (M : Fin m) :
    labelUpd A hA t q0 g M s' = (g (real ((accGame A hA t q0).pos s).1)).upd1 M q x y := by
  classical
  obtain ⟨e, rfl, hsrc⟩ := hE
  have hsrc' : (accGame A hA t q0).src e = (accGame A hA t q0).pos s := hsrc
  have htgt : (accGame A hA t q0).tgt e = (accGame A hA t q0).pos (some e) := rfl
  show (if ((accGame A hA t q0).src e).2 = AccSt.st (stOf q0 ((accGame A hA t q0).src e).2) then
      (g (real ((accGame A hA t q0).src e).1)).upd1 M (stOf q0 ((accGame A hA t q0).src e).2)
        (leftOf q0 ((accGame A hA t q0).tgt e).2) (rightOf q0 ((accGame A hA t q0).tgt e).2)
    else _) = _
  rw [hsrc', htgt, h2, h2']
  simp

/-- The memory update along a move of Adam. -/
theorem labelUpd_adam {s s' : (accGame A hA t q0).Step} (hE : (accGame A hA t q0).E s s') {x y : Q}
    (h2 : ((accGame A hA t q0).pos s).2 = AccSt.tr x y) (M : Fin m) :
    labelUpd A hA t q0 g M s'
      = (g (real ((accGame A hA t q0).pos s).1)).upd2 M x y
          (((accGame A hA t q0).pos s').1.getLastD false) := by
  classical
  obtain ⟨e, rfl, hsrc⟩ := hE
  have hsrc' : (accGame A hA t q0).src e = (accGame A hA t q0).pos s := hsrc
  have htgt : (accGame A hA t q0).tgt e = (accGame A hA t q0).pos (some e) := rfl
  show (if ((accGame A hA t q0).src e).2 = AccSt.st (stOf q0 ((accGame A hA t q0).src e).2) then _
    else (g (real ((accGame A hA t q0).src e).1)).upd2 M (leftOf q0 ((accGame A hA t q0).src e).2)
        (rightOf q0 ((accGame A hA t q0).src e).2) (((accGame A hA t q0).tgt e).1.getLastD false)) = _
  rw [hsrc', htgt, h2]
  simp

/-- A labelling of the nodes of the input tree by local strategy data against which Eve
wins along no branch describes a winning strategy of Adam using the memory `Fin m`. -/
theorem exists_adamStrat_of_label (A : Automaton Q Al) (hA : A.IsTotal) (t : Pt → Al) (q0 : Q)
    (g : Node → StratLabel Q m) (hg : ∀ b : Branch, ¬ EveWinsAlong A t g q0 b) :
    ∃ σ : List (accGame A hA t q0).Step → (accGame A hA t q0).Step,
      (accGame A hA t q0).ValidStrat σ Player.adam ∧
        (accGame A hA t q0).UsesMemory σ (Fin m) ∧
        (accGame A hA t q0).WinningFor σ Player.adam (fun π => ¬ accWin A hA t q0 π) := by
  classical
  refine ⟨fun h => labelChoice A hA t q0 g
      ((accGame A hA t q0).memState (labelUpd A hA t q0 g) (g []).memStart h)
      ((accGame A hA t q0).pos (h.head?.getD (accGame A hA t q0).start)), ?_, ?_, ?_⟩
  · intro h p _hist hp _own
    simp only [hp, Option.getD_some]
    exact E_labelChoice p _
  · exact ⟨(g []).memStart, labelUpd A hA t q0 g, labelChoice A hA t q0 g, by
      intro h p hp
      simp only [hp, Option.getD_some]⟩
  · intro π hπ hcons hw
    have heven : ∀ i : ℕ, Even (2 * i) := fun i => ⟨i, by ring⟩
    have hoddn : ∀ i : ℕ, ¬ Even (2 * i + 1) := by
      intro i
      simp
    set β := (accGame A hA t q0).branchOf π with hβ
    set b : Branch := realBr β with hb
    set S : ℕ → Q := fun k => stOf q0 (pp π (2 * k)).2 with hS
    set L : ℕ → Q := fun k => leftOf q0 (pp π (2 * k + 1)).2 with hL
    set R : ℕ → Q := fun k => rightOf q0 (pp π (2 * k + 1)).2 with hR
    set mem : ℕ → Fin m :=
      fun k => (accGame A hA t q0).memState (labelUpd A hA t q0 g) (g []).memStart
        ((accGame A hA t q0).revPrefix π (2 * k)) with hmem
    -- the states along the play
    have hst : ∀ k, (pp π (2 * k)).2 = AccSt.st (S k) := fun k =>
      (accPlay_parity hπ (2 * k)).1 (heven k)
    have htr : ∀ k, (pp π (2 * k + 1)).2 = AccSt.tr (L k) (R k) := fun k =>
      (accPlay_parity hπ (2 * k + 1)).2 (hoddn k)
    -- the nodes along the play
    have hpp : ∀ n, (accGame A hA t q0).pos (π n) = pp π n := fun _ => rfl
    have hnode : ∀ n, (pp π n).1 = pre β n := fun n => (accGame A hA t q0).node_of_play hπ n
    have hreal : ∀ k, real (pp π (2 * k)).1 = pre b k := by
      intro k
      rw [hnode, real_pre]
    have hreal' : ∀ k, real (pp π (2 * k + 1)).1 = pre b k := by
      intro k
      rw [hnode, pre_succ, real_append_even (by rw [length_pre]; exact heven k), real_pre]
    -- the direction taken at the `k`-th real step
    have hstep : ∀ k, (pp π (2 * k + 1 + 1)).1 = (pp π (2 * k + 1)).1 ++ [b k] := by
      intro k
      have h := pp_succ_node hπ (2 * k + 1)
      rw [h, hb]
      rfl
    -- the memory along the play
    have hmemE : ∀ i, (accGame A hA t q0).memState (labelUpd A hA t q0 g) (g []).memStart
        ((accGame A hA t q0).revPrefix π (2 * i + 1))
        = (g (pre b i)).upd1 (mem i) (S i) (L i) (R i) := by
      intro i
      rw [(accGame A hA t q0).memState_revPrefix_succ _ _ hπ (2 * i),
        labelUpd_eve (hπ.2 (2 * i)) (hst i) (htr i), hpp, hreal i]
    have hdir : ∀ i, (g (pre b i)).dir ((g (pre b i)).upd1 (mem i) (S i) (L i) (R i))
        (L i) (R i) = b i := by
      intro i
      have hown : (accGame A hA t q0).owner (π (2 * i + 1)) = Player.adam := by
        rw [owner_eq]
        show accOwner (pp π (2 * i + 1)).2 = Player.adam
        rw [htr i]
        rfl
      have hhead : ((accGame A hA t q0).revPrefix π (2 * i + 1)).head? = some (π (2 * i + 1)) :=
        (accGame A hA t q0).revPrefix_head? π (2 * i + 1)
      have hmove : π (2 * i + 1 + 1) = labelChoice A hA t q0 g
          ((accGame A hA t q0).memState (labelUpd A hA t q0 g) (g []).memStart
            ((accGame A hA t q0).revPrefix π (2 * i + 1))) (pp π (2 * i + 1)) := by
        rw [hcons (2 * i + 1) hown]
        simp only [hhead, Option.getD_some]
        rfl
      have hnodes : (pp π (2 * i + 1 + 1)).1
          = (pp π (2 * i + 1)).1 ++ [(g (pre b i)).dir
              ((g (pre b i)).upd1 (mem i) (S i) (L i) (R i)) (L i) (R i)] := by
        show ((accGame A hA t q0).pos (π (2 * i + 1 + 1))).1 = _
        rw [hmove, pos_labelChoice (htr i), hreal' i, hmemE i]
      rw [hstep i] at hnodes
      have hcancel := List.append_cancel_left hnodes
      simpa using hcancel.symm
    have hmemA : ∀ i, mem (i + 1) = (g (pre b i)).upd2
        ((g (pre b i)).upd1 (mem i) (S i) (L i) (R i)) (L i) (R i) (b i) := by
      intro i
      have hgl : (pp π (2 * i + 1 + 1)).1.getLastD false = b i := by
        rw [hstep i]
        simp
      have h2 : 2 * (i + 1) = 2 * i + 1 + 1 := by ring
      show (accGame A hA t q0).memState (labelUpd A hA t q0 g) (g []).memStart
        ((accGame A hA t q0).revPrefix π (2 * (i + 1))) = _
      rw [h2, (accGame A hA t q0).memState_revPrefix_succ _ _ hπ (2 * i + 1),
        labelUpd_adam (hπ.2 (2 * i + 1)) (htr i), hpp, hpp, hreal' i]
      show (g (pre b i)).upd2 _ (L i) (R i) ((pp π (2 * i + 1 + 1)).1.getLastD false) = _
      rw [hgl, hmemE i]
    -- Eve wins along `b`, contradicting the hypothesis on `g`
    refine hg b ⟨⟨S, L, R, mem, ?_, ?_, ?_, hdir, ?_, hmemA⟩, ?_⟩
    · have h0 : pp π 0 = ([], AccSt.st q0) := by rw [pp, hπ.1]; rfl
      show stOf q0 (pp π (2 * 0)).2 = q0
      rw [show 2 * 0 = 0 from rfl, h0]
      rfl
    · show (accGame A hA t q0).memState (labelUpd A hA t q0 g) (g []).memStart
        ((accGame A hA t q0).revPrefix π (2 * 0)) = (g []).memStart
      rw [show 2 * 0 = 0 from rfl, revPrefix_zero, hπ.1]
      exact (accGame A hA t q0).memState_singleton _ _
    · intro i
      have h := (accPlay_even_step hπ (n := 2 * i) (heven i)).2
      rw [hreal i] at h
      exact h
    · intro i
      have h := accPlay_odd_step hπ (n := 2 * i + 1) (hoddn i)
      have h2 : 2 * (i + 1) = 2 * i + 1 + 1 := by ring
      show stOf q0 (pp π (2 * (i + 1))).2 = _
      rw [h2, h]
      show (if β (2 * i + 1) then R i else L i) = if b i then R i else L i
      rfl
    · obtain ⟨p, hp⟩ := hw
      refine ⟨p, ?_⟩
      rw [infStates_st_eq (q0 := q0) (S := S) hst
        (fun n hn => ⟨leftOf q0 (pp π n).2, rightOf q0 (pp π n).2,
          (accPlay_parity hπ n).2 hn⟩)] at hp
      exact hp

end Automaton

end BorelMSO


==> anc/lean-formalization/BorelMSO/Complementation/Claim13.lean <==
import BorelMSO.Complementation.AccGameAdam

/-!
# Claim 13: a computable memory bound for the acceptance games

Putting together

* Lemma 11 (`BorelMSO.Automaton.mem_lang_iff_exists_winningStrat`),
* the two translations between the strategies of Eve in the acceptance game and in its
  tree-like presentation (`BorelMSO/Complementation/AccGameEve.lean`,
  `BorelMSO/Complementation/AccGameAdam.lean`), and
* Conjecture 2 applied to the tree-like presentation (`BorelMSO.Automaton.claim13`),

this file proves the form of Claim 13 that is used in the proof of Lemma 12: assuming
Conjecture 2, one can compute from the number of states of a nondeterministic Muller
automaton `A` on Borel trees a memory bound `m` such that, for every Borel tree `t`,

  `t ∉ L(A)` if and only if, for every initial state, Adam has a winning strategy using at
  most `m` memory states in the acceptance game of `A` on `t`.

This is the step of the proof of Lemma 12 that uses the conjecture; the remaining steps
(guessing such a strategy with a nondeterministic automaton and checking that it is
winning) are discussed in `README.md`.
-/

namespace BorelMSO

namespace Automaton

open TreeGame Pt

variable {Q Al : Type} [Finite Q] [Finite Al] {A : Automaton Q Al} {hA : A.IsTotal} {t : Pt → Al}

/-- **Lemma 11 in the tree-like presentation.**  A Borel tree is accepted by `A` if and
only if Eve wins the tree-like presentation of the acceptance game for some initial
state. -/
theorem mem_lang_iff_eve_wins (ht : IsBorelTree t) :
    t ∈ A.lang ↔ ∃ q0 ∈ A.init, ∃ σ : List (accGame A hA t q0).Step → (accGame A hA t q0).Step,
      (accGame A hA t q0).ValidStrat σ Player.eve ∧
        (accGame A hA t q0).WinningFor σ Player.eve (accWin A hA t q0) := by
  constructor
  · intro hmem
    obtain ⟨σ, hσ⟩ := (mem_lang_iff_exists_winningStrat A ht).1 hmem
    exact ⟨σ.init, hσ.1.1, eveStrat A hA t σ.init σ, eve_wins_accGame rfl hσ⟩
  · rintro ⟨q0, h0, τ, hval, hwin⟩
    exact (mem_lang_iff_exists_winningStrat A ht).2
      ⟨stratOfTree A hA t q0 τ, isWinningStrat_stratOfTree hval hwin h0⟩

/-- **Claim 13.**  Assuming Conjecture 2, one can compute from the number of states of the
automaton a memory bound `m` such that, for a total automaton, a Borel tree is rejected if and only if, for every
initial state, Adam has a winning strategy with at most `m` memory states in the acceptance
game. -/
theorem claim13_complement (h2 : Conjecture2) :
    ∃ bound : ℕ → ℕ, Computable bound ∧
      ∀ (Q Al : Type) (_ : Finite Q) (_ : Finite Al) (A : Automaton Q Al)
        (hA : A.IsTotal) (t : Pt → Al), IsBorelTree t →
        (t ∉ A.lang ↔ ∀ q0 ∈ A.init,
          ∃ σ : List (accGame A hA t q0).Step → (accGame A hA t q0).Step,
            (accGame A hA t q0).ValidStrat σ Player.adam ∧
              (accGame A hA t q0).UsesMemory σ (Fin (bound (Nat.card Q))) ∧
              (accGame A hA t q0).WinningFor σ Player.adam (fun π => ¬ accWin A hA t q0 π)) := by
  obtain ⟨bound, hbc, hb⟩ := claim13 h2
  refine ⟨bound, hbc, ?_⟩
  intro Q Al hQ hAl A hA t ht
  constructor
  · intro hnot q0 h0
    obtain ⟨pl, σ, hval, hmem, hwin⟩ := hb Q Al hQ hAl A hA t ht q0
    cases pl with
    | eve =>
      exact absurd ((mem_lang_iff_eve_wins ht).2 ⟨q0, h0, σ, hval, hwin⟩) hnot
    | adam => exact ⟨σ, hval, hmem, hwin⟩
  · intro hadam hmem
    obtain ⟨q0, h0, σ, hval, hwin⟩ := (mem_lang_iff_eve_wins ht).1 hmem
    obtain ⟨adv, hval', -, hwin'⟩ := hadam q0 h0
    exact (accGame A hA t q0).not_winning_both σ adv Player.eve hval hval' hwin hwin'

end Automaton

end BorelMSO


==> anc/lean-formalization/BorelMSO/Complementation/Completion.lean <==
import Mathlib.Order.Interval.Set.Infinite
import BorelMSO.Trees.BorelTrees

/-!
# Total automata and the rejecting sink state

Section 4.2 of the paper defines the acceptance game only for automata that have at least
one transition from every state for every input letter:

> We assume without loss of generality that the automaton has at least one transition from
> every state for every input letter, by adding a rejecting sink state if necessary.

This file formalizes that assumption and the construction ensuring it, at the level of
automata.

* `BorelMSO.Automaton.IsTotal A`: from every state, for every input letter, `A` has a
  transition.
* `BorelMSO.Automaton.complete A`: the automaton with state space `Option Q`, obtained by
  adding a sink state `none`.  From a state `some q` reading a letter `a` for which `A` has no
  transition, the only transition goes to the sink in both directions; from the sink, the only
  transition goes to the sink in both directions.  The sink is rejecting: a branch on which the
  sink occurs infinitely often is never accepted.
* `BorelMSO.Automaton.isTotal_complete`: the completed automaton is total.
* `BorelMSO.Automaton.lang_complete`: the completed automaton recognizes the same language.
-/

namespace BorelMSO

namespace Automaton

open Pt

variable {Q Al : Type*}

/-- An automaton is *total* if from every state, for every input letter, it has at least one
transition. -/
def IsTotal (A : Automaton Q Al) : Prop :=
  ∀ (q : Q) (a : Al), ∃ l r : Q, A.Dstar q a l r

/-- The node transitions of the completed automaton `A.complete`: the transitions of `A`, a
transition to the sink from `some q` on a letter for which `A` has no transition, and the
transition from the sink to the sink. -/
def completeDstar (A : Automaton Q Al) : Option Q → Al → Option Q → Option Q → Prop
  | some q, a, some l, some r => A.Dstar q a l r
  | some q, a, none, none => ¬ ∃ l r : Q, A.Dstar q a l r
  | none, _, none, none => True
  | _, _, _, _ => False

/-- The automaton `A` completed with a rejecting sink state `none` (Section 4.2 of the paper).
Its initial states are those of `A`; the branch transitions are those of `A`, and they require
that the sink does not occur infinitely often along the branch. -/
def complete (A : Automaton Q Al) : Automaton (Option Q) Al where
  init := Option.some '' A.init
  Dstar := A.completeDstar
  Domega := fun R a o => none ∉ R ∧ ∃ q : Q, o = some q ∧ A.Domega (Option.some ⁻¹' R) a q

/-- The completed automaton is total. -/
theorem isTotal_complete (A : Automaton Q Al) : A.complete.IsTotal := by
  classical
  intro o a
  cases o with
  | none => exact ⟨none, none, trivial⟩
  | some q =>
    by_cases h : ∃ l r : Q, A.Dstar q a l r
    · obtain ⟨l, r, h⟩ := h
      exact ⟨some l, some r, h⟩
    · exact ⟨none, none, h⟩

/-- From the sink, every transition of the completed automaton leads to the sink. -/
theorem completeDstar_none {A : Automaton Q Al} {a : Al} {l r : Option Q}
    (h : A.completeDstar none a l r) : l = none ∧ r = none := by
  cases l <;> cases r <;> first | exact ⟨rfl, rfl⟩ | exact absurd h id

/-- The prefixes of a branch of length at least `m` extend its prefix of length `m`. -/
theorem exists_pre_add (b : Branch) (m k : ℕ) : ∃ w, pre b (m + k) = pre b m ++ w := by
  induction k with
  | zero => exact ⟨[], by simp⟩
  | succ k ih =>
    obtain ⟨w, hw⟩ := ih
    exact ⟨w ++ [b (m + k)], by rw [← Nat.add_assoc, pre_succ, hw, List.append_assoc]⟩

/-- Every node is a prefix of some branch. -/
theorem exists_branch_pre (v : Node) : ∃ b : Branch, pre b v.length = v := by
  refine ⟨fun i => v.getD i false, List.ext_getElem (by simp) (fun i h1 h2 => ?_)⟩
  simp [pre, List.getD_eq_getElem?_getD, List.getElem?_eq_getElem h2]

/-- For a run of the form `some ∘ ρ`, the states occurring infinitely often are those of `ρ`. -/
theorem preimage_infSet_some (ρ : Pt → Q) (b : Branch) :
    Option.some ⁻¹' infSet (fun x => some (ρ x)) b = infSet ρ b := by
  ext q
  simp [infSet]

theorem none_not_mem_infSet_some (ρ : Pt → Q) (b : Branch) :
    none ∉ infSet (fun x => some (ρ x)) b := by
  simp [infSet]

variable [Finite Q]

/-- The runs of `A` are exactly the runs of the completed automaton that avoid the sink. -/
theorem isAcceptingRun_complete_some {A : Automaton Q Al} {t : Pt → Al} {ρ : Pt → Q} :
    A.complete.IsAcceptingRun t (fun x => some (ρ x)) ↔ A.IsAcceptingRun t ρ := by
  constructor
  · rintro ⟨hB, ⟨q, hq, hq'⟩, hD, hO⟩
    refine ⟨?_, ?_, fun v => hD v, fun b => ?_⟩
    · have h := hB.comp (fun o => o.getD (ρ (Pt.node [])))
      simpa using h
    · simp only [Option.some.injEq] at hq'
      rw [← hq']
      exact hq
    · obtain ⟨-, q, hq, hO⟩ := hO b
      simp only [Option.some.injEq] at hq
      rw [hq]
      rw [preimage_infSet_some] at hO
      exact hO
  · rintro ⟨hB, h0, hD, hO⟩
    refine ⟨hB.comp _, ⟨_, h0, rfl⟩, fun v => hD v, fun b => ?_⟩
    refine ⟨none_not_mem_infSet_some ρ b, ρ (Pt.branch b), rfl, ?_⟩
    rw [preimage_infSet_some]
    exact hO b

omit [Finite Q] in
/-- In an accepting run of the completed automaton, the sink never occurs. -/
theorem ne_none_of_isAcceptingRun_complete {A : Automaton Q Al} {t : Pt → Al}
    {ρ : Pt → Option Q} (h : A.complete.IsAcceptingRun t ρ) (x : Pt) : ρ x ≠ none := by
  obtain ⟨-, -, hD, hO⟩ := h
  cases x with
  | branch b =>
    obtain ⟨-, q, hq, -⟩ := hO b
    rw [hq]
    simp
  | node v =>
    intro hv
    have hext : ∀ w : Node, ρ (Pt.node (v ++ w)) = none := by
      intro w
      induction w using List.reverseRecOn with
      | nil => simpa using hv
      | append_singleton w d ih =>
        have h := completeDstar_none (ih ▸ hD (v ++ w))
        rw [← List.append_assoc]
        cases d
        · exact h.1
        · exact h.2
    obtain ⟨b, hb⟩ := exists_branch_pre v
    apply (hO b).1
    show {n | ρ (Pt.node (pre b n)) = none}.Infinite
    refine Set.Infinite.mono ?_ (Set.Ici_infinite v.length)
    intro n hn
    obtain ⟨k, rfl⟩ : ∃ k, n = v.length + k := ⟨n - v.length, by simp at hn; omega⟩
    obtain ⟨w, hw⟩ := exists_pre_add b v.length k
    simp only [Set.mem_setOf_eq]
    rw [hw, hb]
    exact hext w

/-- **Adding a rejecting sink state does not change the language.** -/
theorem lang_complete (A : Automaton Q Al) : A.complete.lang = A.lang := by
  ext t
  constructor
  · rintro ⟨ht, ρ, hρ⟩
    have hne := ne_none_of_isAcceptingRun_complete hρ
    have hsome : ∀ x, ∃ q, ρ x = some q := fun x => Option.ne_none_iff_exists'.1 (hne x)
    choose f hf using hsome
    have hρf : ρ = fun x => some (f x) := funext hf
    subst hρf
    exact ⟨ht, f, isAcceptingRun_complete_some.1 hρ⟩
  · rintro ⟨ht, ρ, hρ⟩
    exact ⟨ht, _, isAcceptingRun_complete_some.2 hρ⟩

end Automaton

end BorelMSO


==> anc/lean-formalization/BorelMSO/Complementation/EffCompl.lean <==
import BorelMSO.Complementation.Lemma12
import BorelMSO.Complementation.EffStrategyWord
import BorelMSO.Automata.EffToBuchi
import BorelMSO.Safra.Eff
import BorelMSO.Automata.EffClaim14

/-!
# Complementation is effective

This file makes the construction of Lemma 12 (`BorelMSO/Complementation/Lemma12.lean`) effective.
Given an *effective presentation* `C : EAut Q Al` of an automaton on Borel trees and a
memory bound `m`, the complement automaton is computed by the closed formula

* guess a strategy of Adam with memory `Fin m` (the alphabet `Al × GamAlph Q m`);
* for each letter `a` of that alphabet, build the ω-word automaton `eveNMullerE C a`,
  translate it into a Büchi automaton (`ENMuller.toBuchiE`), determinize it with Safra's
  construction (`Safra.edetAut`) and complement the result (`EDMuller.compl`);
* run the resulting family along the branches with the construction of Claim 14
  (`DMuller.treeAutE`) and project away the guessed strategy (`EAut.projectE`).

Every step is a computable Lean function, so `BorelMSO.Automaton.complE` is a genuine
algorithm.  The theorem `BorelMSO.Automaton.lang_complE` identifies its language with the
complement, *provided* the memory bound `m` is large enough — the only non-effective
ingredient, which comes from Conjecture 2 through Claim 13.
-/

namespace BorelMSO

namespace Automaton

open Pt TreeGame

variable {Q Al : Type} [Fintype Q] [DecidableEq Q] [Fintype Al] [DecidableEq Al]

/-! ### The rejecting sink state, effectively -/

/-- The completion of an effective presentation with a rejecting sink state `none`: the
effective counterpart of `BorelMSO.Automaton.complete`. -/
def _root_.BorelMSO.EAut.completeE (C : EAut Q Al) : EAut (Option Q) Al where
  init
    | some q => C.init q
    | none => false
  step
    | some q, a, some l, some r => C.step q a l r
    | some q, a, none, none => !(decide (∃ l r : Q, C.step q a l r = true))
    | none, _, none, none => true
    | _, _, _, _ => false
  omega F a
    | some q => decide (none ∉ F) && C.omega (Finset.eraseNone F) a q
    | none => false

omit [Fintype Al] [DecidableEq Al] in
/-- The effective completion presents the completion of the presented automaton. -/
theorem _root_.BorelMSO.EAut.toAut_completeE (C : EAut Q Al) : C.completeE.toAut = C.toAut.complete := by
  classical
  have hinit : C.completeE.toAut.init = C.toAut.complete.init := by
    ext o
    cases o <;> simp [EAut.completeE, EAut.toAut, Automaton.complete]
  have hstep : C.completeE.toAut.Dstar = C.toAut.complete.Dstar := by
    funext o a l r
    apply propext
    cases o <;> cases l <;> cases r <;>
      simp [EAut.completeE, EAut.toAut, Automaton.complete, Automaton.completeDstar]
  have homega : C.completeE.toAut.Domega = C.toAut.complete.Domega := by
    funext R a o
    apply propext
    simp only [EAut.toAut, Automaton.complete]
    constructor
    · rintro ⟨F, rfl, hF⟩
      cases o with
      | none => simp [EAut.completeE] at hF
      | some q =>
        simp only [EAut.completeE, Bool.and_eq_true, decide_eq_true_eq] at hF
        refine ⟨hF.1, q, rfl, Finset.eraseNone F, ?_, hF.2⟩
        ext x
        simp
    · rintro ⟨hn, q, rfl, F', hF', hω⟩
      refine ⟨R.toFinset, by simp, ?_⟩
      have he : Finset.eraseNone R.toFinset = F' := by
        apply Finset.coe_injective
        rw [hF']
        ext x
        simp
      simp only [EAut.completeE, Bool.and_eq_true, decide_eq_true_eq]
      exact ⟨by simpa using hn, by rw [he]; exact hω⟩
  cases h : C.completeE.toAut
  cases h' : C.toAut.complete
  rw [h, h'] at hinit hstep homega
  simp only at hinit hstep homega
  rw [hinit, hstep, homega]

omit [Fintype Al] [DecidableEq Al] in
/-- The effective completion is total. -/
theorem _root_.BorelMSO.EAut.isTotal_completeE (C : EAut Q Al) : C.completeE.toAut.IsTotal := by
  rw [C.toAut_completeE]
  exact C.toAut.isTotal_complete

omit [Fintype Al] [DecidableEq Al] in
/-- The effective completion recognizes the same language. -/
theorem _root_.BorelMSO.EAut.lang_completeE (C : EAut Q Al) : C.completeE.toAut.lang = C.lang := by
  rw [C.toAut_completeE, Automaton.lang_complete]
  rfl

/-- The states of the effective complement automaton of a total automaton with state space
`Q`. -/
abbrev ComplSt (Q Al : Type) [Fintype Q] [DecidableEq Q] (m : ℕ) : Type :=
  (Al × GamAlph Q m) → Safra.SafraStateE (BStE (EveSt Q m))

/-- The family of deterministic Muller automata on ω-words obtained by determinizing and
complementing `eveNMullerE C a`, in effective form. -/
def complFamE (m : ℕ) (C : EAut Q Al) (a : Al × GamAlph Q m) :
    EDMuller (Safra.SafraStateE (BStE (EveSt Q m))) ((Al × GamAlph Q m) × Bool) :=
  (Safra.edetAut ((eveNMullerE C a).toBuchiE)).compl

/-- **The complement automaton, effectively.**  A computable function taking an effective
presentation of an automaton on Borel trees and a memory bound `m` to an effective
presentation of (a candidate for) the complement automaton.  As in the paper, the
construction is applied to the completion of `C` with a rejecting sink state, whose acceptance
game is defined. -/
def complE (m : ℕ) (C : EAut Q Al) : EAut (ComplSt (Option Q) Al m) Al :=
  (DMuller.treeAutE (complFamE m C.completeE)).projectE Prod.fst

omit [Fintype Al] [DecidableEq Al] in
theorem accepts_complFamE (m : ℕ) (C : EAut Q Al) (a : Al × GamAlph Q m)
    (w : ℕ → (Al × GamAlph Q m) × Bool) :
    (complFamE m C a).toD.Accepts w ↔ ¬ (eveNMuller C.toAut a).Accepts w := by
  rw [complFamE, EDMuller.accepts_compl, Safra.accepts_edetAut, ENMuller.accepts_toBuchiE,
    toN_eveNMullerE]

/-- The language of the effective complement automaton is the complement of the language of
`C`, provided the memory bound `m` is large enough (hypothesis `hb`, which comes from
Claim 13 and hence from Conjecture 2). -/
theorem lang_complE (m : ℕ) [NeZero m] (C : EAut Q Al)
    (hb : ∀ t : Pt → Al, IsBorelTree t → t ∉ C.lang → ∀ q0 ∈ C.completeE.toAut.init,
      ∃ σ : List (accGame C.completeE.toAut C.isTotal_completeE t q0).Step →
          (accGame C.completeE.toAut C.isTotal_completeE t q0).Step,
        (accGame C.completeE.toAut C.isTotal_completeE t q0).ValidStrat σ Player.adam ∧
          (accGame C.completeE.toAut C.isTotal_completeE t q0).UsesMemory σ (Fin m) ∧
          (accGame C.completeE.toAut C.isTotal_completeE t q0).WinningFor σ Player.adam
            (fun π => ¬ accWin C.completeE.toAut C.isTotal_completeE t q0 π)) :
    (complE m C).lang = {t : Pt → Al | IsBorelTree t} \ C.lang := by
  have h := lemma12_general C.completeE.toAut C.isTotal_completeE m
    (fun t ht hnl => hb t ht (by rwa [EAut.lang_completeE] at hnl))
    (fun a => (complFamE m C.completeE a).toD) (accepts_complFamE m C.completeE)
  rw [EAut.lang, complE, EAut.toAut_projectE, DMuller.toAut_treeAutE, h, EAut.lang_completeE]

/-- The property of a function `bnd : ℕ → ℕ` provided by Claim 13: `bnd k` bounds the memory
needed by Adam to win the acceptance game of a total `k`-state automaton on a rejected
tree. -/
def MemoryBound (bnd : ℕ → ℕ) : Prop :=
  ∀ (Q Al : Type) (_ : Finite Q) (_ : Finite Al) (A : Automaton Q Al) (hA : A.IsTotal)
    (t : Pt → Al), IsBorelTree t →
    (t ∉ A.lang ↔ ∀ q0 ∈ A.init,
      ∃ σ : List (accGame A hA t q0).Step → (accGame A hA t q0).Step,
        (accGame A hA t q0).ValidStrat σ Player.adam ∧
          (accGame A hA t q0).UsesMemory σ (Fin (bnd (Nat.card Q))) ∧
          (accGame A hA t q0).WinningFor σ Player.adam (fun π => ¬ accWin A hA t q0 π))

/-- **Claim 13**: assuming Conjecture 2, a computable memory bound exists. -/
theorem exists_memoryBound (h2 : Conjecture2) :
    ∃ bnd : ℕ → ℕ, Computable bnd ∧ MemoryBound bnd :=
  claim13_complement h2

/-- The memory bound used by the effective complementation for an automaton with state
space `Q` (whose completion has `|Q| + 1` states). -/
def complMem (bnd : ℕ → ℕ) (Q : Type) [Fintype Q] : ℕ := bnd (Fintype.card Q + 1) + 1

instance (bnd : ℕ → ℕ) (Q : Type) [Fintype Q] : NeZero (complMem bnd Q) :=
  ⟨by simp [complMem]⟩

/-- **Effective complementation.**  For a memory bound `bnd` given by Claim 13, the
computable automaton `complE (complMem bnd Q) C` recognizes the complement of the language
of `C` inside the Borel trees. -/
theorem lang_complE_of_memoryBound {bnd : ℕ → ℕ} (hb : MemoryBound bnd) (C : EAut Q Al) :
    (complE (complMem bnd Q) C).lang = {t : Pt → Al | IsBorelTree t} \ C.lang := by
  refine lang_complE _ C (fun t ht hnl q0 h0 => ?_)
  obtain ⟨σ, hval, hmem, hwin⟩ :=
    (hb (Option Q) Al inferInstance inferInstance C.completeE.toAut C.isTotal_completeE t ht).1
      (by rwa [EAut.lang_completeE]) q0 h0
  refine ⟨σ, hval, (accGame C.completeE.toAut C.isTotal_completeE t q0).usesMemory_mono ?_ hmem,
    hwin⟩
  simp [complMem, Nat.card_eq_fintype_card]

end Automaton

end BorelMSO


==> anc/lean-formalization/BorelMSO/Complementation/EffStrategyWord.lean <==
import BorelMSO.Complementation.StrategyWord
import BorelMSO.Automata.EffAut
import BorelMSO.Automata.EffWordAut

/-!
# The automaton checking a strategy of Adam, effectively

`BorelMSO/Complementation/StrategyWord.lean` associates with an automaton `A` on Borel trees and a
letter `a` the nondeterministic Muller automaton on ω-words `eveNMuller A a`, which accepts
the sequences of letters read along a branch exactly when Eve wins along that branch against
the strategy of Adam described by the labels.  This file gives its effective presentation
(`BorelMSO.Automaton.eveNMullerE`), together with the finiteness and decidability
instances for the alphabet `GamAlph Q m` of local strategy data.
-/

namespace BorelMSO

namespace Automaton

variable {Q Al : Type} {m : ℕ}

namespace StratLabel

variable [Fintype Q] [DecidableEq Q]

instance : Fintype (StratLabel Q m) := by
  haveI i1 : Fintype (Fin m → Q → Q → Bool) := by infer_instance
  haveI i2 : Fintype (Fin m → Q → Q → Q → Fin m) := by infer_instance
  haveI i3 : Fintype (Fin m → Q → Q → Bool → Fin m) := by infer_instance
  exact Fintype.ofEquiv _ equivProd.symm

instance : DecidableEq (StratLabel Q m) := fun l l' =>
  decidable_of_iff (l.memStart = l'.memStart ∧ l.dir = l'.dir ∧ l.upd1 = l'.upd1 ∧
    l.upd2 = l'.upd2) (by cases l; cases l'; simp)

end StratLabel

variable [Fintype Q] [DecidableEq Q]

instance decidableEqEveSt : DecidableEq (EveSt Q m) :=
  inferInstanceAs (DecidableEq (Q ⊕ Q × Q × Fin m))

instance fintypeEveSt : Fintype (EveSt Q m) :=
  inferInstanceAs (Fintype (Q ⊕ Q × Q × Fin m))

instance decidableEveStep (C : EAut Q Al) (l : (Al × GamAlph Q m) × Bool) (c : Q × Q × Fin m)
    (s' : EveSt Q m) : Decidable (eveStep C.toAut l c s') := by
  unfold eveStep
  infer_instance

/-- The states of the automaton, projected to the state of `A` they carry. -/
def projF (F : Finset (EveSt Q m)) : Finset Q :=
  Finset.univ.filter fun c => ∃ s ∈ F, ∃ q1 : Q, ∃ mm : Fin m, s = Sum.inr (q1, c, mm)

theorem coe_projF (F : Finset (EveSt Q m)) :
    (↑(projF F) : Set Q) = {c | ∃ s ∈ (↑F : Set (EveSt Q m)), ∃ q1 mm, s = Sum.inr (q1, c, mm)} := by
  ext c
  simp [projF]

/-- The effective presentation of the automaton `eveNMuller`. -/
def eveNMullerE (C : EAut Q Al) (a : Al × GamAlph Q m) :
    ENMuller (EveSt Q m) ((Al × GamAlph Q m) × Bool) where
  start s :=
    match s with
    | Sum.inl q0 => C.init q0
    | Sum.inr _ => false
  step s l s' := decide (eveStep C.toAut l (stData l s) s')
  acc F := decide (∃ p : Q, C.omega (projF F) a.1 p = true)

theorem toN_eveNMullerE (C : EAut Q Al) (a : Al × GamAlph Q m) :
    (eveNMullerE C a).toN = eveNMuller C.toAut a := by
  simp only [ENMuller.toN, eveNMullerE, eveNMuller, NMuller.mk.injEq]
  refine ⟨?_, ?_, ?_⟩
  · ext s
    cases s with
    | inl q0 => exact ⟨fun h => ⟨q0, h, rfl⟩, by rintro ⟨q, hq, h⟩; cases h; exact hq⟩
    | inr p =>
        constructor
        · intro h
          exact absurd h (by simp)
        · rintro ⟨q, -, h⟩
          exact absurd h (by simp)
  · funext s l s'
    exact propext (by simp)
  · funext R
    obtain ⟨F, rfl⟩ := EAut.exists_coe_eq (Q := EveSt Q m) R
    refine propext ⟨?_, ?_⟩
    · rintro ⟨G, hG, h⟩
      rw [Finset.coe_injective hG, decide_eq_true_iff] at h
      obtain ⟨p, hp⟩ := h
      exact ⟨p, by rw [← coe_projF F, EAut.toAut_Domega_coe]; exact hp⟩
    · rintro ⟨p, hp⟩
      refine ⟨F, rfl, ?_⟩
      rw [decide_eq_true_iff]
      refine ⟨p, ?_⟩
      rw [← coe_projF F, EAut.toAut_Domega_coe] at hp
      exact hp

end Automaton

end BorelMSO


==> anc/lean-formalization/BorelMSO/Complementation/LabelOfAdamStrat.lean <==
import BorelMSO.Complementation.StrategyLabel

/-!
# From a finite-memory strategy of Adam to a labelling of the input tree

This file proves the second half of the correspondence of
`BorelMSO/Complementation/StrategyLabel.lean`: a winning strategy of Adam in the acceptance game which
uses the memory `Fin m` is described by a labelling of the nodes of the input tree by local
strategy data, against which Eve wins along no branch
(`BorelMSO.Automaton.exists_label_of_adamStrat`).

The labelling is read off from the data `(m₀, δ, ch)` implementing the strategy: at the node
`v` of the input tree, `dir` is the direction of the move `ch` prescribes at the position of
Adam sitting one step below `v`, and `upd1`, `upd2` are the values of `δ` along Eve's move
and along Adam's move at `v`.

That Eve wins along no branch is proved by contradiction: an `EveRun` along a branch `b`
which satisfies the acceptance condition is turned into an actual play of the acceptance
game (`BorelMSO/Complementation/AccPlay.lean` provides the two canonical moves), the play is shown to
be consistent with the strategy — this is where the equation `dir = b i` of the run is
used, together with the validity of the strategy — and it satisfies the acceptance
condition, contradicting the fact that the strategy is winning for Adam.
-/

namespace BorelMSO

namespace Automaton

open TreeGame Pt

variable {Q Al : Type} {m : ℕ}

/-- Eve's canonical move at the node `v` of the input tree: she chooses the transition
`(q, x, y)`. -/
def eveEdge (A : Automaton Q Al) (hA : A.IsTotal) (t : Pt → Al) (q0 : Q) (v : Node) (q x y : Q)
    (h : A.Dstar q (t (Pt.node v)) x y) : (accGame A hA t q0).Step :=
  mkStep (q0 := q0) (accRel_eve (A := A) (t := t) (w := inter v) (q := q) (x := x) (y := y)
    (by rw [real_inter]; exact h))

/-- Adam's canonical move at the node `v` of the input tree: he chooses the direction `d`. -/
def adamEdge (A : Automaton Q Al) (hA : A.IsTotal) (t : Pt → Al) (q0 : Q) (v : Node) (x y : Q) (d : Bool) :
    (accGame A hA t q0).Step :=
  mkStep (q0 := q0) (accRel_adam (A := A) (t := t) (w := inter v ++ [false]) (x := x) (y := y) d)

open Classical in
/-- The local strategy data at the node `v` read off from the data `(m0, δ, ch)`
implementing a strategy of Adam. -/
noncomputable def labelOfStrat (A : Automaton Q Al) (hA : A.IsTotal) (t : Pt → Al) (q0 : Q) (m0 : Fin m)
    (δ : Fin m → (accGame A hA t q0).Step → Fin m)
    (ch : Fin m → Pos (AccSt Q) → (accGame A hA t q0).Step) (v : Node) : StratLabel Q m where
  memStart := m0
  dir M x y :=
    ((accGame A hA t q0).nodeOf (ch M (inter v ++ [false], AccSt.tr x y))).getLastD false
  upd1 M q x y :=
    if h : A.Dstar q (t (Pt.node v)) x y then δ M (eveEdge A hA t q0 v q x y h) else M
  upd2 M x y d := δ M (adamEdge A hA t q0 v x y d)

/-- Conversely, a winning strategy of Adam using the memory `Fin m` is described by a
labelling of the nodes of the input tree by local strategy data. -/
theorem exists_label_of_adamStrat (A : Automaton Q Al) (hA : A.IsTotal) (t : Pt → Al) (q0 : Q)
    {σ : List (accGame A hA t q0).Step → (accGame A hA t q0).Step}
    (hval : (accGame A hA t q0).ValidStrat σ Player.adam)
    (hmem : (accGame A hA t q0).UsesMemory σ (Fin m))
    (hwin : (accGame A hA t q0).WinningFor σ Player.adam (fun π => ¬ accWin A hA t q0 π)) :
    ∃ g : Node → StratLabel Q m, ∀ b : Branch, ¬ EveWinsAlong A t g q0 b := by
  classical
  obtain ⟨m0, δ, ch, hσ⟩ := hmem
  refine ⟨labelOfStrat A hA t q0 m0 δ ch, ?_⟩
  set g := labelOfStrat A hA t q0 m0 δ ch with hg
  rintro b ⟨r, pAcc, hpAcc⟩
  -- the positions of the play associated with the run `r`
  obtain ⟨P, hPe, hPo⟩ : ∃ P : ℕ → Pos (AccSt Q),
      (∀ i, P (2 * i) = (inter (pre b i), AccSt.st (r.st i))) ∧
      (∀ i, P (2 * i + 1) = (inter (pre b i) ++ [false], AccSt.tr (r.left i) (r.right i))) := by
    refine ⟨fun n => if Even n then (inter (pre b (n / 2)), AccSt.st (r.st (n / 2)))
      else (inter (pre b (n / 2)) ++ [false],
        AccSt.tr (r.left (n / 2)) (r.right (n / 2))), ?_, ?_⟩
    · intro i
      show (if Even (2 * i) then (inter (pre b (2 * i / 2)), AccSt.st (r.st (2 * i / 2)))
        else (inter (pre b (2 * i / 2)) ++ [false],
          AccSt.tr (r.left (2 * i / 2)) (r.right (2 * i / 2)))) = _
      rw [if_pos (show Even (2 * i) from ⟨i, by ring⟩), show 2 * i / 2 = i by omega]
    · intro i
      show (if Even (2 * i + 1) then
          (inter (pre b ((2 * i + 1) / 2)), AccSt.st (r.st ((2 * i + 1) / 2)))
        else (inter (pre b ((2 * i + 1) / 2)) ++ [false],
          AccSt.tr (r.left ((2 * i + 1) / 2)) (r.right ((2 * i + 1) / 2)))) = _
      rw [if_neg (show ¬ Even (2 * i + 1) by simp), show (2 * i + 1) / 2 = i by omega]
  -- the successive positions are related by the moves of the game
  have hnodesucc : ∀ i, inter (pre b (i + 1)) = (inter (pre b i) ++ [false]) ++ [b i] := by
    intro i
    rw [pre_succ, inter_snoc]
    simp
  have hstep : ∀ n, accRel A t (P n) (P (n + 1)) := by
    intro n
    rcases Nat.even_or_odd n with he | ho
    · obtain ⟨i, hi⟩ := he
      have hn : n = 2 * i := by omega
      subst hn
      rw [hPe i, hPo i]
      exact accRel_eve (by rw [real_inter]; exact r.trans i)
    · obtain ⟨i, hi⟩ := ho
      subst hi
      have h2 : 2 * i + 1 + 1 = 2 * (i + 1) := by ring
      rw [hPo i, h2, hPe (i + 1), hnodesucc i, r.st_succ i]
      exact accRel_adam (b i)
  -- the play itself
  obtain ⟨π, hπ0, hπsucc⟩ : ∃ π : ℕ → (accGame A hA t q0).Step,
      π 0 = (accGame A hA t q0).start ∧ ∀ k, π (k + 1) = mkStep (hstep k) :=
    ⟨fun n => Nat.casesOn n (accGame A hA t q0).start (fun k => mkStep (hstep k)), rfl, fun _ => rfl⟩
  have hpos : ∀ n, (accGame A hA t q0).pos (π n) = P n := by
    intro n
    cases n with
    | zero =>
      rw [hπ0, show 0 = 2 * 0 from rfl, hPe 0]
      show ([], AccSt.st q0) = _
      rw [r.st_zero]
      rfl
    | succ k => rw [hπsucc k, pos_mkStep]
  have hplay : (accGame A hA t q0).IsPlay π :=
    ⟨hπ0, fun n => by rw [hπsucc n]; exact E_mkStep (hstep n) (hpos n)⟩
  -- the moves of the play are the canonical ones
  have hπeve : ∀ i, π (2 * i + 1) = eveEdge A hA t q0 (pre b i) (r.st i) (r.left i) (r.right i)
      (r.trans i) := by
    intro i
    rw [hπsucc (2 * i)]
    exact mkStep_congr _ _ (hPe i) (hPo i)
  have hπadam : ∀ i, π (2 * i + 1 + 1)
      = adamEdge A hA t q0 (pre b i) (r.left i) (r.right i) (b i) := by
    intro i
    rw [hπsucc (2 * i + 1)]
    refine mkStep_congr _ _ (hPo i) ?_
    have h2 : 2 * i + 1 + 1 = 2 * (i + 1) := by ring
    rw [h2, hPe (i + 1), hnodesucc i, r.st_succ i]
  -- the memory along the play
  obtain ⟨Mem, hMemdef⟩ : ∃ Mem : ℕ → Fin m, ∀ n,
      Mem n = (accGame A hA t q0).memState δ m0 ((accGame A hA t q0).revPrefix π n) :=
    ⟨_, fun _ => rfl⟩
  have hMemsucc : ∀ n, Mem (n + 1) = δ (Mem n) (π (n + 1)) := by
    intro n
    rw [hMemdef, hMemdef]
    exact (accGame A hA t q0).memState_revPrefix_succ δ m0 hplay n
  have hMem0 : Mem 0 = m0 := by
    rw [hMemdef, revPrefix_zero, hπ0]
    exact (accGame A hA t q0).memState_singleton δ m0
  have hMemE : ∀ i, Mem (2 * i + 1)
      = (g (pre b i)).upd1 (Mem (2 * i)) (r.st i) (r.left i) (r.right i) := by
    intro i
    rw [hMemsucc (2 * i), hπeve i]
    show _ = if h : A.Dstar (r.st i) (t (Pt.node (pre b i))) (r.left i) (r.right i) then
      δ (Mem (2 * i)) (eveEdge A hA t q0 (pre b i) (r.st i) (r.left i) (r.right i) h) else _
    rw [dif_pos (r.trans i)]
  have hMemEven : ∀ i, Mem (2 * i) = r.mem i := by
    intro i
    induction i with
    | zero =>
      rw [show 2 * 0 = 0 from rfl, hMem0, r.mem_zero]
      rfl
    | succ i ih =>
      have h2 : 2 * (i + 1) = 2 * i + 1 + 1 := by ring
      rw [h2, hMemsucc (2 * i + 1), hπadam i, r.mem_succ i, ← ih, ← hMemE i]
      rfl
  -- the strategy agrees with the play
  have hagree : ∀ n, (accGame A hA t q0).IsHist σ Player.adam ((accGame A hA t q0).revPrefix π n) →
      (accGame A hA t q0).owner (π n) = Player.adam → π (n + 1) = σ ((accGame A hA t q0).revPrefix π n) := by
    intro n hhist ho
    have hown : (accGame A hA t q0).owner (π n) = accOwner (P n).2 := by
      rw [owner_eq, hpos n]
    rcases Nat.even_or_odd n with he | hodd
    · obtain ⟨i, hi⟩ := he
      have hn : n = 2 * i := by omega
      subst hn
      rw [hown, hPe i] at ho
      exact absurd ho (by simp [accOwner])
    · obtain ⟨i, hi⟩ := hodd
      subst hi
      have hhead : ((accGame A hA t q0).revPrefix π (2 * i + 1)).head? = some (π (2 * i + 1)) :=
        (accGame A hA t q0).revPrefix_head? π (2 * i + 1)
      have hlegal : (accGame A hA t q0).E (π (2 * i + 1)) (σ ((accGame A hA t q0).revPrefix π (2 * i + 1))) :=
        hval _ _ hhist hhead ho
      set s := σ ((accGame A hA t q0).revPrefix π (2 * i + 1)) with hs
      have hsval : s = ch (Mem (2 * i + 1)) ((accGame A hA t q0).pos (π (2 * i + 1))) := by
        rw [hs, hσ _ _ hhead, hMemdef]
      have hp2 : ((accGame A hA t q0).pos (π (2 * i + 1))).2
          = AccSt.tr (r.left i) (r.right i) := by rw [hpos, hPo i]
      have hp1 : ((accGame A hA t q0).pos (π (2 * i + 1))).1 = inter (pre b i) ++ [false] := by
        rw [hpos, hPo i]
      obtain ⟨d, hd1, hd2⟩ := accRel_tr' hp2 (accRel_of_E hlegal)
      -- the direction chosen by the strategy is the one of the branch
      have hdir : d = b i := by
        have hdirdef : (g (pre b i)).dir (Mem (2 * i + 1)) (r.left i) (r.right i) = d := by
          show ((accGame A hA t q0).nodeOf
            (ch (Mem (2 * i + 1)) (inter (pre b i) ++ [false],
              AccSt.tr (r.left i) (r.right i)))).getLastD false = d
          rw [show (inter (pre b i) ++ [false], AccSt.tr (r.left i) (r.right i))
            = (accGame A hA t q0).pos (π (2 * i + 1)) by rw [hpos, hPo i], ← hsval]
          show ((accGame A hA t q0).pos s).1.getLastD false = d
          rw [hd1, hp1]
          simp
        rw [← hdirdef, hMemE i, hMemEven i]
        exact r.dir_eq i
      subst hdir
      have hposs : (accGame A hA t q0).pos s = P (2 * i + 1 + 1) := by
        have h2 : 2 * i + 1 + 1 = 2 * (i + 1) := by ring
        rw [h2, hPe (i + 1), hnodesucc i, r.st_succ i]
        refine Prod.ext ?_ ?_
        · rw [hd1, hp1]
        · rw [hd2]
      rw [eq_mkStep_of_E hlegal hposs (by rw [hpos]; exact hstep (2 * i + 1)), hπsucc (2 * i + 1)]
      exact mkStep_congr _ _ (hpos (2 * i + 1)).symm rfl
  have hhist : ∀ n, (accGame A hA t q0).IsHist σ Player.adam ((accGame A hA t q0).revPrefix π n) := by
    intro n
    induction n with
    | zero =>
      show (accGame A hA t q0).IsHist σ Player.adam [π 0]
      exact hπ0
    | succ n ih =>
      rw [revPrefix_succ]
      exact (accGame A hA t q0).IsHist_cons' ih ((accGame A hA t q0).revPrefix_head? π n)
        (hplay.2 n) (fun ho => (hagree n ih ho))
  have hcons : (accGame A hA t q0).Consistent σ Player.adam π := fun n ho =>
    hagree n (hhist n) ho
  -- the play satisfies the acceptance condition, a contradiction
  refine hwin π hplay hcons ?_
  have hst : ∀ k, (pp π (2 * k)).2 = AccSt.st (r.st k) := by
    intro k
    show ((accGame A hA t q0).pos (π (2 * k))).2 = _
    rw [hpos, hPe k]
  have hoddstates : ∀ n, ¬ Even n → ∃ x y, (pp π n).2 = AccSt.tr x y := by
    intro n hn
    obtain ⟨i, hi⟩ := Nat.not_even_iff_odd.mp hn
    subst hi
    exact ⟨r.left i, r.right i, by
      show ((accGame A hA t q0).pos (π (2 * i + 1))).2 = _
      rw [hpos, hPo i]⟩
  have hbranch : realBr ((accGame A hA t q0).branchOf π) = b := by
    funext i
    show (accGame A hA t q0).branchOf π (2 * i + 1) = b i
    show ((accGame A hA t q0).nodeOf (π (2 * i + 1 + 1))).getLastD false = b i
    show (((accGame A hA t q0).pos (π (2 * i + 1 + 1))).1).getLastD false = b i
    rw [hpos]
    have h2 : 2 * i + 1 + 1 = 2 * (i + 1) := by ring
    rw [h2, hPe (i + 1), hnodesucc i]
    simp
  refine ⟨pAcc, ?_⟩
  rw [hbranch, infStates_st_eq (q0 := q0) (S := r.st) hst hoddstates]
  exact hpAcc

end Automaton

end BorelMSO


==> anc/lean-formalization/BorelMSO/Complementation/Lemma12.lean <==
import BorelMSO.Complementation.StrategyWord
import BorelMSO.Complementation.AdamStratOfLabel
import BorelMSO.Complementation.LabelOfAdamStrat
import BorelMSO.Automata.MullerToBuchi
import BorelMSO.Safra.Main

/-!
# Lemma 12: closure under complementation

Lemma 12 of the paper states that, assuming Conjecture 2, the languages of Borel trees
recognized by nondeterministic Muller automata are closed under complementation (and that
the complement automaton can be computed).  Its proof has three steps.

1. **Claim 13.**  From Conjecture 2 one computes a memory bound `m`, depending only on the
   number of states of the automaton, such that a Borel tree is rejected exactly when Adam
   wins the acceptance game with at most `m` memory states.  This step is formalized in
   `BorelMSO/Complementation/Claim13.lean` (`BorelMSO.Automaton.claim13_complement`); it is the
   only step that uses the conjecture.

2. **Guessing the strategy.**  A strategy of Adam with memory `Fin m` is a labelling of the
   nodes of the input tree by the finite alphabet `BorelMSO.Automaton.StratLabel Q m` of
   local strategy data (one for each possible initial state, whence the alphabet
   `BorelMSO.Automaton.GamAlph Q m`); this is the content of
   `BorelMSO/Complementation/StrategyLabel.lean`.  The complement automaton guesses such a labelling,
   i.e. it is the projection (Lemma 9, `BorelMSO.Automaton.lang_project`) of the
   *strategy language*, the set of trees over `Al × GamAlph Q m` whose second component is
   a winning strategy of Adam for the first component.

3. **Recognizing the strategy language (Claim 14).**  Whether the second component is
   winning is a property that has to be checked on every branch: for each branch `b`, every
   play consistent with Adam's strategy that stays on `b` must be losing for Eve.  For a
   fixed label of the branch this is an ω-regular property of the sequence of letters read
   along the branch — it is recognized by the nondeterministic Muller automaton on ω-words
   `BorelMSO.Automaton.eveNMuller` of `BorelMSO/Complementation/StrategyWord.lean` — and what has to
   be checked is its *complement*.  Since the labelling of a node must be correct for all
   the branches through it at once, the automata run along the branches must moreover be
   *deterministic*; both requirements are provided by McNaughton's determinization theorem
   (`BorelMSO.McNaughton`, `BorelMSO.exists_dmuller_compl`), and the resulting family of
   deterministic automata is turned into a tree automaton by Claim 14
   (`BorelMSO.claim14`).

The main result of this file is `BorelMSO.Automaton.lemma12_of_mcNaughton`, Lemma 12 with
McNaughton's theorem as an explicit hypothesis.  It is stated as closure under
complementation *relative to the Borel trees* (a language of the model always consists of
Borel trees), and it does not express the effectiveness part of Lemma 12, which would
require a computable presentation of the automata.
-/

namespace BorelMSO

namespace Automaton

open Pt TreeGame

/-- The tree over `Al × Gam` obtained from a tree over `Al` and a labelling of the *nodes*
by `Gam`, the branches receiving the fixed letter `c`. -/
def pairTree {Al Gam : Type} (t : Pt → Al) (h : Node → Gam) (c : Gam) : Pt → Al × Gam
  | Pt.node v => (t (Pt.node v), h v)
  | Pt.branch b => (t (Pt.branch b), c)

@[simp] theorem pairTree_node {Al Gam : Type} (t : Pt → Al) (h : Node → Gam) (c : Gam)
    (v : Node) : pairTree t h c (Pt.node v) = (t (Pt.node v), h v) := rfl

@[simp] theorem pairTree_branch {Al Gam : Type} (t : Pt → Al) (h : Node → Gam) (c : Gam)
    (b : Branch) : pairTree t h c (Pt.branch b) = (t (Pt.branch b), c) := rfl

@[simp] theorem fst_pairTree {Al Gam : Type} (t : Pt → Al) (h : Node → Gam) (c : Gam) :
    (fun x => (pairTree t h c x).1) = t := by
  funext x; cases x <;> rfl

/-- A Borel tree over `Al` together with an arbitrary labelling of the *nodes* by a finite
alphabet `Gam` (the branches receiving a fixed letter) is a Borel tree over `Al × Gam`. -/
theorem isBorelTree_pairTree {Al Gam : Type} [Finite Al] [Finite Gam] {t : Pt → Al}
    (ht : IsBorelTree t) (h : Node → Gam) (c : Gam) : IsBorelTree (pairTree t h c) := by
  classical
  rintro ⟨a, gam⟩
  have hsplit :
      {x : Pt | pairTree t h c x = (a, gam)}
        = {x : Pt | t x = a} ∩
            ({x : Pt | ∃ v, x = Pt.node v ∧ h v = gam} ∪ {x ∈ Pt.branchSet | c = gam}) := by
    ext x
    cases x with
    | node v =>
      simp only [Set.mem_setOf_eq, pairTree_node, Prod.mk.injEq,
        Set.mem_inter_iff, Set.mem_union, Pt.branchSet]
      constructor
      · rintro ⟨h1, h2⟩
        exact ⟨h1, Or.inl ⟨v, rfl, h2⟩⟩
      · rintro ⟨h1, (⟨v', hv', h2⟩ | ⟨⟨b, hb⟩, -⟩)⟩
        · simp only [Pt.node.injEq] at hv'
          subst hv'
          exact ⟨h1, h2⟩
        · exact absurd hb (by simp)
    | branch b =>
      simp only [Set.mem_setOf_eq, pairTree_branch, Prod.mk.injEq,
        Set.mem_inter_iff, Set.mem_union, Pt.branchSet]
      constructor
      · rintro ⟨h1, h2⟩
        exact ⟨h1, Or.inr ⟨⟨b, rfl⟩, h2⟩⟩
      · rintro ⟨h1, (⟨v', hv', -⟩ | ⟨-, h2⟩)⟩
        · exact absurd hv' (by simp)
        · exact ⟨h1, h2⟩
  rw [hsplit]
  refine (ht a).inter (MeasurableSet.union ?_ ?_)
  · apply Pt.measurableSet_of_subset_nodeSet
    rintro x ⟨v, rfl, -⟩
    exact ⟨v, rfl⟩
  · by_cases hc : c = gam
    · have : {x ∈ Pt.branchSet | c = gam} = Pt.branchSet := by
        ext x; simp [hc]
      rw [this]
      exact Pt.measurableSet_branchSet
    · have : {x ∈ Pt.branchSet | c = gam} = ∅ := by
        ext x; simp [hc]
      rw [this]
      exact MeasurableSet.empty

variable {Q Al : Type} [Finite Q] [Finite Al]

/-- If Adam has a valid winning strategy in the acceptance game for every initial state,
then the tree is rejected. -/
theorem not_mem_lang_of_adam_wins {A : Automaton Q Al} {hA : A.IsTotal} {t : Pt → Al} (ht : IsBorelTree t)
    (h : ∀ q0 ∈ A.init, ∃ σ : List (accGame A hA t q0).Step → (accGame A hA t q0).Step,
      (accGame A hA t q0).ValidStrat σ Player.adam ∧
        (accGame A hA t q0).WinningFor σ Player.adam (fun π => ¬ accWin A hA t q0 π)) :
    t ∉ A.lang := by
  intro hmem
  obtain ⟨q0, h0, σ, hval, hwin⟩ := (mem_lang_iff_eve_wins ht).1 hmem
  obtain ⟨adv, hval', hwin'⟩ := h q0 h0
  exact (accGame A hA t q0).not_winning_both σ adv Player.eve hval hval' hwin hwin'

/-- The heart of the proof of Lemma 12, stated for a total automaton `A` (so that its
acceptance game is defined), an explicitly given memory bound `m` and an explicitly given
family `D` of deterministic Muller automata complementing the automata `eveNMuller A a` on
ω-words.  The complement automaton is then literally the projection of
the tree automaton of Claim 14 built on `D`, which makes the construction effective once
`m` and `D` are computed effectively. -/
theorem lemma12_general (A : Automaton Q Al) (hA : A.IsTotal) (m : ℕ) [NeZero m]
    (hb : ∀ t : Pt → Al, IsBorelTree t → t ∉ A.lang → ∀ q0 ∈ A.init,
      ∃ σ : List (accGame A hA t q0).Step → (accGame A hA t q0).Step,
        (accGame A hA t q0).ValidStrat σ Player.adam ∧
          (accGame A hA t q0).UsesMemory σ (Fin m) ∧
          (accGame A hA t q0).WinningFor σ Player.adam (fun π => ¬ accWin A hA t q0 π))
    {St : Al × GamAlph Q m → Type} [∀ a, Finite (St a)]
    (D : ∀ a, DMuller (St a) ((Al × GamAlph Q m) × Bool))
    (hD : ∀ a w, (D a).Accepts w ↔ ¬ (eveNMuller A a).Accepts w) :
    ((DMuller.treeAut D).project Prod.fst).lang = {t : Pt → Al | IsBorelTree t} \ A.lang := by
  classical
  rw [lang_project, DMuller.lang_treeAut]
  ext t
  simp only [Set.mem_image, Set.mem_setOf_eq, Set.mem_diff]
  constructor
  · rintro ⟨u, ⟨hu, hall⟩, rfl⟩
    have hlab : ∀ q0 : Q, q0 ∈ A.init → ∀ b : Branch,
        ¬ EveWinsAlong A (fun x => (u x).1) (fun v => (u (Pt.node v)).2 q0) q0 b := by
      intro q0 h0 b hw
      have h := (hD (u (Pt.branch b)) (DMuller.branchWord u b)).1 (hall b)
      rw [accepts_eveNMuller_iff] at h
      exact h ⟨q0, h0, hw⟩
    refine ⟨hu.comp Prod.fst, not_mem_lang_of_adam_wins (hA := hA) (hu.comp Prod.fst) ?_⟩
    intro q0 h0
    obtain ⟨σ, hval, -, hwin⟩ :=
      exists_adamStrat_of_label A hA (fun x => (u x).1) q0
        (fun v => (u (Pt.node v)).2 q0) (hlab q0 h0)
    exact ⟨σ, hval, hwin⟩
  · rintro ⟨ht, hnl⟩
    have hgex : ∀ q0 : Q, ∃ g : Node → StratLabel Q m,
        q0 ∈ A.init → ∀ b : Branch, ¬ EveWinsAlong A t g q0 b := by
      intro q0
      by_cases h0 : q0 ∈ A.init
      · obtain ⟨σ, hval, hmem, hwin⟩ := hb t ht hnl q0 h0
        obtain ⟨g, hg⟩ := exists_label_of_adamStrat A hA t q0 hval hmem hwin
        exact ⟨g, fun _ => hg⟩
      · exact ⟨fun _ => default, fun hc => absurd hc h0⟩
    choose g hg using hgex
    refine ⟨pairTree t (fun v q0 => g q0 v) default, ⟨?_, ?_⟩, ?_⟩
    · exact isBorelTree_pairTree ht (fun v q0 => g q0 v) default
    · intro b
      rw [hD, accepts_eveNMuller_iff A (pairTree t (fun v q0 => g q0 v) default) b]
      rintro ⟨q0, h0, hw⟩
      simp only [pairTree_node, fst_pairTree] at hw
      exact hg q0 h0 b hw
    · exact fst_pairTree t (fun v q0 => g q0 v) default

/-- **Lemma 12**, with McNaughton's determinization theorem as an explicit hypothesis.
Assuming Conjecture 2, the languages of Borel trees recognized by nondeterministic Muller
automata on Borel trees are closed under complementation.

As in the paper, the automaton is first made total by adding a rejecting sink state
(`BorelMSO.Automaton.complete`), which does not change its language
(`BorelMSO.Automaton.lang_complete`); the acceptance game is then built for the total
automaton. -/
theorem lemma12_of_mcNaughton (h2 : Conjecture2) (hM : McNaughton) (A : Automaton Q Al) :
    ∃ (Q' : Type) (_ : Finite Q') (B : Automaton Q' Al),
      B.lang = {t : Pt → Al | IsBorelTree t} \ A.lang := by
  classical
  obtain ⟨bnd, -, hb⟩ := claim13_complement h2
  set m : ℕ := bnd (Nat.card (Option Q)) + 1 with hm
  haveI : NeZero m := ⟨by omega⟩
  have hmle : bnd (Nat.card (Option Q)) ≤ m := by omega
  have hex : ∀ a : Al × GamAlph (Option Q) m, ∃ (S' : Type) (_ : Finite S')
      (D : DMuller S' ((Al × GamAlph (Option Q) m) × Bool)),
      ∀ w, D.Accepts w ↔ ¬ (eveNMuller A.complete a).Accepts w :=
    fun a => exists_dmuller_compl hM (eveNMuller A.complete a)
  choose St hfin D hD using hex
  haveI : ∀ a, Finite (St a) := hfin
  refine ⟨∀ a, St a, inferInstance, (DMuller.treeAut D).project Prod.fst, ?_⟩
  rw [← lang_complete A]
  refine lemma12_general A.complete A.isTotal_complete m (fun t ht hnl q0 h0 => ?_) D hD
  obtain ⟨σ, hval, hmem, hwin⟩ :=
    (hb (Option Q) Al inferInstance inferInstance A.complete A.isTotal_complete t ht).1 hnl q0 h0
  exact ⟨σ, hval, (accGame A.complete A.isTotal_complete t q0).usesMemory_mono hmle hmem, hwin⟩

/-- **Lemma 12**, with Safra's determinization theorem for nondeterministic Büchi automata
as an explicit hypothesis: assuming Conjecture 2, the languages of Borel trees recognized by
nondeterministic Muller automata on Borel trees are closed under complementation. -/
theorem lemma12_of_buchiDeterminization (h2 : Conjecture2) (hB : BuchiDeterminization)
    (A : Automaton Q Al) :
    ∃ (Q' : Type) (_ : Finite Q') (B : Automaton Q' Al),
      B.lang = {t : Pt → Al | IsBorelTree t} \ A.lang :=
  lemma12_of_mcNaughton h2 (mcNaughton_of_buchiDeterminization hB) A

/-- **Lemma 12.**  Assuming Conjecture 2, the languages of Borel trees recognized by
nondeterministic Muller automata on Borel trees are closed under complementation.

Beyond Conjecture 2, the proof uses McNaughton's determinization theorem for ω-word
automata, which is proved in `BorelMSO/Safra/Main.lean`
(`BorelMSO.mcNaughton`). -/
theorem lemma12 (h2 : Conjecture2) (A : Automaton Q Al) :
    ∃ (Q' : Type) (_ : Finite Q') (B : Automaton Q' Al),
      B.lang = {t : Pt → Al | IsBorelTree t} \ A.lang :=
  lemma12_of_mcNaughton h2 mcNaughton A

end Automaton

end BorelMSO


==> anc/lean-formalization/BorelMSO/Complementation/StrategyLabel.lean <==
import BorelMSO.Complementation.AccPlay

/-!
# Adam's finite-memory strategies as labellings of the input tree

This file formalizes the second step of the proof of Lemma 12: a strategy of Adam in the
acceptance game which uses the memory `Fin m` is the same thing as a labelling of the nodes
of the input tree by the finite alphabet `StratLabel Q m` of *local strategy data*:

* `dir`, Adam's choice of a direction, computed from the current memory state and from the
  transition just chosen by Eve;
* `upd1` and `upd2`, the updates of the memory along the move of Eve and along the move of
  Adam;
* `memStart`, the initial memory state (it is only read at the root).

Once the strategy is described by such a labelling, the plays that are consistent with it
and that stay on a fixed branch `b` of the input tree are exactly the sequences described by
`EveRun`, and Eve wins one of them exactly when `EveWinsAlong` holds.  The strategy is
winning for Adam if and only if `EveWinsAlong` fails for every branch; the two directions
of this equivalence are proved in `BorelMSO/Complementation/AdamStratOfLabel.lean`
(`BorelMSO.Automaton.exists_adamStrat_of_label`) and in
`BorelMSO/Complementation/LabelOfAdamStrat.lean` (`BorelMSO.Automaton.exists_label_of_adamStrat`).
-/

namespace BorelMSO

namespace Automaton

open TreeGame Pt

variable {Q Al : Type}

/-- The local data of a finite-memory strategy of Adam at a node of the input tree: the
direction chosen by Adam as a function of the memory state and of the transition chosen by
Eve, and the updates of the memory along the two moves.  The field `memStart` carries the
initial memory state; it is only read at the root of the tree. -/
structure StratLabel (Q : Type) (m : ℕ) where
  /-- The initial memory state (read at the root only). -/
  memStart : Fin m
  /-- Adam's choice of a direction, from the memory state and the transition chosen by
  Eve. -/
  dir : Fin m → Q → Q → Bool
  /-- The memory update along the move of Eve (the current state and her transition). -/
  upd1 : Fin m → Q → Q → Q → Fin m
  /-- The memory update along the move of Adam. -/
  upd2 : Fin m → Q → Q → Bool → Fin m

namespace StratLabel

variable {m : ℕ}

/-- The local strategy data as a tuple, used to see that there are finitely many of them. -/
def equivProd : StratLabel Q m ≃
    Fin m × (Fin m → Q → Q → Bool) × (Fin m → Q → Q → Q → Fin m) ×
      (Fin m → Q → Q → Bool → Fin m) where
  toFun l := (l.memStart, l.dir, l.upd1, l.upd2)
  invFun p := ⟨p.1, p.2.1, p.2.2.1, p.2.2.2⟩
  left_inv := by rintro ⟨a, b, c, d⟩; rfl
  right_inv := by rintro ⟨a, b, c, d⟩; rfl

instance [Finite Q] : Finite (StratLabel Q m) := Finite.of_equiv _ equivProd.symm

instance [NeZero m] : Inhabited (StratLabel Q m) :=
  ⟨⟨⟨0, Nat.pos_of_ne_zero (NeZero.ne m)⟩, fun _ _ _ => false, fun x _ _ _ => x,
    fun x _ _ _ => x⟩⟩

end StratLabel

/-- The alphabet used to guess a strategy of Adam: one local strategy datum for each
possible initial state of the automaton. -/
abbrev GamAlph (Q : Type) (m : ℕ) := Q → StratLabel Q m

variable {A : Automaton Q Al} {t : Pt → Al} {q0 : Q} {m : ℕ}

/-- A play of the acceptance game that stays on the branch `b` and is consistent with the
strategy of Adam described by the labelling `g`: at the `i`-th node of the branch the
automaton is in the state `st i`, Eve chooses the transition `(left i, right i)`, Adam's
memory is `mem i`, and Adam chooses the direction `b i`. -/
structure EveRun (A : Automaton Q Al) (t : Pt → Al) (g : Node → StratLabel Q m) (q0 : Q)
    (b : Branch) where
  /-- The state of the automaton at the `i`-th node of the branch. -/
  st : ℕ → Q
  /-- The left component of the transition chosen by Eve. -/
  left : ℕ → Q
  /-- The right component of the transition chosen by Eve. -/
  right : ℕ → Q
  /-- Adam's memory state at the `i`-th node of the branch. -/
  mem : ℕ → Fin m
  /-- The run starts in the state `q0`. -/
  st_zero : st 0 = q0
  /-- The memory starts in the initial memory state of the label of the root. -/
  mem_zero : mem 0 = (g []).memStart
  /-- Eve chooses an available transition. -/
  trans : ∀ i, A.Dstar (st i) (t (Pt.node (pre b i))) (left i) (right i)
  /-- Adam follows the branch. -/
  dir_eq : ∀ i, (g (pre b i)).dir ((g (pre b i)).upd1 (mem i) (st i) (left i) (right i))
      (left i) (right i) = b i
  /-- The state of the automaton at the next node of the branch. -/
  st_succ : ∀ i, st (i + 1) = if b i then right i else left i
  /-- The memory state after the two moves. -/
  mem_succ : ∀ i, mem (i + 1) = (g (pre b i)).upd2
      ((g (pre b i)).upd1 (mem i) (st i) (left i) (right i)) (left i) (right i) (b i)

/-- Eve wins along the branch `b` against the strategy of Adam described by the labelling
`g`: there is a play staying on `b`, consistent with the strategy, which satisfies the
acceptance condition of the automaton. -/
def EveWinsAlong (A : Automaton Q Al) (t : Pt → Al) (g : Node → StratLabel Q m) (q0 : Q)
    (b : Branch) : Prop :=
  ∃ r : EveRun A t g q0 b, ∃ p : Q,
    A.Domega {c | {i | r.st i = c}.Infinite} (t (Pt.branch b)) p

end Automaton

end BorelMSO


==> anc/lean-formalization/BorelMSO/Complementation/StrategyLanguage.lean <==
import BorelMSO.Complementation.Lemma12
import BorelMSO.Automata.Deterministic

/-!
# The strategy language is recognized by a deterministic automaton

In the proof of Lemma 12 the paper considers the *strategy language*

  `{t ∈ T(Σ × Γ) | the Γ part represents a winning strategy for Adam in the acceptance game
  for the Σ part}`

and remarks that it "is recognised by a nondeterministic automaton (in fact, a deterministic
one would be enough)".  This file formalizes that remark.

In the formalization, a strategy of Adam with memory `Fin m` is described by a labelling of
the nodes by local strategy data, one for each possible initial state of the automaton, i.e.
by a tree over `GamAlph Q m` (`BorelMSO/Complementation/StrategyLabel.lean`).  The strategy
language `BorelMSO.Automaton.stratLang A m` is the set of Borel trees over
`Al × GamAlph Q m` such that, for every initial state `q0`, the strategy described by the
second component is winning for Adam on every branch, i.e. Eve wins along no branch.
By `BorelMSO.Automaton.adam_wins_of_mem_stratLang`, the second component of a tree of the
strategy language indeed yields, for every initial state, a winning strategy of Adam with
memory `Fin m` in the acceptance game for the first component, and conversely every such
family of strategies is described by a tree of the strategy language
(`BorelMSO.Automaton.exists_mem_stratLang_of_adam_wins`).

The main result, `BorelMSO.Automaton.stratLang_deterministic`, says that the strategy
language is recognized by a deterministic automaton on Borel trees
(`BorelMSO.Automaton.IsDeterministic`): it is the automaton of Claim 14 built on
deterministic Muller automata recognizing the complements of the ω-languages
`eveNMuller A a`, which exist by McNaughton's theorem.  The complement automaton of Lemma 12
is the projection of this automaton.
-/

namespace BorelMSO

namespace Automaton

open TreeGame

variable {Q Al : Type} {m : ℕ}

/-- The *strategy language* of the proof of Lemma 12: the Borel trees over
`Al × GamAlph Q m` whose second component describes, for every initial state `q0` of `A`, a
strategy of Adam in the acceptance game of `A` on the first component along whose plays Eve
wins on no branch. -/
def stratLang (A : Automaton Q Al) (m : ℕ) : Set (Pt → Al × GamAlph Q m) :=
  {u | IsBorelTree u ∧ ∀ q0 ∈ A.init, ∀ b : Branch,
    ¬ EveWinsAlong A (fun x => (u x).1) (fun v => (u (Pt.node v)).2 q0) q0 b}

/-- The second component of a tree of the strategy language describes, for every initial
state, a winning strategy of Adam with memory `Fin m` in the acceptance game for the first
component. -/
theorem adam_wins_of_mem_stratLang (A : Automaton Q Al) (hA : A.IsTotal)
    {u : Pt → Al × GamAlph Q m} (hu : u ∈ stratLang A m) (q0 : Q) (h0 : q0 ∈ A.init) :
    ∃ σ : List (accGame A hA (fun x => (u x).1) q0).Step →
        (accGame A hA (fun x => (u x).1) q0).Step,
      (accGame A hA (fun x => (u x).1) q0).ValidStrat σ Player.adam ∧
        (accGame A hA (fun x => (u x).1) q0).UsesMemory σ (Fin m) ∧
        (accGame A hA (fun x => (u x).1) q0).WinningFor σ Player.adam
          (fun π => ¬ accWin A hA (fun x => (u x).1) q0 π) :=
  exists_adamStrat_of_label A hA (fun x => (u x).1) q0 _ (hu.2 q0 h0)

/-- Conversely, if Adam wins the acceptance game for the Borel tree `t` with memory `Fin m`
from every initial state, then `t` is the first component of a tree of the strategy
language. -/
theorem exists_mem_stratLang_of_adam_wins [Finite Q] [Finite Al] [NeZero m] (A : Automaton Q Al)
    (hA : A.IsTotal) {t : Pt → Al} (ht : IsBorelTree t)
    (h : ∀ q0 ∈ A.init, ∃ σ : List (accGame A hA t q0).Step → (accGame A hA t q0).Step,
      (accGame A hA t q0).ValidStrat σ Player.adam ∧
        (accGame A hA t q0).UsesMemory σ (Fin m) ∧
        (accGame A hA t q0).WinningFor σ Player.adam (fun π => ¬ accWin A hA t q0 π)) :
    ∃ u ∈ stratLang A m, (fun x => (u x).1) = t := by
  classical
  have hgex : ∀ q0 : Q, ∃ g : Node → StratLabel Q m,
      q0 ∈ A.init → ∀ b : Branch, ¬ EveWinsAlong A t g q0 b := by
    intro q0
    by_cases h0 : q0 ∈ A.init
    · obtain ⟨σ, hval, hmem, hwin⟩ := h q0 h0
      obtain ⟨g, hg⟩ := exists_label_of_adamStrat A hA t q0 hval hmem hwin
      exact ⟨g, fun _ => hg⟩
    · exact ⟨fun _ => default, fun hc => absurd hc h0⟩
  choose g hg using hgex
  refine ⟨pairTree t (fun v q0 => g q0 v) default,
    ⟨isBorelTree_pairTree ht (fun v q0 => g q0 v) default, fun q0 h0 b hw => ?_⟩,
    fst_pairTree t (fun v q0 => g q0 v) default⟩
  simp only [pairTree_node, fst_pairTree] at hw
  exact hg q0 h0 b hw

/-- The automaton of Claim 14 built on deterministic Muller automata recognizing the
complements of the ω-languages `eveNMuller A a` recognizes the strategy language. -/
theorem lang_treeAut_eq_stratLang [Finite Q] [Finite Al] (A : Automaton Q Al)
    {St : Al × GamAlph Q m → Type} [∀ a, Finite (St a)] (D : ∀ a, DMuller (St a) ((Al × GamAlph Q m) × Bool))
    (hD : ∀ a w, (D a).Accepts w ↔ ¬ (eveNMuller A a).Accepts w) :
    (DMuller.treeAut D).lang = stratLang A m := by
  rw [DMuller.lang_treeAut]
  ext u
  simp only [Set.mem_setOf_eq, stratLang]
  refine and_congr_right fun _ => ?_
  constructor
  · intro hall q0 h0 b hw
    have h := (hD (u (Pt.branch b)) (DMuller.branchWord u b)).1 (hall b)
    rw [accepts_eveNMuller_iff] at h
    exact h ⟨q0, h0, hw⟩
  · intro hall b
    rw [hD, accepts_eveNMuller_iff]
    rintro ⟨q0, h0, hw⟩
    exact hall q0 h0 b hw

/-- **The strategy language is recognized by a deterministic automaton** (the remark "in
fact, a deterministic one would be enough" in the proof of Lemma 12). -/
theorem stratLang_deterministic [Finite Q] [Finite Al] (A : Automaton Q Al) (m : ℕ) :
    ∃ (Q' : Type) (_ : Finite Q') (B : Automaton Q' (Al × GamAlph Q m)),
      B.IsDeterministic ∧ B.lang = stratLang A m := by
  have hex : ∀ a : Al × GamAlph Q m, ∃ (S' : Type) (_ : Finite S')
      (D : DMuller S' ((Al × GamAlph Q m) × Bool)),
      ∀ w, D.Accepts w ↔ ¬ (eveNMuller A a).Accepts w :=
    fun a => exists_dmuller_compl mcNaughton (eveNMuller A a)
  choose St hfin D hD using hex
  haveI : ∀ a, Finite (St a) := hfin
  exact ⟨∀ a, St a, inferInstance, DMuller.treeAut D, DMuller.isDeterministic_treeAut D,
    lang_treeAut_eq_stratLang A D hD⟩

end Automaton

end BorelMSO


==> anc/lean-formalization/BorelMSO/Complementation/StrategyWord.lean <==
import BorelMSO.Complementation.StrategyLabel
import BorelMSO.Automata.OmegaAut

/-!
# The branch condition of the strategy language as an ω-word automaton

The strategy language of the proof of Lemma 12 consists of the trees over the alphabet
`Al × GamAlph Q m` whose second component describes a strategy of Adam that is winning in
the acceptance game of the automaton on the first component.  By
`BorelMSO/Complementation/StrategyLabel.lean` this is the case exactly when, for every initial state
`q0` and every branch `b`, Eve does not win along `b`, that is, when `EveWinsAlong` fails.

`EveWinsAlong` only depends on the sequence of letters read along the branch, together with
the label of the branch, and it is recognized by the *nondeterministic* Muller automaton on
ω-words `eveNMuller` constructed here: the automaton guesses the initial state `q0` of the
tree automaton, and then follows a play of the acceptance game, guessing at each step the
transition chosen by Eve and updating Adam's memory as prescribed by the labels.
-/

namespace BorelMSO

namespace Automaton

open TreeGame Pt

variable {Q Al : Type} {m : ℕ}

/-- A general pigeonhole principle: if the values of `f` in a fibre of `π` occur infinitely
often, then one single value does. -/
theorem exists_infinite_fiber {S T : Type*} [Finite S] (f : ℕ → S) (π : S → T) (c : T)
    (h : {n | π (f n) = c}.Infinite) : ∃ s, π s = c ∧ {n | f n = s}.Infinite := by
  classical
  by_contra hcon
  push_neg at hcon
  have hsub : {n | π (f n) = c} ⊆ ⋃ s ∈ {s : S | π s = c}, {n | f n = s} := by
    intro n hn
    exact Set.mem_biUnion (by simpa using hn) rfl
  exact h (Set.Finite.subset (Set.Finite.biUnion (Set.toFinite _) (fun s hs => hcon s hs)) hsub)

/-- The states of the ω-word automaton recognizing the branches along which Eve wins:
before the first letter is read only the guessed initial state is known; afterwards the
state records the guessed initial state, the current state of the automaton and the memory
state of Adam. -/
abbrev EveSt (Q : Type) (m : ℕ) := Q ⊕ Q × Q × Fin m

/-- The data `(initial state, current state, memory)` carried by a state of `eveNMuller`;
at the first step the memory is read from the label of the root. -/
def stData (l : (Al × GamAlph Q m) × Bool) : EveSt Q m → Q × Q × Fin m
  | Sum.inl q0 => (q0, q0, (l.1.2 q0).memStart)
  | Sum.inr p => p

@[simp] theorem stData_inl (l : (Al × GamAlph Q m) × Bool) (q0 : Q) :
    stData l (Sum.inl q0) = (q0, q0, (l.1.2 q0).memStart) := rfl

@[simp] theorem stData_inr (l : (Al × GamAlph Q m) × Bool) (p : Q × Q × Fin m) :
    stData l (Sum.inr p) = p := rfl

/-- One step of a play of the acceptance game along a branch: Eve chooses a transition
`(x, y)` of the automaton, Adam's label must select the direction of the branch, and the
new state and memory are computed from the labels. -/
def eveStep (A : Automaton Q Al) (l : (Al × GamAlph Q m) × Bool) (c : Q × Q × Fin m)
    (s' : EveSt Q m) : Prop :=
  ∃ x y : Q, A.Dstar c.2.1 l.1.1 x y ∧
    (l.1.2 c.1).dir ((l.1.2 c.1).upd1 c.2.2 c.2.1 x y) x y = l.2 ∧
    s' = Sum.inr (c.1, (if l.2 then y else x),
      (l.1.2 c.1).upd2 ((l.1.2 c.1).upd1 c.2.2 c.2.1 x y) x y l.2)

/-- The nondeterministic Muller automaton on ω-words which accepts the sequence of letters
read along a branch (with label `a`) exactly when Eve wins along that branch against the
strategy of Adam described by the labels. -/
def eveNMuller (A : Automaton Q Al) (a : Al × GamAlph Q m) :
    NMuller (EveSt Q m) ((Al × GamAlph Q m) × Bool) where
  start := {s | ∃ q0 ∈ A.init, s = Sum.inl q0}
  step := fun s l s' => eveStep A l (stData l s) s'
  acc := fun R => ∃ p : Q, A.Domega {c | ∃ s ∈ R, ∃ q1 mm, s = Sum.inr (q1, c, mm)} a.1 p

@[simp] theorem start_eveNMuller (A : Automaton Q Al) (a : Al × GamAlph Q m)
    (s : EveSt Q m) : s ∈ (eveNMuller A a).start ↔ ∃ q0 ∈ A.init, s = Sum.inl q0 := Iff.rfl

@[simp] theorem step_eveNMuller (A : Automaton Q Al) (a : Al × GamAlph Q m) (s s' : EveSt Q m)
    (l : (Al × GamAlph Q m) × Bool) :
    (eveNMuller A a).step s l s' ↔ eveStep A l (stData l s) s' := Iff.rfl

@[simp] theorem acc_eveNMuller (A : Automaton Q Al) (a : Al × GamAlph Q m)
    (R : Set (EveSt Q m)) :
    (eveNMuller A a).acc R ↔
      ∃ p : Q, A.Domega {c | ∃ s ∈ R, ∃ q1 mm, s = Sum.inr (q1, c, mm)} a.1 p := Iff.rfl

/-- The run of `eveNMuller` associated with a play of the acceptance game along a branch. -/
def eveRunSeq (q0 : Q) (st : ℕ → Q) (mem : ℕ → Fin m) : ℕ → EveSt Q m
  | 0 => Sum.inl q0
  | i + 1 => Sum.inr (q0, st (i + 1), mem (i + 1))

/-- The projection to `Q` of a state of `eveNMuller`, used for the pigeonhole argument. -/
def qOf : EveSt Q m → Option Q
  | Sum.inl _ => none
  | Sum.inr p => some p.2.1

/-- The set of states of the automaton occurring infinitely often along a run of
`eveNMuller` is the set of states occurring infinitely often in the corresponding play. -/
theorem qset_eq [Finite Q] {q0 : Q} {st : ℕ → Q} {mem : ℕ → Fin m} {r : ℕ → EveSt Q m}
    (hr : ∀ i, r (i + 1) = Sum.inr (q0, st (i + 1), mem (i + 1))) :
    {c | ∃ s ∈ NMuller.infStates r, ∃ q1 mm, s = Sum.inr (q1, c, mm)}
      = {c | {i | st i = c}.Infinite} := by
  classical
  ext c
  simp only [Set.mem_setOf_eq]
  constructor
  · rintro ⟨s, hs, q1, mm, rfl⟩
    have hinf : {n | r n = Sum.inr (q1, c, mm)}.Infinite := hs
    refine Set.Infinite.mono ?_ (hinf.diff (Set.finite_singleton 0))
    rintro n ⟨hn, hn0⟩
    simp only [Set.mem_setOf_eq] at hn ⊢
    simp only [Set.mem_singleton_iff] at hn0
    obtain ⟨k, rfl⟩ : ∃ k, n = k + 1 := ⟨n - 1, by omega⟩
    rw [hr k] at hn
    simp only [Sum.inr.injEq, Prod.mk.injEq] at hn
    exact hn.2.1
  · intro hinf
    have hinf' : {n | qOf (r n) = some c}.Infinite := by
      refine Set.Infinite.mono ?_ (hinf.diff (Set.finite_singleton 0))
      rintro n ⟨hn, hn0⟩
      simp only [Set.mem_setOf_eq] at hn ⊢
      simp only [Set.mem_singleton_iff] at hn0
      obtain ⟨k, rfl⟩ : ∃ k, n = k + 1 := ⟨n - 1, by omega⟩
      rw [hr k]
      simp only [qOf, hn]
    obtain ⟨s, hs, hsinf⟩ := exists_infinite_fiber r qOf (some c) hinf'
    cases s with
    | inl q => simp [qOf] at hs
    | inr p =>
      simp only [qOf, Option.some.injEq] at hs
      exact ⟨Sum.inr p, hsinf, p.1, p.2.2, by rw [← hs]⟩

/-- **The branch condition as an ω-word property.**  The automaton `eveNMuller` accepts the
sequence of letters read along the branch `b` exactly when Eve wins along `b` against the
strategy of Adam described by the labels, for one of the initial states of the tree
automaton. -/
theorem accepts_eveNMuller_iff [Finite Q] (A : Automaton Q Al) (u : Pt → Al × GamAlph Q m)
    (b : Branch) :
    (eveNMuller A (u (Pt.branch b))).Accepts (DMuller.branchWord u b) ↔
      ∃ q0 ∈ A.init, EveWinsAlong A (fun x => (u x).1)
        (fun v => (u (Pt.node v)).2 q0) q0 b := by
  classical
  have hwl : ∀ i, DMuller.branchWord u b i = (u (Pt.node (pre b i)), b i) := fun _ => rfl
  constructor
  · rintro ⟨r, ⟨hstart, hsteps⟩, hacc⟩
    obtain ⟨q0, hq0, hr0⟩ := hstart
    simp only [step_eveNMuller, eveStep] at hsteps
    choose x y hDstar hdir hnext using hsteps
    have hD0 : stData (DMuller.branchWord u b 0) (r 0)
        = (q0, q0, ((u (Pt.node [])).2 q0).memStart) := by
      rw [hr0]
      rfl
    have hfst : ∀ i, (stData (DMuller.branchWord u b i) (r i)).1 = q0 := by
      intro i
      induction i with
      | zero => rw [hD0]
      | succ i ih => rw [hnext i]; simpa using ih
    have hDsucc : ∀ i, stData (DMuller.branchWord u b (i + 1)) (r (i + 1))
        = (q0,
          (if b i then y i else x i),
          ((u (Pt.node (pre b i))).2 q0).upd2
            (((u (Pt.node (pre b i))).2 q0).upd1
              (stData (DMuller.branchWord u b i) (r i)).2.2
              (stData (DMuller.branchWord u b i) (r i)).2.1 (x i) (y i)) (x i) (y i) (b i)) := by
      intro i
      rw [hnext i, stData_inr, hfst i]
      try rfl
    refine ⟨q0, hq0, ?_⟩
    refine ⟨⟨fun i => (stData (DMuller.branchWord u b i) (r i)).2.1, x, y,
      fun i => (stData (DMuller.branchWord u b i) (r i)).2.2, ?_, ?_, ?_, ?_, ?_, ?_⟩, ?_⟩
    · show (stData (DMuller.branchWord u b 0) (r 0)).2.1 = q0
      rw [hD0]
    · show (stData (DMuller.branchWord u b 0) (r 0)).2.2 = ((u (Pt.node [])).2 q0).memStart
      rw [hD0]
    · intro i
      exact hDstar i
    · intro i
      have h := hdir i
      rw [hfst i] at h
      exact h
    · intro i
      show (stData (DMuller.branchWord u b (i + 1)) (r (i + 1))).2.1 = _
      rw [hDsucc i]
    · intro i
      show (stData (DMuller.branchWord u b (i + 1)) (r (i + 1))).2.2 = _
      rw [hDsucc i]
    · obtain ⟨p, hp⟩ := hacc
      refine ⟨p, ?_⟩
      rw [qset_eq (q0 := q0) (st := fun i => (stData (DMuller.branchWord u b i) (r i)).2.1)
        (mem := fun i => (stData (DMuller.branchWord u b i) (r i)).2.2) (r := r)
        (fun i => by
          show r (i + 1) = Sum.inr (q0,
            (stData (DMuller.branchWord u b (i + 1)) (r (i + 1))).2.1,
            (stData (DMuller.branchWord u b (i + 1)) (r (i + 1))).2.2)
          rw [hDsucc i, hnext i, hfst i]
          simp [DMuller.branchWord])] at hp
      exact hp
  · rintro ⟨q0, hq0, r, p, hp⟩
    refine ⟨eveRunSeq q0 r.st r.mem, ⟨⟨q0, hq0, rfl⟩, ?_⟩, ?_⟩
    · intro i
      have hdata : stData (DMuller.branchWord u b i) (eveRunSeq q0 r.st r.mem i)
          = (q0, r.st i, r.mem i) := by
        cases i with
        | zero =>
            show (q0, q0, ((u (Pt.node (pre b 0))).2 q0).memStart) = (q0, r.st 0, r.mem 0)
            rw [r.st_zero, r.mem_zero]
            rfl
        | succ k => rfl
      rw [step_eveNMuller, hdata]
      refine ⟨r.left i, r.right i, r.trans i, r.dir_eq i, ?_⟩
      show eveRunSeq q0 r.st r.mem (i + 1) = _
      show Sum.inr (q0, r.st (i + 1), r.mem (i + 1)) = _
      rw [r.st_succ i, r.mem_succ i]
      rfl
    · rw [acc_eveNMuller]
      refine ⟨p, ?_⟩
      rw [qset_eq (q0 := q0) (st := r.st) (mem := r.mem) (r := eveRunSeq q0 r.st r.mem)
        (fun i => rfl)]
      exact hp

end Automaton

end BorelMSO


==> anc/lean-formalization/BorelMSO/Emptiness/Attractor.lean <==
import Mathlib.Data.Nat.Lattice
import Mathlib.Tactic.NormNum
import BorelMSO.Emptiness.FinGame

/-!
# Attractors

The *attractor* of Eve to a set of vertices `T` inside a subgame `S` is the set of vertices
from which Eve can force the play to visit `T`.  It is computed by the usual fixpoint
iteration: a vertex of Eve enters the attractor as soon as one of its successors is already
in it, and a vertex of Adam as soon as all its successors (inside `S`) are.

We prove the properties that Zielonka's induction needs:

* Eve has a positional strategy which, from any vertex of the attractor, forces the play to
  reach `T` (`reach_target`);
* the complement `S \ attr` is again a subgame (`closed_diff_attr`), and Eve cannot leave it
  towards the attractor (`eve_no_escape`).

Adam's attractor is obtained by applying the construction to the dual arena.
-/

namespace BorelMSO

namespace FinGame

namespace Arena

variable {V : Type} (a : Arena V) (S T : Set V)

/-- One step of the attractor computation. -/
def attrStep (X : Set V) : Set V :=
  X ∪ {v | v ∈ S ∧ ((a.own v ∧ ∃ w, w ∈ S ∧ a.E v w ∧ w ∈ X) ∨
    (¬ a.own v ∧ ∀ w, w ∈ S → a.E v w → w ∈ X))}

/-- The iterates of the attractor computation. -/
def attrIt (b : Arena V) (S' T' : Set V) : ℕ → Set V
  | 0 => T' ∩ S'
  | n + 1 => b.attrStep S' (attrIt b S' T' n)

/-- The attractor of `T` inside `S`, for Eve. -/
def attr : Set V := ⋃ n, a.attrIt S T n

/-- The rank of a vertex: the first stage of the iteration at which it appears. -/
noncomputable def attrRank (v : V) : ℕ := sInf {n | v ∈ a.attrIt S T n}

variable {a S T}

theorem attrIt_mono {m n : ℕ} (h : m ≤ n) : a.attrIt S T m ⊆ a.attrIt S T n := by
  induction n with
  | zero =>
      have : m = 0 := Nat.le_zero.1 h
      subst this
      exact subset_rfl
  | succ k ih =>
      rcases Nat.lt_or_ge m (k + 1) with hm | hm
      · exact fun x hx => Or.inl (ih (Nat.lt_succ_iff.1 hm) hx)
      · have : m = k + 1 := le_antisymm h hm
        subst this
        exact subset_rfl

theorem attrIt_subset (n : ℕ) : a.attrIt S T n ⊆ S := by
  induction n with
  | zero => exact fun x hx => hx.2
  | succ k ih =>
      rintro x (hx | hx)
      · exact ih hx
      · exact hx.1

theorem attr_subset : a.attr S T ⊆ S := by
  rintro x hx
  obtain ⟨n, hx⟩ := Set.mem_iUnion.1 hx
  exact attrIt_subset n hx

theorem mem_attr_iff {v : V} : v ∈ a.attr S T ↔ ∃ n, v ∈ a.attrIt S T n := Set.mem_iUnion

theorem target_subset_attr : T ∩ S ⊆ a.attr S T := fun _ hx => mem_attr_iff.2 ⟨0, hx⟩

theorem mem_attrIt_of_le {v : V} {n : ℕ} (h : v ∈ a.attrIt S T n) (hn : n ≤ m) :
    v ∈ a.attrIt S T m := attrIt_mono hn h

theorem mem_attrIt_attrRank {v : V} (hv : v ∈ a.attr S T) :
    v ∈ a.attrIt S T (a.attrRank S T v) :=
  Nat.sInf_mem (mem_attr_iff.1 hv)

theorem attrRank_le {v : V} {n : ℕ} (h : v ∈ a.attrIt S T n) : a.attrRank S T v ≤ n :=
  Nat.sInf_le h

theorem not_mem_attrIt_of_lt_attrRank {v : V} {n : ℕ} (h : n < a.attrRank S T v) :
    v ∉ a.attrIt S T n := fun hc => absurd (attrRank_le hc) (by omega)

theorem mem_target_of_attrRank_zero {v : V} (hv : v ∈ a.attr S T)
    (h : a.attrRank S T v = 0) : v ∈ T := by
  have := mem_attrIt_attrRank hv
  rw [h] at this
  exact this.1

/-- The defining property of a vertex of the attractor which is not yet in the target. -/
theorem attr_step_prop {v : V} (hv : v ∈ a.attr S T) (hvT : v ∉ T) :
    (a.own v → ∃ w, w ∈ S ∧ a.E v w ∧ w ∈ a.attr S T ∧
        a.attrRank S T w < a.attrRank S T v) ∧
    (¬ a.own v → ∀ w, w ∈ S → a.E v w → w ∈ a.attr S T ∧
        a.attrRank S T w < a.attrRank S T v) := by
  have hr : a.attrRank S T v ≠ 0 := by
    intro h
    exact hvT (mem_target_of_attrRank_zero hv h)
  obtain ⟨k, hk⟩ : ∃ k, a.attrRank S T v = k + 1 := ⟨a.attrRank S T v - 1, by omega⟩
  have hmem : v ∈ a.attrIt S T (k + 1) := by
    have := mem_attrIt_attrRank hv
    rwa [hk] at this
  have hnot : v ∉ a.attrIt S T k := not_mem_attrIt_of_lt_attrRank (by omega)
  rcases hmem with h | h
  · exact absurd h hnot
  · rcases h.2 with ⟨hown, w, hwS, hwE, hwX⟩ | ⟨hown, hall⟩
    · refine ⟨fun _ => ⟨w, hwS, hwE, mem_attr_iff.2 ⟨k, hwX⟩, ?_⟩, fun hc => absurd hown hc⟩
      have := attrRank_le hwX
      omega
    · refine ⟨fun hc => absurd hc hown, fun _ w hwS hwE => ?_⟩
      have hw := hall w hwS hwE
      exact ⟨mem_attr_iff.2 ⟨k, hw⟩, by have := attrRank_le hw; omega⟩

/-- Eve has a positional strategy that decreases the attractor rank. -/
theorem exists_attrStrat (hS : a.Closed S) :
    ∃ f, a.EveOK S f ∧ ∀ v, v ∈ a.attr S T → v ∉ T → a.own v →
      f v ∈ a.attr S T ∧ a.attrRank S T (f v) < a.attrRank S T v := by
  classical
  have key : ∀ v : V, ∃ w, (v ∈ S → a.own v → w ∈ S ∧ a.E v w) ∧
      (v ∈ a.attr S T → v ∉ T → a.own v →
        w ∈ a.attr S T ∧ a.attrRank S T w < a.attrRank S T v) := by
    intro v
    by_cases hcase : v ∈ a.attr S T ∧ v ∉ T ∧ a.own v
    · obtain ⟨w, hwS, hwE, hwA, hwr⟩ := (attr_step_prop hcase.1 hcase.2.1).1 hcase.2.2
      exact ⟨w, fun _ _ => ⟨hwS, hwE⟩, fun _ _ _ => ⟨hwA, hwr⟩⟩
    · by_cases hvS : v ∈ S
      · obtain ⟨w, hwS, hwE⟩ := hS v hvS
        refine ⟨w, fun _ _ => ⟨hwS, hwE⟩, fun h1 h2 h3 => absurd ⟨h1, h2, h3⟩ hcase⟩
      · exact ⟨v, fun hc => absurd hc hvS, fun h1 h2 h3 => absurd ⟨h1, h2, h3⟩ hcase⟩
  choose f hf using key
  exact ⟨f, fun v hvS hown => (hf v).1 hvS hown, fun v h1 h2 h3 => (hf v).2 h1 h2 h3⟩

/-- Adam's moves inside the attractor also decrease the rank. -/
theorem attr_adam_succ {v w : V} (hv : v ∈ a.attr S T) (hvT : v ∉ T) (hown : ¬ a.own v)
    (hwS : w ∈ S) (hwE : a.E v w) :
    w ∈ a.attr S T ∧ a.attrRank S T w < a.attrRank S T v :=
  (attr_step_prop hv hvT).2 hown w hwS hwE

/-- From the attractor, Eve's attractor strategy forces the play to reach the target. -/
theorem reach_target {f : V → V} (hf : ∀ v, v ∈ a.attr S T → v ∉ T → a.own v →
      f v ∈ a.attr S T ∧ a.attrRank S T (f v) < a.attrRank S T v)
    {π : ℕ → V} (hπ : a.PathIn S π) (h0 : π 0 ∈ a.attr S T)
    (hcons : ∀ n, π n ∈ a.attr S T → π n ∉ T → a.own (π n) → π (n + 1) = f (π n)) :
    ∃ n, π n ∈ T := by
  classical
  -- strong induction on the rank of the starting vertex
  suffices H : ∀ r : ℕ, ∀ π : ℕ → V, a.PathIn S π → π 0 ∈ a.attr S T →
      a.attrRank S T (π 0) ≤ r →
      (∀ n, π n ∈ a.attr S T → π n ∉ T → a.own (π n) → π (n + 1) = f (π n)) →
      ∃ n, π n ∈ T by
    exact H (a.attrRank S T (π 0)) π hπ h0 le_rfl hcons
  intro r
  induction r using Nat.strong_induction_on with
  | _ r ih =>
    intro π hπ h0 hle hcons
    by_cases hT : π 0 ∈ T
    · exact ⟨0, hT⟩
    · have hnext : π 1 ∈ a.attr S T ∧ a.attrRank S T (π 1) < a.attrRank S T (π 0) := by
        by_cases hown : a.own (π 0)
        · have := hcons 0 h0 hT hown
          rw [this]
          exact hf (π 0) h0 hT hown
        · exact attr_adam_succ h0 hT hown (hπ.2 1) (hπ.1 0)
      have hlt : a.attrRank S T (π 1) < r := by omega
      have hzero : shift π 1 0 = π 1 := by
        show π (0 + 1) = π 1
        norm_num
      have hstep : ∀ n, shift π 1 n = π (n + 1) := by
        intro n
        show π (n + 1) = π (n + 1)
        rfl
      have hcons' : ∀ n, shift π 1 n ∈ a.attr S T → shift π 1 n ∉ T → a.own (shift π 1 n) →
          shift π 1 (n + 1) = f (shift π 1 n) := by
        intro n hn1 hn2 hn3
        rw [hstep n] at hn1 hn2 hn3 ⊢
        rw [hstep (n + 1)]
        exact hcons (n + 1) hn1 hn2 hn3
      obtain ⟨n, hn⟩ := ih _ hlt (shift π 1) (a.pathIn_shift hπ 1)
        (by rw [hzero]; exact hnext.1) (by rw [hzero]) hcons'
      exact ⟨n + 1, by rw [← hstep n]; exact hn⟩

/-- Eve cannot escape from the complement of her own attractor. -/
theorem eve_no_escape {v w : V} (hvS : v ∈ S) (hv : v ∉ a.attr S T) (hown : a.own v)
    (hwS : w ∈ S) (hwE : a.E v w) : w ∉ a.attr S T := by
  intro hw
  obtain ⟨n, hn⟩ := mem_attr_iff.1 hw
  exact hv (mem_attr_iff.2 ⟨n + 1, Or.inr ⟨hvS, Or.inl ⟨hown, w, hwS, hwE, hn⟩⟩⟩)

/-- From a vertex of Adam outside the attractor there is a move staying outside. -/
theorem adam_stay [Fintype V] {v : V} (hvS : v ∈ S)
    (hv : v ∉ a.attr S T) (hown : ¬ a.own v) :
    ∃ w, w ∈ S ∧ w ∉ a.attr S T ∧ a.E v w := by
  classical
  by_contra hcon
  push_neg at hcon
  -- every successor of `v` inside `S` is in the attractor, at some finite stage
  have hall : ∀ w, w ∈ S → a.E v w → w ∈ a.attr S T := by
    intro w hwS hwE
    by_contra hw
    exact hw (by
      have := hcon w hwS
      by_contra hc
      exact absurd hwE (this hc))
  -- since `V` is finite, one stage works for all successors
  obtain ⟨N, hN⟩ : ∃ N, ∀ w, w ∈ S → a.E v w → w ∈ a.attrIt S T N := by
    have hfun : ∀ w : V, ∃ n, w ∈ S → a.E v w → w ∈ a.attrIt S T n := by
      intro w
      by_cases hw : w ∈ S ∧ a.E v w
      · obtain ⟨n, hn⟩ := mem_attr_iff.1 (hall w hw.1 hw.2)
        exact ⟨n, fun _ _ => hn⟩
      · exact ⟨0, fun h1 h2 => absurd ⟨h1, h2⟩ hw⟩
    choose nn hnn using hfun
    refine ⟨(Finset.univ.image nn).sup id, fun w hwS hwE => ?_⟩
    exact mem_attrIt_of_le (hnn w hwS hwE)
      (Finset.le_sup (f := id) (Finset.mem_image_of_mem nn (Finset.mem_univ w)))
  exact hv (mem_attr_iff.2 ⟨N + 1, Or.inr ⟨hvS, Or.inr ⟨hown, hN⟩⟩⟩)

/-- The complement of the attractor is again a subgame. -/
theorem closed_diff_attr [Fintype V] (hS : a.Closed S) : a.Closed (S \ a.attr S T) := by
  rintro v ⟨hvS, hv⟩
  by_cases hown : a.own v
  · obtain ⟨w, hwS, hwE⟩ := hS v hvS
    exact ⟨w, ⟨hwS, eve_no_escape hvS hv hown hwS hwE⟩, hwE⟩
  · obtain ⟨w, hwS, hw, hwE⟩ := adam_stay hvS hv hown
    exact ⟨w, ⟨hwS, hw⟩, hwE⟩

end Arena

end FinGame

end BorelMSO


==> anc/lean-formalization/BorelMSO/Emptiness/Decide.lean <==
import BorelMSO.Emptiness.MullerToParity

/-!
# Lemma 7: emptiness is decidable for Muller automata on Borel trees

This file completes the proof of **Lemma 7** of the paper.  `BorelMSO/Emptiness/Reduction.lean`
reduces nonemptiness of a nondeterministic Muller automaton on Borel trees to nonemptiness
of a classical Muller tree automaton over `2*`.  The latter problem is decided here:

* the nonemptiness game of the automaton is a finite parity game after the latest
  appearance record construction (`BorelMSO/Emptiness/MullerToParity.lean`);
* parity games on finite arenas are positionally determined
  (`BorelMSO/Emptiness/Zielonka.lean`), so the automaton is nonempty iff it has a *memoryless*
  run (`BorelMSO/Emptiness/ParityTreeAut.lean`);
* the existence of a memoryless run is a decidable property of the (finite) automaton,
  namely the existence of a choice of transitions with no reachable cycle of odd maximal
  priority (`BorelMSO/Emptiness/ParityDecide.lean`).

The resulting test is an algorithm: `BorelMSO.Automaton.emptinessTest` is a computable
Boolean function, and `BorelMSO.Automaton.emptinessTest_eq_true_iff` says that it returns
`true` exactly on the automata that accept some Borel tree.
-/

namespace BorelMSO

namespace MullerTreeAut

variable {Q : Type} [Fintype Q] [DecidableEq Q]

/-- Emptiness is decidable for Muller tree automata over `2*`, with no assumption on the
state space beyond finiteness. -/
def decidableHasRun' (B : MullerTreeAut Q) [DecidablePred (· ∈ B.acc)]
    [DecidablePred (· ∈ B.init)] [∀ q p r, Decidable (B.trans q p r)] :
    Decidable B.HasRun :=
  if h : (Finset.univ : Finset Q).Nonempty then
    letI : Nonempty Q := Finset.univ_nonempty_iff.mp h
    decidableHasRun B
  else
    isFalse (by
      rintro ⟨ρ, -⟩
      exact h (Finset.univ_nonempty_iff.mpr ⟨ρ []⟩))

end MullerTreeAut

namespace Automaton

variable {Q Al : Type} [Fintype Q] [DecidableEq Q] [Fintype Al]

/-- Emptiness is decidable for nondeterministic Muller automata on Borel trees
(**Lemma 7**). -/
def decidableLangNonempty (A : Automaton Q Al) [DecidablePred (· ∈ A.init)]
    [∀ q a p r, Decidable (A.Dstar q a p r)]
    [∀ (R : Set Q) (a : Al) (q : Q), Decidable (A.Domega R a q)] :
    Decidable A.lang.Nonempty :=
  letI : DecidablePred (· ∈ A.toClassical.init) := fun q => by
    show Decidable (q ∈ A.init)
    infer_instance
  letI : ∀ q p r, Decidable (A.toClassical.trans q p r) := fun q p r => by
    show Decidable (∃ a, A.Dstar q a p r)
    infer_instance
  letI : DecidablePred (· ∈ A.toClassical.acc) := fun R => by
    show Decidable (∃ a q, A.Domega R a q)
    infer_instance
  letI := A.toClassical.decidableHasRun'
  decidable_of_iff _ (A.lang_nonempty_iff_classical).symm

/-- The emptiness test: a computable Boolean function on the (finite) data of the
automaton. -/
def emptinessTest (A : Automaton Q Al) [DecidablePred (· ∈ A.init)]
    [∀ q a p r, Decidable (A.Dstar q a p r)]
    [∀ (R : Set Q) (a : Al) (q : Q), Decidable (A.Domega R a q)] : Bool :=
  @decide _ A.decidableLangNonempty

/-- **Lemma 7**: the emptiness test is correct, so emptiness of a nondeterministic Muller
automaton on Borel trees is decidable. -/
theorem emptinessTest_eq_true_iff (A : Automaton Q Al) [DecidablePred (· ∈ A.init)]
    [∀ q a p r, Decidable (A.Dstar q a p r)]
    [∀ (R : Set Q) (a : Al) (q : Q), Decidable (A.Domega R a q)] :
    A.emptinessTest = true ↔ A.lang.Nonempty :=
  @decide_eq_true_iff _ A.decidableLangNonempty

end Automaton

end BorelMSO


==> anc/lean-formalization/BorelMSO/Emptiness/FinGame.lean <==
import Mathlib.Order.Interval.Finset.Nat
import Mathlib.Data.Finset.Max
import Mathlib.Algebra.Group.Nat.Even
import Mathlib.Data.Set.Finite.Lattice
import BorelMSO.Basic.Prioritized

/-!
# Games on finite arenas with a parity condition

This file sets up the basic vocabulary of two-player games on a *finite* arena, which is
what is needed to decide emptiness of Muller tree automata (Lemma 7 of the paper).

An arena is a set of vertices `V`, an ownership predicate `own` (the vertices of Eve), an
edge relation `E` and a priority function `prio`.  Since we are going to prove *positional*
determinacy, all strategies considered here are positional: a strategy is simply a function
`V → V`.  Plays are infinite paths `π : ℕ → V`; Eve wins a play if the maximal priority
occurring infinitely often is even.

Everything is relativized to a subset `S : Set V` of the vertices, which plays the role of a
subgame: `Closed a S` says that every vertex of `S` has a successor in `S`, and plays are
required to stay inside `S`.  This avoids having to build a new arena on a subtype when
restricting the game, which is what happens repeatedly in Zielonka's induction.

The last section defines the *dual* arena (swap the owners and shift the priorities by one),
which exchanges the roles of the two players and lets us prove only "Eve's half" of each
statement.
-/

namespace BorelMSO

namespace FinGame

/-! ### Infinitely often -/

theorem infOften_shift {f : ℕ → ℕ} {i m : ℕ} :
    InfOften (fun n => f (n + m)) i ↔ InfOften f i := by
  constructor
  · intro h N
    obtain ⟨n, hn, hfn⟩ := h N
    exact ⟨n + m, by omega, hfn⟩
  · intro h N
    obtain ⟨n, hn, hfn⟩ := h (N + m)
    refine ⟨n - m, by omega, ?_⟩
    have hnm : n - m + m = n := by omega
    show f (n - m + m) = i
    rw [hnm]
    exact hfn

theorem maxInfOften_shift {f : ℕ → ℕ} {i m : ℕ} :
    MaxInfOften (fun n => f (n + m)) i ↔ MaxInfOften f i := by
  simp only [MaxInfOften]
  constructor
  · rintro ⟨h1, h2⟩
    exact ⟨infOften_shift.1 h1, fun j hj hc => h2 j hj (infOften_shift.2 hc)⟩
  · rintro ⟨h1, h2⟩
    exact ⟨infOften_shift.2 h1, fun j hj hc => h2 j hj (infOften_shift.1 hc)⟩

/-- Some value occurs infinitely often in a bounded sequence of naturals. -/
theorem exists_infOften {f : ℕ → ℕ} {B : ℕ} (hB : ∀ n, f n ≤ B) : ∃ i, InfOften f i := by
  by_contra hcon
  push_neg at hcon
  have hfin : ∀ i, {n | f n = i}.Finite := by
    intro i
    have hci : ¬ InfOften f i := hcon i
    simp only [InfOften, not_forall, not_exists, not_and] at hci
    obtain ⟨N, hN⟩ := hci
    apply Set.Finite.subset (Set.finite_Iio N)
    intro n hn
    simp only [Set.mem_setOf_eq] at hn
    by_contra hcon2
    exact (hN n (by simpa using hcon2)) hn
  have huniv : (Set.univ : Set ℕ) ⊆ ⋃ i ∈ Set.Iic B, {n | f n = i} := by
    intro n _
    exact Set.mem_biUnion (hB n) rfl
  exact Set.infinite_univ (Set.Finite.subset
    ((Set.finite_Iic B).biUnion (fun i _ => hfin i)) huniv)

/-- A bounded sequence of naturals has a maximal value occurring infinitely often. -/
theorem exists_maxInfOften {f : ℕ → ℕ} {B : ℕ} (hB : ∀ n, f n ≤ B) :
    ∃ i, MaxInfOften f i := by
  classical
  have hsub : {i | InfOften f i} ⊆ Set.Iic B := by
    intro i hi
    obtain ⟨n, -, hn⟩ := hi 0
    exact hn ▸ hB n
  have hfin : {i | InfOften f i}.Finite := Set.Finite.subset (Set.finite_Iic B) hsub
  obtain ⟨i, hi⟩ := exists_infOften hB
  have hne : hfin.toFinset.Nonempty := ⟨i, by simpa using hi⟩
  refine ⟨hfin.toFinset.max' hne, ?_, fun j hj hjinf => ?_⟩
  · have := hfin.toFinset.max'_mem hne
    simpa using this
  · have hle : j ≤ hfin.toFinset.max' hne :=
      hfin.toFinset.le_max' j (by simpa using hjinf)
    omega

theorem maxInfOften_of_le {f : ℕ → ℕ} {p : ℕ} (hle : ∀ n, f n ≤ p) (hp : InfOften f p) :
    MaxInfOften f p := by
  refine ⟨hp, fun j hj hjinf => ?_⟩
  obtain ⟨n, -, hn⟩ := hjinf 0
  have := hle n
  omega

theorem maxInfOften_succ {f : ℕ → ℕ} {i : ℕ} :
    MaxInfOften (fun n => f n + 1) (i + 1) ↔ MaxInfOften f i := by
  have hio : ∀ j, InfOften (fun n => f n + 1) (j + 1) ↔ InfOften f j := by
    intro j
    constructor
    · intro h N
      obtain ⟨n, hn, hfn⟩ := h N
      have hfn' : f n + 1 = j + 1 := hfn
      exact ⟨n, hn, by omega⟩
    · intro h N
      obtain ⟨n, hn, hfn⟩ := h N
      exact ⟨n, hn, by simp [hfn]⟩
  constructor
  · rintro ⟨h1, h2⟩
    refine ⟨(hio i).1 h1, fun j hj hjinf => h2 (j + 1) (by omega) ((hio j).2 hjinf)⟩
  · rintro ⟨h1, h2⟩
    refine ⟨(hio i).2 h1, fun j hj hjinf => ?_⟩
    obtain ⟨j', rfl⟩ : ∃ j', j = j' + 1 := ⟨j - 1, by omega⟩
    exact h2 j' (by omega) ((hio j').1 hjinf)

/-! ### Arenas -/

/-- A finite arena with a parity condition: `own v` says that the vertex `v` belongs to Eve,
`E` is the edge relation and `prio` the priority function. -/
structure Arena (V : Type) where
  /-- The vertices owned by Eve. -/
  own : V → Prop
  /-- The edge relation. -/
  E : V → V → Prop
  /-- The priority of a vertex. -/
  prio : V → ℕ

namespace Arena

variable {V : Type} (a : Arena V)

/-- An infinite path in the arena. -/
def IsPath (π : ℕ → V) : Prop := ∀ n, a.E (π n) (π (n + 1))

/-- An infinite path staying inside the set `S`. -/
def PathIn (S : Set V) (π : ℕ → V) : Prop := a.IsPath π ∧ ∀ n, π n ∈ S

/-- Every vertex of `S` has a successor inside `S`. -/
def Closed (S : Set V) : Prop := ∀ v ∈ S, ∃ w ∈ S, a.E v w

/-- The sequence of priorities along a play. -/
def prioSeq (π : ℕ → V) : ℕ → ℕ := fun n => a.prio (π n)

/-- Eve wins a play if the maximal priority occurring infinitely often is even. -/
def EveWinsPlay (π : ℕ → V) : Prop := ∃ p, MaxInfOften (a.prioSeq π) p ∧ Even p

/-- A positional strategy of Eve is legal in `S`. -/
def EveOK (S : Set V) (f : V → V) : Prop := ∀ v ∈ S, a.own v → f v ∈ S ∧ a.E v (f v)

/-- A positional strategy of Adam is legal in `S`. -/
def AdamOK (S : Set V) (g : V → V) : Prop := ∀ v ∈ S, ¬ a.own v → g v ∈ S ∧ a.E v (g v)

/-- The play is consistent with Eve's positional strategy `f`. -/
def ConsE (f : V → V) (π : ℕ → V) : Prop := ∀ n, a.own (π n) → π (n + 1) = f (π n)

/-- The play is consistent with Adam's positional strategy `g`. -/
def ConsA (g : V → V) (π : ℕ → V) : Prop := ∀ n, ¬ a.own (π n) → π (n + 1) = g (π n)

/-- Eve's strategy `f` wins from `v` inside `S`. -/
def WinsE (S : Set V) (f : V → V) (v : V) : Prop :=
  ∀ π, a.PathIn S π → π 0 = v → a.ConsE f π → a.EveWinsPlay π

/-- Adam's strategy `g` wins from `v` inside `S`. -/
def WinsA (S : Set V) (g : V → V) (v : V) : Prop :=
  ∀ π, a.PathIn S π → π 0 = v → a.ConsA g π → ¬ a.EveWinsPlay π

/-! ### Basic facts about plays -/

/-- Shifting a play in time. -/
def shift (π : ℕ → V) (m : ℕ) : ℕ → V := fun k => π (k + m)

@[simp] theorem shift_zero (π : ℕ → V) (m : ℕ) : shift π m 0 = π m := by
  show π (0 + m) = π m
  rw [Nat.zero_add]

theorem isPath_shift {π : ℕ → V} (h : a.IsPath π) (m : ℕ) : a.IsPath (shift π m) := by
  intro n
  have := h (n + m)
  simpa [shift, Nat.succ_add] using this

theorem pathIn_shift {S : Set V} {π : ℕ → V} (h : a.PathIn S π) (m : ℕ) :
    a.PathIn S (shift π m) :=
  ⟨a.isPath_shift h.1 m, fun _ => h.2 _⟩

theorem consE_shift {f : V → V} {π : ℕ → V} (h : a.ConsE f π) (m : ℕ) :
    a.ConsE f (shift π m) := by
  intro n hn
  have := h (n + m) hn
  simpa [shift, Nat.succ_add] using this

theorem consA_shift {g : V → V} {π : ℕ → V} (h : a.ConsA g π) (m : ℕ) :
    a.ConsA g (shift π m) := by
  intro n hn
  have := h (n + m) hn
  simpa [shift, Nat.succ_add] using this

theorem eveWinsPlay_shift {π : ℕ → V} (m : ℕ) :
    a.EveWinsPlay (shift π m) ↔ a.EveWinsPlay π := by
  have h : a.prioSeq (shift π m) = fun n => a.prioSeq π (n + m) := rfl
  constructor
  · rintro ⟨p, hp, hep⟩
    rw [h] at hp
    exact ⟨p, maxInfOften_shift.1 hp, hep⟩
  · rintro ⟨p, hp, hep⟩
    exact ⟨p, by rw [h]; exact maxInfOften_shift.2 hp, hep⟩

/-- Prefixing a play with one extra vertex. -/
def cons (v : V) (π : ℕ → V) : ℕ → V := fun n => Nat.rec v (fun k _ => π k) n

@[simp] theorem cons_zero (v : V) (π : ℕ → V) : cons v π 0 = v := rfl

@[simp] theorem cons_succ (v : V) (π : ℕ → V) (n : ℕ) : cons v π (n + 1) = π n := rfl

theorem shift_cons_one (v : V) (π : ℕ → V) : shift (cons v π) 1 = π := by
  funext n
  simp [shift]

theorem eveWinsPlay_cons (v : V) (π : ℕ → V) :
    a.EveWinsPlay (cons v π) ↔ a.EveWinsPlay π := by
  have h := a.eveWinsPlay_shift (π := cons v π) 1
  rw [shift_cons_one] at h
  exact h.symm

/-! ### Invariance of winning under a move -/

theorem winsE_step {S : Set V} {f : V → V} {v w : V} (hv : a.WinsE S f v) (hvS : v ∈ S)
    (he : a.E v w) (hf : a.own v → w = f v) : a.WinsE S f w := by
  intro π hπ hπ0 hcons
  have hpath : a.PathIn S (cons v π) := by
    refine ⟨?_, ?_⟩
    · intro n
      cases n with
      | zero => simpa [hπ0] using he
      | succ k => exact hπ.1 k
    · intro n
      cases n with
      | zero => exact hvS
      | succ k => exact hπ.2 k
  have hc : a.ConsE f (cons v π) := by
    intro n hn
    cases n with
    | zero =>
        simp only [cons_zero] at hn ⊢
        simp only [cons_succ]
        rw [hπ0]
        exact hf hn
    | succ k => exact hcons k hn
  have := hv (cons v π) hpath rfl hc
  exact (a.eveWinsPlay_cons v π).1 this

theorem winsA_step {S : Set V} {g : V → V} {v w : V} (hv : a.WinsA S g v) (hvS : v ∈ S)
    (he : a.E v w) (hg : ¬ a.own v → w = g v) : a.WinsA S g w := by
  intro π hπ hπ0 hcons
  have hpath : a.PathIn S (cons v π) := by
    refine ⟨?_, ?_⟩
    · intro n
      cases n with
      | zero => simpa [hπ0] using he
      | succ k => exact hπ.1 k
    · intro n
      cases n with
      | zero => exact hvS
      | succ k => exact hπ.2 k
  have hc : a.ConsA g (cons v π) := by
    intro n hn
    cases n with
    | zero =>
        simp only [cons_zero] at hn ⊢
        simp only [cons_succ]
        rw [hπ0]
        exact hg hn
    | succ k => exact hcons k hn
  intro hwin
  exact hv (cons v π) hpath rfl hc ((a.eveWinsPlay_cons v π).2 hwin)

/-! ### Both players cannot win -/

/-- Both players cannot win from the same vertex. -/
theorem not_winsE_winsA {S : Set V} {f g : V → V} {v : V} (hvS : v ∈ S)
    (hf : a.EveOK S f) (hg : a.AdamOK S g) (hE : a.WinsE S f v) (hA : a.WinsA S g v) :
    False := by
  classical
  -- the play in which both players follow their strategies
  set π : ℕ → V := fun n => Nat.rec v (fun _ w => if a.own w then f w else g w) n with hπdef
  have hstep : ∀ n, π (n + 1) = if a.own (π n) then f (π n) else g (π n) := fun n => rfl
  have hmem : ∀ n, π n ∈ S := by
    intro n
    induction n with
    | zero => exact hvS
    | succ k ih =>
        rw [hstep k]
        by_cases hk : a.own (π k)
        · rw [if_pos hk]; exact (hf _ ih hk).1
        · rw [if_neg hk]; exact (hg _ ih hk).1
  have hpath : a.PathIn S π := by
    refine ⟨fun n => ?_, hmem⟩
    rw [hstep n]
    by_cases hk : a.own (π n)
    · rw [if_pos hk]; exact (hf _ (hmem n) hk).2
    · rw [if_neg hk]; exact (hg _ (hmem n) hk).2
  have hcE : a.ConsE f π := by
    intro n hn
    rw [hstep n, if_pos hn]
  have hcA : a.ConsA g π := by
    intro n hn
    rw [hstep n, if_neg hn]
  exact hA π hpath rfl hcA (hE π hpath rfl hcE)

/-! ### Duality -/

/-- The dual arena: the owners are swapped and the priorities are shifted by one, so that
Adam in `a` is Eve in `a.dual`. -/
def dual : Arena V where
  own := fun v => ¬ a.own v
  E := a.E
  prio := fun v => a.prio v + 1

@[simp] theorem dual_own (v : V) : a.dual.own v ↔ ¬ a.own v := Iff.rfl
@[simp] theorem dual_E (v w : V) : a.dual.E v w ↔ a.E v w := Iff.rfl
@[simp] theorem dual_prio (v : V) : a.dual.prio v = a.prio v + 1 := rfl

@[simp] theorem dual_isPath (π : ℕ → V) : a.dual.IsPath π ↔ a.IsPath π := Iff.rfl
@[simp] theorem dual_pathIn (S : Set V) (π : ℕ → V) : a.dual.PathIn S π ↔ a.PathIn S π :=
  Iff.rfl
@[simp] theorem dual_closed (S : Set V) : a.dual.Closed S ↔ a.Closed S := Iff.rfl

theorem dual_prioSeq (π : ℕ → V) : a.dual.prioSeq π = fun n => a.prioSeq π n + 1 := rfl

theorem dual_consE (f : V → V) (π : ℕ → V) : a.dual.ConsE f π ↔ a.ConsA f π := Iff.rfl

theorem dual_eveOK (S : Set V) (f : V → V) : a.dual.EveOK S f ↔ a.AdamOK S f := Iff.rfl

theorem dual_adamOK (S : Set V) (g : V → V) : a.dual.AdamOK S g ↔ a.EveOK S g := by
  constructor
  · intro h v hv hown
    exact h v hv (by simpa using hown)
  · intro h v hv hown
    exact h v hv (by simpa using hown)

/-! ### Existence of the maximal priority occurring infinitely often -/

section Finite

variable [Fintype V]

theorem exists_maxInfOften_prio (π : ℕ → V) :
    ∃ p, MaxInfOften (a.prioSeq π) p := by
  classical
  obtain ⟨B, hB⟩ : ∃ B, ∀ v : V, a.prio v ≤ B :=
    ⟨(Finset.univ.image a.prio).sup id, fun v =>
      Finset.le_sup (f := id) (Finset.mem_image_of_mem a.prio (Finset.mem_univ v))⟩
  exact exists_maxInfOften (fun n => hB (π n))

theorem not_eveWinsPlay_iff (π : ℕ → V) :
    ¬ a.EveWinsPlay π ↔ ∃ p, MaxInfOften (a.prioSeq π) p ∧ ¬ Even p := by
  obtain ⟨p, hp⟩ := a.exists_maxInfOften_prio π
  constructor
  · intro h
    exact ⟨p, hp, fun hep => h ⟨p, hp, hep⟩⟩
  · rintro ⟨q, hq, hqo⟩ ⟨r, hr, hre⟩
    have : q = r := hq.unique hr
    exact hqo (this ▸ hre)

theorem dual_eveWinsPlay (π : ℕ → V) :
    a.dual.EveWinsPlay π ↔ ¬ a.EveWinsPlay π := by
  classical
  obtain ⟨p, hp⟩ := a.exists_maxInfOften_prio π
  have hdp : MaxInfOften (a.dual.prioSeq π) (p + 1) := by
    rw [dual_prioSeq]
    exact maxInfOften_succ.2 hp
  constructor
  · rintro ⟨q, hq, hqe⟩
    have hq' : q = p + 1 := hq.unique hdp
    subst hq'
    rw [a.not_eveWinsPlay_iff]
    refine ⟨p, hp, ?_⟩
    simpa [Nat.even_add_one] using hqe
  · intro h
    rw [a.not_eveWinsPlay_iff] at h
    obtain ⟨q, hq, hqo⟩ := h
    have : q = p := hq.unique hp
    subst this
    refine ⟨q + 1, hdp, ?_⟩
    simpa [Nat.even_add_one] using hqo

theorem dual_winsE (S : Set V) (f : V → V) (v : V) :
    a.dual.WinsE S f v ↔ a.WinsA S f v := by
  constructor
  · intro h π hπ hπ0 hc
    exact (a.dual_eveWinsPlay π).1 (h π hπ hπ0 hc)
  · intro h π hπ hπ0 hc
    exact (a.dual_eveWinsPlay π).2 (h π hπ hπ0 hc)

theorem dual_winsA (S : Set V) (g : V → V) (v : V) :
    a.dual.WinsA S g v ↔ a.WinsE S g v := by
  constructor
  · intro h π hπ hπ0 hc
    by_contra hcon
    refine h π hπ hπ0 ?_ ((a.dual_eveWinsPlay π).2 hcon)
    intro n hn
    exact hc n (by simpa using hn)
  · intro h π hπ hπ0 hc hwin
    refine (a.dual_eveWinsPlay π).1 hwin ?_
    refine h π hπ hπ0 ?_
    intro n hn
    exact hc n (by simpa using hn)

end Finite

end Arena

end FinGame

end BorelMSO


==> anc/lean-formalization/BorelMSO/Emptiness/LARSeq.lean <==
import Mathlib.Tactic.Ring
import BorelMSO.Basic.LAR
import BorelMSO.Emptiness.FinGame

/-!
# The latest appearance record turns a Muller condition into a parity condition

Given a sequence `qs : ℕ → Q` of states of a finite state space and the latest appearance
record along it (`BorelMSO/Basic/LAR.lean`), reading the state `q` in the record `r`
produces the priority

* `2 * h + 2` if the set `S` of the `h + 1` most recently read states belongs to the
  acceptance family, and `2 * h + 1` otherwise,

where `h = r q` is the rank of `q` in the record, i.e. the number of states read more
recently than `q`.

The main result `BorelMSO.LARSeq.exists_even_maxInfOften_iff` states that the maximal
priority produced infinitely often is even if and only if the set of states occurring
infinitely often in `qs` belongs to the acceptance family.  This is the classical
translation of a Muller condition into a parity condition.
-/

namespace BorelMSO

namespace LARSeq

open LAR FinGame

variable {Q : Type} [Fintype Q] [DecidableEq Q] [Nonempty Q]

/-- The rank functions, i.e. latest appearance records, of a sequence of states: `recSeq n`
is the record before reading `qs n`. -/
def recSeq (qs : ℕ → Q) (r0 : Q → Fin (card Q)) : ℕ → (Q → Fin (card Q))
  | 0 => r0
  | n + 1 => upd (qs n) (recSeq qs r0 n)

/-- The priority produced by reading the state `q` in the record `r`. -/
def prioOf (acc : Set (Set Q)) [DecidablePred (· ∈ acc)] (q : Q) (r : Q → Fin (card Q)) : ℕ :=
  if {x : Q | ((upd q r x : Fin (card Q)) : ℕ) ≤ ((r q : Fin (card Q)) : ℕ)} ∈ acc
    then 2 * ((r q : Fin (card Q)) : ℕ) + 2
    else 2 * ((r q : Fin (card Q)) : ℕ) + 1

/-- The shifted sequence, in the indexing convention of `BorelMSO/Basic/LAR.lean` (where the
state of index `0` is not read). -/
def shiftSeq (qs : ℕ → Q) : ℕ → Q := fun k => qs (k - 1)

theorem recSeq_eq_rank (qs : ℕ → Q) (r0 : Q → Fin (card Q)) (n : ℕ) :
    recSeq qs r0 n = rank (shiftSeq qs) r0 n := by
  induction n with
  | zero => rfl
  | succ k ih =>
      show upd (qs k) (recSeq qs r0 k) = upd (shiftSeq qs (k + 1)) (rank (shiftSeq qs) r0 k)
      rw [ih]
      rfl

omit [Fintype Q] [DecidableEq Q] [Nonempty Q] in
theorem infinite_shift_iff (qs : ℕ → Q) (x : Q) :
    {n | shiftSeq qs n = x}.Infinite ↔ {n | qs n = x}.Infinite := by
  constructor
  · intro h hfin
    have hsub : {n | shiftSeq qs n = x} ⊆ insert 0 ((fun n => n + 1) '' {n | qs n = x}) := by
      intro n hn
      rcases Nat.eq_zero_or_pos n with rfl | hpos
      · exact Set.mem_insert _ _
      · refine Set.mem_insert_of_mem _ ⟨n - 1, ?_, ?_⟩
        · have hx : qs (n - 1) = x := hn
          exact hx
        · show n - 1 + 1 = n
          omega
    exact h (Set.Finite.subset ((hfin.image _).insert 0) hsub)
  · intro h hfin
    have himg : ((fun n => n + 1) '' {n | qs n = x}).Infinite :=
      h.image (Set.injOn_of_injective (fun a b hab => by omega))
    refine himg ?_
    refine Set.Finite.subset hfin ?_
    rintro _ ⟨n, hn, rfl⟩
    show qs (n + 1 - 1) = x
    simpa using hn

omit [DecidableEq Q] [Nonempty Q] in
theorem infSetF_shift (qs : ℕ → Q) : infSetF (shiftSeq qs) = infSetF qs := by
  ext x
  rw [mem_infSetF, mem_infSetF]
  exact infinite_shift_iff qs x

omit [DecidableEq Q] [Nonempty Q] in
theorem coe_infSetF (qs : ℕ → Q) :
    ↑(infSetF qs) = {q : Q | {n | qs n = q}.Infinite} := by
  ext x
  simp only [Finset.mem_coe, Set.mem_setOf_eq]
  exact mem_infSetF qs

/-! ### The main computation -/

section Main

variable (acc : Set (Set Q)) [DecidablePred (· ∈ acc)] (qs : ℕ → Q) {r0 : Q → Fin (card Q)}

/-- The set of states of small rank is the set of states occurring infinitely often, and the
state that is read belongs to it: this holds from some time on. -/
theorem exists_good_time (hr0 : Function.Injective r0) :
    ∃ N : ℕ, (∀ n, N ≤ n → ∀ x : Q,
        (((recSeq qs r0 n x : Fin (card Q)) : ℕ) < (infSetF qs).card ↔ x ∈ infSetF qs)) ∧
      (∀ n, N ≤ n → qs n ∈ infSetF qs) := by
  classical
  obtain ⟨N₁, hN₁⟩ := eventually_rank_lt_card (shiftSeq qs) r0 hr0
  obtain ⟨N₀, hN₀⟩ := exists_eventually_mem_infSetF (shiftSeq qs)
  refine ⟨max N₁ N₀, fun n hn x => ?_, fun n hn => ?_⟩
  · have h := hN₁ n (le_trans (le_max_left _ _) hn) x
    rw [infSetF_shift] at h
    rw [recSeq_eq_rank]
    exact h
  · have hmem := hN₀ (n + 1) (by omega)
    rw [infSetF_shift] at hmem
    have : shiftSeq qs (n + 1) = qs n := rfl
    rwa [this] at hmem

variable {acc qs}

/-- The set of states at least as recent as the state that is read, when the latter has the
largest rank among the states occurring infinitely often, is exactly that set of states. -/
theorem recent_set_eq {n : ℕ}
    (hrank : ∀ x : Q, (((recSeq qs r0 n x : Fin (card Q)) : ℕ) < (infSetF qs).card ↔
      x ∈ infSetF qs))
    (hread : qs n ∈ infSetF qs)
    (hmax : ((recSeq qs r0 n (qs n) : Fin (card Q)) : ℕ) = (infSetF qs).card - 1) :
    {x : Q | ((upd (qs n) (recSeq qs r0 n) x : Fin (card Q)) : ℕ) ≤
        ((recSeq qs r0 n (qs n) : Fin (card Q)) : ℕ)} = ↑(infSetF qs) := by
  classical
  set r := recSeq qs r0 n with hr
  set q := qs n with hq
  set m := (infSetF qs).card with hm
  have hmpos : 0 < m := Finset.card_pos.2 (infSetF_nonempty qs)
  ext x
  simp only [Set.mem_setOf_eq, Finset.mem_coe]
  constructor
  · intro hx
    by_cases hxq : x = q
    · rw [hxq]; exact hread
    · have hge : ((r x : Fin (card Q)) : ℕ) ≤ ((upd q r x : Fin (card Q)) : ℕ) := by
        by_cases hlt : ((r x : Fin (card Q)) : ℕ) < ((r q : Fin (card Q)) : ℕ)
        · rw [upd_of_ne_lt hxq hlt]; omega
        · rw [upd_of_ne_not_lt hxq hlt]
      refine (hrank x).1 ?_
      omega
  · intro hx
    have hlt : ((r x : Fin (card Q)) : ℕ) < m := (hrank x).2 hx
    by_cases hxq : x = q
    · rw [hxq]
      simp [upd_self]
    · by_cases hcase : ((r x : Fin (card Q)) : ℕ) < ((r q : Fin (card Q)) : ℕ)
      · rw [upd_of_ne_lt hxq hcase]
        omega
      · rw [upd_of_ne_not_lt hxq hcase]
        omega

/-- The largest rank among the states occurring infinitely often is read infinitely
often. -/
theorem infinitely_often_max_rank (hr0 : Function.Injective r0) (N : ℕ)
    (hgood : (∀ n, N ≤ n → ∀ x : Q,
        (((recSeq qs r0 n x : Fin (card Q)) : ℕ) < (infSetF qs).card ↔ x ∈ infSetF qs))) :
    ∀ M : ℕ, ∃ n, M ≤ n ∧
      ((recSeq qs r0 n (qs n) : Fin (card Q)) : ℕ) = (infSetF qs).card - 1 := by
  classical
  intro M
  set m := (infSetF qs).card with hm
  have hmpos : 0 < m := Finset.card_pos.2 (infSetF_nonempty qs)
  set K := max M N with hK
  -- some state occurring infinitely often has the largest rank at time `K`
  have hK' : ∀ x : Q, (((rank (shiftSeq qs) r0 K x : Fin (card Q)) : ℕ) <
      (infSetF (shiftSeq qs)).card ↔ x ∈ infSetF (shiftSeq qs)) := by
    intro x
    rw [infSetF_shift, ← recSeq_eq_rank]
    exact hgood K (le_max_right _ _) x
  obtain ⟨x, hxR, hxrank⟩ := exists_rank_eq (shiftSeq qs) r0 hr0 hK'
    (v := m - 1) (by rw [infSetF_shift]; omega)
  rw [infSetF_shift] at hxR
  -- `x` is read again after time `K`
  have hinf : {j | shiftSeq qs j = x}.Infinite := by
    rw [infinite_shift_iff]
    exact (mem_infSetF qs).1 hxR
  have hex : ∃ j, K < j ∧ shiftSeq qs j = x := by
    obtain ⟨j, hj, hgt⟩ := hinf.exists_gt K
    exact ⟨j, hgt, hj⟩
  classical
  set j := Nat.find hex with hj
  obtain ⟨hjgt, hjx⟩ : K < j ∧ shiftSeq qs j = x := Nat.find_spec hex
  have hjmin : ∀ i, K < i → i < j → shiftSeq qs i ≠ x := by
    intro i hi1 hi2 hcon
    exact (Nat.find_min hex hi2) ⟨hi1, hcon⟩
  -- the rank of `x` does not change between `K` and `j - 1`
  have hmono : ((rank (shiftSeq qs) r0 K x : Fin (card Q)) : ℕ) ≤
      ((rank (shiftSeq qs) r0 (j - 1) x : Fin (card Q)) : ℕ) :=
    rank_mono_of_untouched (shiftSeq qs) r0 (by omega)
      (fun i hi1 hi2 => hjmin i hi1 (by omega))
  have hlt : ((rank (shiftSeq qs) r0 (j - 1) x : Fin (card Q)) : ℕ) < m := by
    have := hgood (j - 1) (by omega) x
    rw [← recSeq_eq_rank]
    exact this.2 hxR
  refine ⟨j - 1, by omega, ?_⟩
  have hread : qs (j - 1) = x := by
    have : shiftSeq qs j = qs (j - 1) := rfl
    rw [← this]
    exact hjx
  rw [hread, recSeq_eq_rank]
  omega

end Main

/-! ### Correctness of the translation -/

theorem exists_even_maxInfOften_iff (acc : Set (Set Q)) [DecidablePred (· ∈ acc)] (qs : ℕ → Q)
    {r0 : Q → Fin (card Q)} (hr0 : Function.Injective r0) :
    (∃ p, MaxInfOften (fun n => prioOf acc (qs n) (recSeq qs r0 n)) p ∧ Even p)
      ↔ {q : Q | {n | qs n = q}.Infinite} ∈ acc := by
  classical
  set m := (infSetF qs).card with hm
  have hmpos : 0 < m := Finset.card_pos.2 (infSetF_nonempty qs)
  obtain ⟨N, hgood, hread⟩ := exists_good_time qs hr0
  have hcoe : ({q : Q | {n | qs n = q}.Infinite} : Set Q) = ↑(infSetF qs) := (coe_infSetF qs).symm
  -- the rank of the state that is read is at most `m - 1` from time `N` on
  have hle : ∀ n, N ≤ n → ((recSeq qs r0 n (qs n) : Fin (card Q)) : ℕ) ≤ m - 1 := by
    intro n hn
    have := (hgood n hn (qs n)).2 (hread n hn)
    omega
  -- the priority at a time of maximal rank
  have hmaxprio : ∀ n, N ≤ n → ((recSeq qs r0 n (qs n) : Fin (card Q)) : ℕ) = m - 1 →
      prioOf acc (qs n) (recSeq qs r0 n)
        = if (↑(infSetF qs) : Set Q) ∈ acc then 2 * (m - 1) + 2 else 2 * (m - 1) + 1 := by
    intro n hn hrk
    have hset := recent_set_eq (hgood n hn) (hread n hn) hrk
    rw [prioOf, hset, hrk]
  have hinfmax := infinitely_often_max_rank hr0 N hgood
  by_cases hacc : (↑(infSetF qs) : Set Q) ∈ acc
  · -- the maximal priority occurring infinitely often is `2 * (m - 1) + 2`
    refine ⟨fun _ => by rw [hcoe]; exact hacc, fun _ => ?_⟩
    refine ⟨2 * (m - 1) + 2, ⟨fun M => ?_, fun j hj hjinf => ?_⟩, ⟨m - 1 + 1, by ring⟩⟩
    · obtain ⟨n, hn, hrk⟩ := hinfmax (max M N)
      refine ⟨n, by omega, ?_⟩
      show prioOf acc (qs n) (recSeq qs r0 n) = 2 * (m - 1) + 2
      rw [hmaxprio n (by omega) hrk, if_pos hacc]
    · obtain ⟨n, hn, hval⟩ := hjinf N
      have hval' : prioOf acc (qs n) (recSeq qs r0 n) = j := hval
      have hbd : prioOf acc (qs n) (recSeq qs r0 n) ≤ 2 * (m - 1) + 2 := by
        rw [prioOf]
        have := hle n hn
        split <;> omega
      omega
  · -- the maximal priority occurring infinitely often is `2 * (m - 1) + 1`, which is odd
    have hmax1 : MaxInfOften (fun n => prioOf acc (qs n) (recSeq qs r0 n)) (2 * (m - 1) + 1) := by
      refine ⟨fun M => ?_, fun j hj hjinf => ?_⟩
      · obtain ⟨n, hn, hrk⟩ := hinfmax (max M N)
        refine ⟨n, by omega, ?_⟩
        show prioOf acc (qs n) (recSeq qs r0 n) = 2 * (m - 1) + 1
        rw [hmaxprio n (by omega) hrk, if_neg hacc]
      · obtain ⟨n, hn, hval⟩ := hjinf N
        have hval' : prioOf acc (qs n) (recSeq qs r0 n) = j := hval
        have hbd : prioOf acc (qs n) (recSeq qs r0 n) ≤ 2 * (m - 1) + 1 := by
          by_cases hrk : ((recSeq qs r0 n (qs n) : Fin (card Q)) : ℕ) = m - 1
          · rw [hmaxprio n hn hrk, if_neg hacc]
          · have hlt : ((recSeq qs r0 n (qs n) : Fin (card Q)) : ℕ) < m - 1 := by
              have := hle n hn
              omega
            rw [prioOf]
            split <;> omega
        omega
    constructor
    · rintro ⟨p, hp, hpe⟩
      exact absurd (hp.unique hmax1 ▸ hpe) (by simp [parity_simps])
    · intro hc
      rw [hcoe] at hc
      exact absurd hc hacc

end LARSeq

end BorelMSO


==> anc/lean-formalization/BorelMSO/Emptiness/MullerToParity.lean <==
import BorelMSO.Emptiness.LARSeq
import BorelMSO.Emptiness.ParityDecide

/-!
# From Muller tree automata to parity tree automata

Using the latest appearance record (`BorelMSO/Emptiness/LARSeq.lean`), a Muller tree automaton
over the infinite binary tree is translated into a *parity* tree automaton with the same
nonemptiness: the states of the new automaton are pairs `(q, r)` consisting of a state `q`
of the original automaton and of the record `r` of the states read strictly before `q`
along the path from the root, and the priority of `(q, r)` is the one produced by reading
`q` in the record `r`.  The initial states are the pairs whose record is injective, i.e. is
a genuine ordering of the states.

The main result is `BorelMSO.MullerTreeAut.hasRun_iff_toParity_hasRun`, and combining it
with `BorelMSO/Emptiness/ParityDecide.lean` gives the decidability of emptiness for Muller tree
automata, `BorelMSO.MullerTreeAut.decidableHasRun`.
-/

namespace BorelMSO

namespace MullerTreeAut

open LAR LARSeq

variable {Q : Type} [Fintype Q] [DecidableEq Q] [Nonempty Q]

/-- The record along the reversed path, starting from the record `r0` at the root. -/
def recOfRev (r0 : Q → Fin (card Q)) (ρ : Node → Q) : Node → (Q → Fin (card Q))
  | [] => r0
  | _ :: w => upd (ρ w.reverse) (recOfRev r0 ρ w)

/-- The latest appearance record of the states read strictly before the node `v`. -/
def recOf (r0 : Q → Fin (card Q)) (ρ : Node → Q) (v : Node) : Q → Fin (card Q) :=
  recOfRev r0 ρ v.reverse

@[simp] theorem recOf_nil (r0 : Q → Fin (card Q)) (ρ : Node → Q) : recOf r0 ρ [] = r0 := rfl

theorem recOf_append (r0 : Q → Fin (card Q)) (ρ : Node → Q) (v : Node) (c : Bool) :
    recOf r0 ρ (v ++ [c]) = upd (ρ v) (recOf r0 ρ v) := by
  show recOfRev r0 ρ ((v ++ [c]).reverse) = upd (ρ v) (recOfRev r0 ρ v.reverse)
  rw [List.reverse_append]
  show upd (ρ v.reverse.reverse) (recOfRev r0 ρ v.reverse)
    = upd (ρ v) (recOfRev r0 ρ v.reverse)
  rw [List.reverse_reverse]

theorem recOf_pre (r0 : Q → Fin (card Q)) (ρ : Node → Q) (b : Branch) (n : ℕ) :
    recOf r0 ρ (pre b n) = recSeq (fun k => ρ (pre b k)) r0 n := by
  induction n with
  | zero => rfl
  | succ k ih =>
      rw [pre_succ, recOf_append, ih]
      rfl

/-- The parity tree automaton obtained from a Muller tree automaton by the latest
appearance record construction. -/
def toParity (A : MullerTreeAut Q) [DecidablePred (· ∈ A.acc)] :
    ParityTreeAut (Q × (Q → Fin (card Q))) where
  init := {s | s.1 ∈ A.init ∧ Function.Injective s.2}
  trans := fun s s1 s2 => A.trans s.1 s1.1 s2.1 ∧ s1.2 = upd s.1 s.2 ∧ s2.2 = upd s.1 s.2
  prio := fun s => prioOf A.acc s.1 s.2

variable (A : MullerTreeAut Q) [DecidablePred (· ∈ A.acc)]

omit [Fintype Q] [DecidableEq Q] [Nonempty Q] [DecidablePred (· ∈ A.acc)] in
theorem infSetNode_eq (ρ : Node → Q) (b : Branch) :
    infSetNode ρ b = {q : Q | {n | (fun k => ρ (pre b k)) n = q}.Infinite} := rfl

/-- **The record construction preserves nonemptiness.** -/
theorem hasRun_iff_toParity_hasRun : A.HasRun ↔ (A.toParity).HasRun := by
  classical
  constructor
  · rintro ⟨ρ, hinit, htr, hbr⟩
    -- an arbitrary injective initial record
    set r0 : Q → Fin (card Q) := fun q => Fintype.equivFin Q q with hr0def
    have hr0 : Function.Injective r0 := (Fintype.equivFin Q).injective
    refine ⟨fun v => (ρ v, recOf r0 ρ v), ⟨hinit, hr0⟩, fun v => ⟨htr v, ?_, ?_⟩, fun b => ?_⟩
    · exact recOf_append r0 ρ v false
    · exact recOf_append r0 ρ v true
    · obtain ⟨p, hp, hpe⟩ := (exists_even_maxInfOften_iff A.acc (fun k => ρ (pre b k)) hr0).2
        (by rw [← infSetNode_eq ρ b]; exact hbr b)
      refine ⟨p, ?_, hpe⟩
      have hfun : (fun n => (A.toParity).prio ((fun v => (ρ v, recOf r0 ρ v)) (pre b n)))
          = fun n => prioOf A.acc ((fun k => ρ (pre b k)) n)
              (recSeq (fun k => ρ (pre b k)) r0 n) := by
        funext n
        show prioOf A.acc (ρ (pre b n)) (recOf r0 ρ (pre b n)) = _
        rw [recOf_pre]
      rw [hfun]
      exact hp
  · rintro ⟨ρ', hinit, htr, hbr⟩
    set ρ : Node → Q := fun v => (ρ' v).1 with hρ
    set r0 : Q → Fin (card Q) := (ρ' []).2 with hr0def
    have hr0 : Function.Injective r0 := hinit.2
    -- the record component is determined by the states along the path
    have hrec : ∀ v : Node, (ρ' v).2 = recOf r0 ρ v := by
      intro v
      induction v using List.reverseRecOn with
      | nil => rfl
      | append_singleton v c ih =>
          have h := htr v
          cases c
          · rw [h.2.1, ih, recOf_append]
          · rw [h.2.2, ih, recOf_append]
    refine ⟨ρ, hinit.1, fun v => (htr v).1, fun b => ?_⟩
    obtain ⟨p, hp, hpe⟩ := hbr b
    rw [infSetNode_eq ρ b]
    refine (exists_even_maxInfOften_iff A.acc (fun k => ρ (pre b k)) hr0).1 ⟨p, ?_, hpe⟩
    have hfun : (fun n => prioOf A.acc ((fun k => ρ (pre b k)) n)
          (recSeq (fun k => ρ (pre b k)) r0 n))
        = fun n => (A.toParity).prio (ρ' (pre b n)) := by
      funext n
      show prioOf A.acc (ρ (pre b n)) (recSeq (fun k => ρ (pre b k)) r0 n)
        = prioOf A.acc (ρ' (pre b n)).1 (ρ' (pre b n)).2
      rw [hrec (pre b n), recOf_pre]
    rw [hfun]
    exact hp

/-- **Emptiness is decidable for Muller tree automata over the infinite binary tree.** -/
def decidableHasRun [DecidablePred (· ∈ A.init)] [∀ q p r, Decidable (A.trans q p r)] :
    Decidable A.HasRun :=
  letI : DecidablePred (· ∈ (A.toParity).init) := fun s => by
    have hinj : Decidable (Function.Injective s.2) := by
      unfold Function.Injective
      infer_instance
    show Decidable (s.1 ∈ A.init ∧ Function.Injective s.2)
    letI := hinj
    infer_instance
  letI : ∀ s s1 s2, Decidable ((A.toParity).trans s s1 s2) := fun s s1 s2 => by
    show Decidable (A.trans s.1 s1.1 s2.1 ∧ s1.2 = upd s.1 s.2 ∧ s2.2 = upd s.1 s.2)
    infer_instance
  decidable_of_iff _ (A.hasRun_iff_toParity_hasRun).symm

end MullerTreeAut

end BorelMSO


==> anc/lean-formalization/BorelMSO/Emptiness/ParityDecide.lean <==
import BorelMSO.Emptiness.ParityTreeAut
import BorelMSO.Emptiness.Reachability

/-!
# A decidable criterion for the existence of a run

By `BorelMSO.ParityTreeAut.hasRun_iff_hasMemorylessRun`, a parity tree automaton has a run
if and only if it has a memoryless one, i.e. one generated by a choice `δ : Q → Q × Q` of a
transition per state.  Such a memoryless labelling is a run exactly when

* the initial state is initial and every *reachable* state has the chosen transition, and
* no *bad cycle* is reachable: no cycle whose maximal priority is odd.

Both conditions are decidable (reachability is computed in
`BorelMSO/Emptiness/Reachability.lean`), and quantifying over the finitely many `q0` and `δ`
gives an effective emptiness test, `BorelMSO.ParityTreeAut.decidableHasRun`.
-/

namespace BorelMSO

open FinGame

namespace ParityTreeAut

variable {Q : Type} [Fintype Q] [DecidableEq Q]

/-- The two successors of a state under a memoryless choice of transitions. -/
def nxtD (δ : Q → Q × Q) (q : Q) : Finset Q := {(δ q).1, (δ q).2}

omit [Fintype Q] in
theorem mem_nxtD {δ : Q → Q × Q} {q x : Q} :
    x ∈ nxtD δ q ↔ x = (δ q).1 ∨ x = (δ q).2 := by simp [nxtD]

/-- The successors of priority at most `p`. -/
def nxtLe (B : ParityTreeAut Q) (δ : Q → Q × Q) (p : ℕ) (q : Q) : Finset Q :=
  (nxtD δ q).filter (fun x => B.prio x ≤ p)

omit [Fintype Q] in
theorem nxtLe_subset {B : ParityTreeAut Q} {δ : Q → Q × Q} {p : ℕ} {q : Q} :
    nxtLe B δ p q ⊆ nxtD δ q := Finset.filter_subset _ _

omit [Fintype Q] in
theorem mem_nxtLe {B : ParityTreeAut Q} {δ : Q → Q × Q} {p : ℕ} {q x : Q} :
    x ∈ nxtLe B δ p q ↔ x ∈ nxtD δ q ∧ B.prio x ≤ p := by simp [nxtLe]

/-- No cycle of odd maximal priority is reachable from `q0`. -/
def NoBadCycle (B : ParityTreeAut Q) (δ : Q → Q × Q) (q0 : Q) : Prop :=
  ∀ q ∈ Reach.reach (nxtD δ) q0, ¬ Even (B.prio q) →
    ∀ q' ∈ nxtD δ q, B.prio q' ≤ B.prio q → q ∉ Reach.reach (nxtLe B δ (B.prio q)) q'

omit [DecidableEq Q] in
theorem prio_bounded (B : ParityTreeAut Q) : ∃ N, ∀ q : Q, B.prio q ≤ N :=
  ⟨(Finset.univ.image B.prio).sup id, fun q =>
    Finset.le_sup (f := id) (Finset.mem_image_of_mem B.prio (Finset.mem_univ q))⟩

/-! ### Gluing a finite walk with a cycle -/

omit [Fintype Q] [DecidableEq Q] in
/-- From a walk reaching `q` and a cycle through `q` one builds an infinite path that
eventually stays on the cycle and visits `q` infinitely often. -/
theorem exists_periodic_path {nxt : Q → Finset Q} {q0 q : Q} {M L : ℕ} (hL : 0 < L)
    (u : ℕ → Q) (hu0 : u 0 = q0) (huM : u M = q) (hustep : ∀ k, k < M → u (k + 1) ∈ nxt (u k))
    (cw : ℕ → Q) (hcw0 : cw 0 = q) (hcwL : cw L = q)
    (hcwstep : ∀ k, k < L → cw (k + 1) ∈ nxt (cw k)) :
    ∃ π : ℕ → Q, π 0 = q0 ∧ (∀ n, π (n + 1) ∈ nxt (π n)) ∧
      (∀ n, M ≤ n → ∃ j, j < L ∧ π n = cw j) ∧ (∀ N, ∃ n, N ≤ n ∧ π n = q) := by
  classical
  set π : ℕ → Q := fun n => if n < M then u n else cw ((n - M) % L) with hπ
  have hπlt : ∀ n, n < M → π n = u n := by
    intro n hn
    simp only [hπ]
    rw [if_pos hn]
  have hπge : ∀ n, M ≤ n → π n = cw ((n - M) % L) := by
    intro n hn
    simp only [hπ]
    rw [if_neg (by omega)]
  have hπM : π M = q := by
    rw [hπge M le_rfl]
    simp only [Nat.sub_self, Nat.zero_mod]
    exact hcw0
  refine ⟨π, ?_, ?_, ?_, ?_⟩
  · rcases Nat.eq_zero_or_pos M with rfl | hM
    · rw [hπM, ← huM, hu0]
    · rw [hπlt 0 hM, hu0]
  · intro n
    rcases Nat.lt_or_ge (n + 1) M with hn | hn
    · rw [hπlt n (by omega), hπlt (n + 1) hn]
      exact hustep n (by omega)
    · rcases Nat.lt_or_ge n M with hn2 | hn2
      · -- the step that enters the cycle
        have hnM : n + 1 = M := by omega
        rw [hπlt n hn2, hnM, hπM, ← huM, ← hnM]
        exact hustep n (by omega)
      · -- a step along the cycle
        rw [hπge n hn2, hπge (n + 1) (by omega)]
        have hidx : (n + 1 - M) % L = ((n - M) % L + 1) % L := by
          have hsub : n + 1 - M = (n - M) + 1 := by omega
          rw [hsub]
          exact (Nat.ModEq.add_right 1 (Nat.mod_modEq (n - M) L)).symm
        rw [hidx]
        set j := (n - M) % L with hj
        have hjL : j < L := Nat.mod_lt _ hL
        rcases Nat.lt_or_ge (j + 1) L with hj1 | hj1
        · rw [Nat.mod_eq_of_lt hj1]
          exact hcwstep j hjL
        · have hj1' : j + 1 = L := by omega
          rw [hj1', Nat.mod_self, hcw0, ← hcwL, ← hj1']
          exact hcwstep j hjL
  · intro n hn
    exact ⟨(n - M) % L, Nat.mod_lt _ hL, hπge n hn⟩
  · intro N
    refine ⟨M + (N + 1) * L, by nlinarith [Nat.one_le_iff_ne_zero.2 (Nat.pos_iff_ne_zero.1 hL)],
      ?_⟩
    rw [hπge _ (by omega)]
    have : M + (N + 1) * L - M = (N + 1) * L := by omega
    rw [this, Nat.mul_mod_left]
    exact hcw0

/-! ### The criterion for paths -/

theorem paths_parity_iff_noBadCycle (B : ParityTreeAut Q) (δ : Q → Q × Q) (q0 : Q) :
    (∀ π : ℕ → Q, π 0 = q0 → (∀ n, π (n + 1) ∈ nxtD δ (π n)) →
        ∃ p, MaxInfOften (fun n => B.prio (π n)) p ∧ Even p) ↔ NoBadCycle B δ q0 := by
  classical
  obtain ⟨Nb, hNb⟩ := prio_bounded B
  constructor
  · -- a bad cycle yields a path violating the parity condition
    intro hall q hq hodd q' hq' hq'le hcon
    set p := B.prio q with hp
    obtain ⟨M, u, hu0, huM, hustep⟩ := Reach.exists_walk_of_mem_reach hq
    obtain ⟨m, z, hz0, hzm, hzstep⟩ := Reach.exists_walk_of_mem_reach hcon
    set cw : ℕ → Q := fun k => if k = 0 then q else z (k - 1) with hcw
    have hcw0 : cw 0 = q := by simp [hcw]
    have hcwsucc : ∀ k, cw (k + 1) = z k := by
      intro k
      simp only [hcw]
      rw [if_neg (by omega)]
      congr 1
    have hcwL : cw (m + 1) = q := by rw [hcwsucc, hzm]
    have hcwstep : ∀ k, k < m + 1 → cw (k + 1) ∈ nxtD δ (cw k) := by
      intro k hk
      rcases Nat.eq_zero_or_pos k with rfl | hk0
      · rw [hcwsucc, hcw0, hz0]
        exact hq'
      · obtain ⟨j, rfl⟩ : ∃ j, k = j + 1 := ⟨k - 1, by omega⟩
        rw [hcwsucc, hcwsucc]
        exact nxtLe_subset (hzstep j (by omega))
    have hcwle : ∀ k, k ≤ m + 1 → B.prio (cw k) ≤ p := by
      intro k hk
      rcases Nat.eq_zero_or_pos k with rfl | hk0
      · rw [hcw0]
      · obtain ⟨j, rfl⟩ : ∃ j, k = j + 1 := ⟨k - 1, by omega⟩
        rw [hcwsucc]
        rcases Nat.eq_zero_or_pos j with rfl | hj0
        · rw [hz0]; exact hq'le
        · obtain ⟨i, rfl⟩ : ∃ i, j = i + 1 := ⟨j - 1, by omega⟩
          exact (mem_nxtLe.1 (hzstep i (by omega))).2
    obtain ⟨π, hπ0, hπstep, hπcw, hπq⟩ :=
      exists_periodic_path (nxt := nxtD δ) (Nat.succ_pos m) u hu0 huM hustep cw hcw0 hcwL
        hcwstep
    obtain ⟨p', hp', hp'e⟩ := hall π hπ0 hπstep
    -- the maximal priority occurring infinitely often is `p`, which is odd
    have hmax : MaxInfOften (fun n => B.prio (π n)) p := by
      refine ⟨fun N => ?_, fun j hj hjinf => ?_⟩
      · obtain ⟨n, hn, hval⟩ := hπq N
        refine ⟨n, hn, ?_⟩
        show B.prio (π n) = p
        rw [hval]
      · obtain ⟨n, hn, hval⟩ := hjinf M
        have hval' : B.prio (π n) = j := hval
        obtain ⟨i, hi, hcwi⟩ := hπcw n hn
        rw [hcwi] at hval'
        have := hcwle i (by omega)
        omega
    have : p' = p := hp'.unique hmax
    exact hodd (this ▸ hp'e)
  · -- with no bad cycle, every path satisfies the parity condition
    intro hnbc π hπ0 hstep
    have hmem : ∀ n, π n ∈ Reach.reach (nxtD δ) q0 := by
      intro n
      induction n with
      | zero => rw [hπ0]; exact Reach.self_mem_reach
      | succ k ih => exact Reach.reach_closed ih (hstep k)
    obtain ⟨p, hp⟩ := exists_maxInfOften (f := fun n => B.prio (π n)) (fun n => hNb (π n))
    refine ⟨p, hp, ?_⟩
    by_contra hodd
    -- eventually all priorities are at most `p`
    obtain ⟨N, hN⟩ : ∃ N, ∀ n, N ≤ n → B.prio (π n) ≤ p := by
      have hfin : {n | p < B.prio (π n)}.Finite := by
        have hsub : {n | p < B.prio (π n)} ⊆ ⋃ j ∈ Set.Ioc p Nb, {n | B.prio (π n) = j} := by
          intro n hn
          exact Set.mem_biUnion (Set.mem_Ioc.2 ⟨hn, hNb (π n)⟩) rfl
        refine Set.Finite.subset ((Set.finite_Ioc p Nb).biUnion (fun j hj => ?_)) hsub
        by_contra hinf
        rw [Set.not_finite] at hinf
        refine hp.2 j (Set.mem_Ioc.1 hj).1 (fun M => ?_)
        obtain ⟨n, hn, hgt⟩ := hinf.exists_gt M
        exact ⟨n, le_of_lt hgt, hn⟩
      obtain ⟨N, hNbd⟩ := hfin.bddAbove
      refine ⟨N + 1, fun n hn => ?_⟩
      by_contra hcon
      have hmem2 : n ∈ {n | p < B.prio (π n)} := by
        simp only [Set.mem_setOf_eq]
        omega
      have := hNbd hmem2
      omega
    -- some state of priority `p` occurs infinitely often
    obtain ⟨q, hqp, hqinf⟩ : ∃ q : Q, B.prio q = p ∧ {n | π n = q}.Infinite := by
      by_contra hcon
      push_neg at hcon
      have hfin : {n | B.prio (π n) = p}.Finite := by
        have hsub : {n | B.prio (π n) = p} ⊆ ⋃ q ∈ {q : Q | B.prio q = p}, {n | π n = q} := by
          intro n hn
          exact Set.mem_biUnion hn rfl
        refine Set.Finite.subset (Set.Finite.biUnion (Set.toFinite _) (fun q hq => ?_)) hsub
        exact hcon q hq
      obtain ⟨K, hK⟩ := hfin.bddAbove
      obtain ⟨n, hn, hval⟩ := hp.1 (K + 1)
      have := hK (show n ∈ {n | B.prio (π n) = p} from hval)
      omega
    -- two visits of `q` after time `N` give a bad cycle
    obtain ⟨n1, hn1mem, hn1⟩ := hqinf.exists_gt N
    obtain ⟨n2, hn2mem, hn2⟩ := hqinf.exists_gt n1
    have hq1 : π n1 = q := hn1mem
    have hq2 : π n2 = q := hn2mem
    have hstep1 : π (n1 + 1) ∈ nxtD δ q := by rw [← hq1]; exact hstep n1
    have hprio1 : B.prio (π (n1 + 1)) ≤ B.prio q := by
      rw [hqp]
      exact hN (n1 + 1) (by omega)
    have hwalk : q ∈ Reach.reach (nxtLe B δ (B.prio q)) (π (n1 + 1)) := by
      have hw : ∀ k, k < n2 - (n1 + 1) →
          π (n1 + 1 + k + 1) ∈ nxtLe B δ (B.prio q) (π (n1 + 1 + k)) := by
        intro k hk
        refine mem_nxtLe.2 ⟨hstep _, ?_⟩
        rw [hqp]
        exact hN _ (by omega)
      have hw' : ∀ k, k < n2 - (n1 + 1) →
          (fun k => π (n1 + 1 + k)) (k + 1) ∈ nxtLe B δ (B.prio q)
            ((fun k => π (n1 + 1 + k)) k) := by
        intro k hk
        show π (n1 + 1 + (k + 1)) ∈ nxtLe B δ (B.prio q) (π (n1 + 1 + k))
        rw [show n1 + 1 + (k + 1) = n1 + 1 + k + 1 by omega]
        exact hw k hk
      have hw0 : (fun k => π (n1 + 1 + k)) 0 = π (n1 + 1) := by
        show π (n1 + 1 + 0) = π (n1 + 1)
        rw [Nat.add_zero]
      have hres := Reach.mem_reach_of_walk (nxt := nxtLe B δ (B.prio q))
        (w := fun k => π (n1 + 1 + k)) (m := n2 - (n1 + 1)) hw0 hw'
      have hend : (fun k => π (n1 + 1 + k)) (n2 - (n1 + 1)) = q := by
        show π (n1 + 1 + (n2 - (n1 + 1))) = q
        rw [show n1 + 1 + (n2 - (n1 + 1)) = n2 by omega]
        exact hq2
      rw [hend] at hres
      exact hres
    have hoddq : ¬ Even (B.prio q) := by rw [hqp]; exact hodd
    exact hnbc q (hq1 ▸ hmem n1) hoddq (π (n1 + 1)) hstep1 hprio1 hwalk

/-! ### From paths to runs -/

theorem runOf_mem_reach (δ : Q → Q × Q) (q0 : Q) (v : Node) :
    runOf δ q0 v ∈ Reach.reach (nxtD δ) q0 := by
  have key : ∀ (q : Q) (v : Node), q ∈ Reach.reach (nxtD δ) q0 →
      runOf δ q v ∈ Reach.reach (nxtD δ) q0 := by
    intro q v
    induction v generalizing q with
    | nil => exact fun h => h
    | cons c v ih =>
        intro hq
        refine ih _ ?_
        cases c
        · exact Reach.reach_closed hq (mem_nxtD.2 (Or.inl rfl))
        · exact Reach.reach_closed hq (mem_nxtD.2 (Or.inr rfl))
  exact key q0 v Reach.self_mem_reach

theorem mem_reach_iff_exists_node (δ : Q → Q × Q) (q0 q : Q) :
    q ∈ Reach.reach (nxtD δ) q0 ↔ ∃ v : Node, runOf δ q0 v = q := by
  constructor
  · intro hq
    refine Reach.reach_min (S := {x | ∃ v : Node, runOf δ q0 v = x}) ⟨[], rfl⟩ ?_ q hq
    rintro x ⟨v, rfl⟩ x' hx'
    rcases mem_nxtD.1 hx' with h | h
    · exact ⟨v ++ [false], by rw [runOf_append, h]; simp⟩
    · exact ⟨v ++ [true], by rw [runOf_append, h]; simp⟩
  · rintro ⟨v, rfl⟩
    exact runOf_mem_reach δ q0 v

omit [Fintype Q] in
theorem step_along_branch (δ : Q → Q × Q) (q0 : Q) (b : Branch) (n : ℕ) :
    runOf δ q0 (pre b (n + 1)) ∈ nxtD δ (runOf δ q0 (pre b n)) := by
  rw [pre_succ, runOf_append]
  cases b n
  · exact mem_nxtD.2 (Or.inl (by simp))
  · exact mem_nxtD.2 (Or.inr (by simp))

omit [Fintype Q] in
theorem exists_branch_of_path (δ : Q → Q × Q) (q0 : Q) (π : ℕ → Q) (hπ0 : π 0 = q0)
    (hstep : ∀ n, π (n + 1) ∈ nxtD δ (π n)) :
    ∃ b : Branch, ∀ n, runOf δ q0 (pre b n) = π n := by
  classical
  refine ⟨fun k => if π (k + 1) = (δ (π k)).1 then false else true, fun n => ?_⟩
  induction n with
  | zero => rw [pre_zero, runOf_nil, hπ0]
  | succ k ih =>
      rw [pre_succ, runOf_append, ih]
      by_cases hc : π (k + 1) = (δ (π k)).1
      · rw [if_pos hc]
        simpa using hc.symm
      · rw [if_neg hc]
        rcases mem_nxtD.1 (hstep k) with h | h
        · exact absurd h hc
        · simpa using h.symm

/-- A memoryless labelling is a run exactly when the initial state is initial, every
reachable state carries its transition, and no bad cycle is reachable. -/
theorem isRun_runOf_iff (B : ParityTreeAut Q) (δ : Q → Q × Q) (q0 : Q) :
    B.IsRun (runOf δ q0) ↔ q0 ∈ B.init ∧
      (∀ q ∈ Reach.reach (nxtD δ) q0, B.trans q (δ q).1 (δ q).2) ∧ NoBadCycle B δ q0 := by
  classical
  have hpar : (∀ b : Branch, ∃ p,
        MaxInfOften (fun n => B.prio (runOf δ q0 (pre b n))) p ∧ Even p) ↔
      NoBadCycle B δ q0 := by
    rw [← paths_parity_iff_noBadCycle B δ q0]
    constructor
    · intro h π hπ0 hstep
      obtain ⟨b, hb⟩ := exists_branch_of_path δ q0 π hπ0 hstep
      obtain ⟨p, hp, hpe⟩ := h b
      refine ⟨p, ?_, hpe⟩
      have : (fun n => B.prio (runOf δ q0 (pre b n))) = fun n => B.prio (π n) := by
        funext n; rw [hb n]
      rwa [this] at hp
    · intro h b
      exact h _ (by rw [pre_zero, runOf_nil]) (fun n => step_along_branch δ q0 b n)
  constructor
  · rintro ⟨hinit, htr, hbr⟩
    refine ⟨hinit, fun q hq => ?_, hpar.1 hbr⟩
    obtain ⟨v, rfl⟩ := (mem_reach_iff_exists_node δ q0 q).1 hq
    have h := htr v
    rw [runOf_append, runOf_append] at h
    simpa using h
  · rintro ⟨hinit, htr, hnbc⟩
    refine ⟨hinit, fun v => ?_, hpar.2 hnbc⟩
    have h := htr (runOf δ q0 v) (runOf_mem_reach δ q0 v)
    rw [runOf_append, runOf_append]
    simpa using h

/-- **Decidable criterion for nonemptiness of a parity tree automaton.** -/
theorem hasRun_iff_criterion (B : ParityTreeAut Q) :
    B.HasRun ↔ ∃ q0 : Q, ∃ δ : Q → Q × Q, q0 ∈ B.init ∧
      (∀ q ∈ Reach.reach (nxtD δ) q0, B.trans q (δ q).1 (δ q).2) ∧ NoBadCycle B δ q0 := by
  rw [hasRun_iff_hasMemorylessRun]
  constructor
  · rintro ⟨q0, hq0, δ, hrun⟩
    exact ⟨q0, δ, (isRun_runOf_iff B δ q0).1 hrun⟩
  · rintro ⟨q0, δ, hcrit⟩
    exact ⟨q0, hcrit.1, δ, (isRun_runOf_iff B δ q0).2 hcrit⟩

instance decidableNoBadCycle (B : ParityTreeAut Q) (δ : Q → Q × Q) (q0 : Q) :
    Decidable (NoBadCycle B δ q0) := by
  unfold NoBadCycle
  infer_instance

/-- Nonemptiness of a parity tree automaton over a finite state space with a decidable
transition relation is decidable. -/
instance decidableHasRun (B : ParityTreeAut Q) [DecidablePred (· ∈ B.init)]
    [∀ q p r, Decidable (B.trans q p r)] : Decidable B.HasRun :=
  decidable_of_iff _ (hasRun_iff_criterion B).symm


end ParityTreeAut

end BorelMSO


==> anc/lean-formalization/BorelMSO/Emptiness/ParityTreeAut.lean <==
import BorelMSO.Emptiness.Zielonka
import BorelMSO.Emptiness.Reduction

/-!
# Parity tree automata and the nonemptiness game

A *parity tree automaton* over the infinite binary tree `2*` is given by a set of initial
states, a transition relation `trans q p r` (the state `q` at a node, `p` at its left child
and `r` at its right child) and a priority function on the states.  A run is a labelling of
`2*` respecting the transitions and such that along every branch the maximal priority
occurring infinitely often is even.

The classical *nonemptiness game* of such an automaton is played on a finite arena: at a
vertex `gState q` Eve chooses a transition `trans q p r`, and at the resulting vertex
`gPair p r` Adam chooses one of the two children.  A vertex `gSink`, of odd priority,
receives the plays in which Eve got stuck.  Plays of the game are exactly the branches of a
candidate run, so Eve wins the game from `gState q` exactly when a run starting with the
state `q` exists.

Combining this with positional determinacy of parity games
(`BorelMSO/Emptiness/Zielonka.lean`) gives the main result of this file,
`BorelMSO.ParityTreeAut.hasRun_iff_hasMemorylessRun`: a parity tree automaton has a run
if and only if it has a *memoryless* run, that is, one generated by a single choice
`δ : Q → Q × Q` of a transition per state.
-/

namespace BorelMSO

open FinGame

/-- A parity tree automaton over the infinite binary tree. -/
structure ParityTreeAut (Q : Type) where
  /-- The initial states. -/
  init : Set Q
  /-- The transition relation: the state at a node, at its left child and at its right
  child. -/
  trans : Q → Q → Q → Prop
  /-- The priority of a state. -/
  prio : Q → ℕ

namespace ParityTreeAut

variable {Q : Type}

/-- A run of a parity tree automaton: a labelling of `2*` respecting the transitions, such
that along every branch the maximal priority occurring infinitely often is even. -/
def IsRun (B : ParityTreeAut Q) (ρ : Node → Q) : Prop :=
  ρ [] ∈ B.init ∧
  (∀ v : Node, B.trans (ρ v) (ρ (v ++ [false])) (ρ (v ++ [true]))) ∧
  (∀ b : Branch, ∃ p, MaxInfOften (fun n => B.prio (ρ (pre b n))) p ∧ Even p)

/-- The automaton has a run. -/
def HasRun (B : ParityTreeAut Q) : Prop := ∃ ρ, B.IsRun ρ

/-- The labelling of `2*` generated by a memoryless choice `δ` of transitions, starting
from the state `q`. -/
def runOf (δ : Q → Q × Q) : Q → Node → Q
  | q, [] => q
  | q, c :: v => runOf δ (if c then (δ q).2 else (δ q).1) v

@[simp] theorem runOf_nil (δ : Q → Q × Q) (q : Q) : runOf δ q [] = q := rfl

theorem runOf_append (δ : Q → Q × Q) (q : Q) (v : Node) (c : Bool) :
    runOf δ q (v ++ [c]) = if c then (δ (runOf δ q v)).2 else (δ (runOf δ q v)).1 := by
  induction v generalizing q with
  | nil => rfl
  | cons d v ih => simpa [runOf] using ih _

/-- The automaton has a memoryless run: one generated by a single choice of a transition
per state. -/
def HasMemorylessRun (B : ParityTreeAut Q) : Prop :=
  ∃ q0 ∈ B.init, ∃ δ : Q → Q × Q, B.IsRun (runOf δ q0)

/-! ### Interleaving of priorities -/

/-- Inserting the priority `0` at every other position does not change the maximal priority
occurring infinitely often. -/
theorem maxInfOften_interleave {σ : ℕ → ℕ} {p N : ℕ} (hN : ∀ n, σ n ≤ N) :
    MaxInfOften (fun n => if n % 2 = 0 then σ (n / 2) else 0) p ↔ MaxInfOften σ p := by
  set τ : ℕ → ℕ := fun n => if n % 2 = 0 then σ (n / 2) else 0 with hτ
  have key1 : ∀ j, j ≠ 0 → (InfOften τ j ↔ InfOften σ j) := by
    intro j hj
    constructor
    · intro h M
      obtain ⟨n, hn, hval⟩ := h (2 * M)
      by_cases hpar : n % 2 = 0
      · obtain ⟨k, rfl⟩ : ∃ k, n = 2 * k := ⟨n / 2, by omega⟩
        refine ⟨k, by omega, ?_⟩
        have hk : τ (2 * k) = σ k := by
          simp only [hτ]
          rw [if_pos (by omega), show 2 * k / 2 = k by omega]
        rw [← hk]
        exact hval
      · exfalso
        apply hj
        rw [← hval]
        simp only [hτ]
        rw [if_neg hpar]
    · intro h M
      obtain ⟨k, hk, hval⟩ := h M
      refine ⟨2 * k, by omega, ?_⟩
      simp only [hτ]
      rw [if_pos (by omega), show 2 * k / 2 = k by omega]
      exact hval
  have key0 : InfOften τ 0 := by
    intro M
    refine ⟨2 * M + 1, by omega, ?_⟩
    simp only [hτ]
    rw [if_neg (by omega)]
  have hback : ∀ q, MaxInfOften σ q → MaxInfOften τ q := by
    intro q hq
    refine ⟨?_, fun j hj hjinf => hq.2 j hj ((key1 j (by omega)).1 hjinf)⟩
    by_cases hq0 : q = 0
    · rw [hq0]; exact key0
    · exact (key1 q hq0).2 hq.1
  refine ⟨fun h => ?_, hback p⟩
  obtain ⟨p', hp'⟩ := exists_maxInfOften hN
  have hpp : p = p' := h.unique (hback p' hp')
  exact hpp ▸ hp'

/-! ### The nonemptiness game -/

/-- The vertices of the nonemptiness game: Eve's vertices are the states, Adam's vertices
are the pairs of states produced by a transition, and there is a sink of odd priority for
the states with no outgoing transition. -/
abbrev GVert (Q : Type) := Q ⊕ (Q × Q) ⊕ Unit

/-- Eve's vertex given by a state. -/
abbrev gState (q : Q) : GVert Q := Sum.inl q
/-- Adam's vertex given by a pair of states. -/
abbrev gPair (p r : Q) : GVert Q := Sum.inr (Sum.inl (p, r))
/-- The sink vertex. -/
abbrev gSink (Q : Type) : GVert Q := Sum.inr (Sum.inr ())

/-- The arena of the nonemptiness game. -/
def gameArena (B : ParityTreeAut Q) : Arena (GVert Q) where
  own := fun v => ∃ q, v = gState q
  E := fun v w =>
    match v, w with
    | Sum.inl q, Sum.inr (Sum.inl (p, r)) => B.trans q p r
    | Sum.inl q, Sum.inr (Sum.inr ()) => ¬ ∃ p r, B.trans q p r
    | Sum.inr (Sum.inl (p, r)), Sum.inl q => q = p ∨ q = r
    | Sum.inr (Sum.inr ()), Sum.inr (Sum.inr ()) => True
    | _, _ => False
  prio := fun v =>
    match v with
    | Sum.inl q => B.prio q
    | Sum.inr (Sum.inl _) => 0
    | Sum.inr (Sum.inr ()) => 1

@[simp] theorem gameArena_own_state (B : ParityTreeAut Q) (q : Q) :
    (B.gameArena).own (gState q) := ⟨q, rfl⟩

@[simp] theorem gameArena_own_pair (B : ParityTreeAut Q) (p r : Q) :
    ¬ (B.gameArena).own (gPair p r) := by
  rintro ⟨q, hq⟩
  exact absurd hq (by simp)

@[simp] theorem gameArena_own_sink (B : ParityTreeAut Q) :
    ¬ (B.gameArena).own (gSink Q) := by
  rintro ⟨q, hq⟩
  exact absurd hq (by simp)

@[simp] theorem gameArena_E_state_pair (B : ParityTreeAut Q) (q p r : Q) :
    (B.gameArena).E (gState q) (gPair p r) ↔ B.trans q p r := Iff.rfl

@[simp] theorem gameArena_E_pair_state (B : ParityTreeAut Q) (q p r : Q) :
    (B.gameArena).E (gPair p r) (gState q) ↔ (q = p ∨ q = r) := Iff.rfl

@[simp] theorem gameArena_E_state_sink (B : ParityTreeAut Q) (q : Q) :
    (B.gameArena).E (gState q) (gSink Q) ↔ ¬ ∃ p r, B.trans q p r := Iff.rfl

@[simp] theorem gameArena_E_sink_sink (B : ParityTreeAut Q) :
    (B.gameArena).E (gSink Q) (gSink Q) := trivial

@[simp] theorem gameArena_prio_state (B : ParityTreeAut Q) (q : Q) :
    (B.gameArena).prio (gState q) = B.prio q := rfl

@[simp] theorem gameArena_prio_pair (B : ParityTreeAut Q) (p r : Q) :
    (B.gameArena).prio (gPair p r) = 0 := rfl

@[simp] theorem gameArena_prio_sink (B : ParityTreeAut Q) :
    (B.gameArena).prio (gSink Q) = 1 := rfl

theorem gameArena_closed (B : ParityTreeAut Q) : (B.gameArena).Closed Set.univ := by
  classical
  rintro (q | (⟨p, r⟩ | ⟨⟩)) -
  · by_cases h : ∃ p r, B.trans q p r
    · obtain ⟨p, r, hpr⟩ := h
      exact ⟨gPair p r, Set.mem_univ _, hpr⟩
    · exact ⟨gSink Q, Set.mem_univ _, h⟩
  · exact ⟨gState p, Set.mem_univ _, Or.inl rfl⟩
  · exact ⟨gSink Q, Set.mem_univ _, trivial⟩

/-- The play of the nonemptiness game following the labelling `ρ` along the branch `b`. -/
def playOf (ρ : Node → Q) (b : Branch) : ℕ → GVert Q := fun n =>
  if n % 2 = 0 then gState (ρ (pre b (n / 2)))
  else gPair (ρ (pre b (n / 2) ++ [false])) (ρ (pre b (n / 2) ++ [true]))

theorem playOf_even (ρ : Node → Q) (b : Branch) (k : ℕ) :
    playOf ρ b (2 * k) = gState (ρ (pre b k)) := by
  simp only [playOf]
  rw [if_pos (by omega), show 2 * k / 2 = k by omega]

theorem playOf_odd (ρ : Node → Q) (b : Branch) (k : ℕ) :
    playOf ρ b (2 * k + 1)
      = gPair (ρ (pre b k ++ [false])) (ρ (pre b k ++ [true])) := by
  simp only [playOf]
  rw [if_neg (by omega), show (2 * k + 1) / 2 = k by omega]

theorem playOf_zero (ρ : Node → Q) (b : Branch) : playOf ρ b 0 = gState (ρ []) := by
  have := playOf_even ρ b 0
  simpa using this

theorem isPath_playOf {B : ParityTreeAut Q} {ρ : Node → Q} (b : Branch)
    (htr : ∀ v : Node, B.trans (ρ v) (ρ (v ++ [false])) (ρ (v ++ [true]))) :
    (B.gameArena).IsPath (playOf ρ b) := by
  intro n
  rcases Nat.even_or_odd n with ⟨k, hk⟩ | ⟨k, hk⟩
  · have hn : n = 2 * k := by omega
    subst hn
    rw [playOf_even, playOf_odd]
    exact htr _
  · have hn : n = 2 * k + 1 := by omega
    subst hn
    rw [playOf_odd, show 2 * k + 1 + 1 = 2 * (k + 1) by omega, playOf_even, pre_succ]
    have hcase : b k = false ∨ b k = true := by cases b k <;> simp
    rcases hcase with hb | hb <;> rw [hb]
    · exact Or.inl rfl
    · exact Or.inr rfl

theorem prioSeq_playOf {B : ParityTreeAut Q} (ρ : Node → Q) (b : Branch) :
    (B.gameArena).prioSeq (playOf ρ b)
      = fun n => if n % 2 = 0 then B.prio (ρ (pre b (n / 2))) else 0 := by
  funext n
  by_cases h : n % 2 = 0
  · obtain ⟨k, rfl⟩ : ∃ k, n = 2 * k := ⟨n / 2, by omega⟩
    rw [if_pos h]
    show (B.gameArena).prio (playOf ρ b (2 * k)) = _
    rw [playOf_even, gameArena_prio_state, show 2 * k / 2 = k by omega]
  · obtain ⟨k, rfl⟩ : ∃ k, n = 2 * k + 1 := ⟨n / 2, by omega⟩
    rw [if_neg h]
    show (B.gameArena).prio (playOf ρ b (2 * k + 1)) = 0
    rw [playOf_odd, gameArena_prio_pair]

variable [Fintype Q]

theorem eveWinsPlay_playOf {B : ParityTreeAut Q} (ρ : Node → Q) (b : Branch) :
    (B.gameArena).EveWinsPlay (playOf ρ b)
      ↔ ∃ p, MaxInfOften (fun n => B.prio (ρ (pre b n))) p ∧ Even p := by
  classical
  obtain ⟨N, hN⟩ : ∃ N, ∀ q : Q, B.prio q ≤ N :=
    ⟨(Finset.univ.image B.prio).sup id, fun q =>
      Finset.le_sup (f := id) (Finset.mem_image_of_mem B.prio (Finset.mem_univ q))⟩
  constructor
  · rintro ⟨p, hp, hpe⟩
    rw [prioSeq_playOf] at hp
    exact ⟨p, (maxInfOften_interleave (fun n => hN (ρ (pre b n)))).1 hp, hpe⟩
  · rintro ⟨p, hp, hpe⟩
    refine ⟨p, ?_, hpe⟩
    rw [prioSeq_playOf]
    exact (maxInfOften_interleave (fun n => hN (ρ (pre b n)))).2 hp

/-! ### A run defeats every positional strategy of Adam -/

open Classical in
/-- The direction chosen by Adam's positional strategy `g` at the node `v` of the
labelling `ρ`. -/
noncomputable def adamDir (ρ : Node → Q) (g : GVert Q → GVert Q) (v : Node) : Bool :=
  if g (gPair (ρ (v ++ [false])) (ρ (v ++ [true]))) = gState (ρ (v ++ [false]))
    then false else true

/-- The nodes visited when Adam plays according to `g` against the labelling `ρ`. -/
noncomputable def adamNode (ρ : Node → Q) (g : GVert Q → GVert Q) : ℕ → Node
  | 0 => []
  | k + 1 => adamNode ρ g k ++ [adamDir ρ g (adamNode ρ g k)]

/-- The branch followed when Adam plays according to `g` against the labelling `ρ`. -/
noncomputable def adamBranch (ρ : Node → Q) (g : GVert Q → GVert Q) : Branch :=
  fun k => adamDir ρ g (adamNode ρ g k)

omit [Fintype Q] in
theorem adamNode_eq_pre (ρ : Node → Q) (g : GVert Q → GVert Q) (k : ℕ) :
    adamNode ρ g k = pre (adamBranch ρ g) k := by
  induction k with
  | zero => rfl
  | succ n ih => rw [adamNode, ih, pre_succ, adamBranch, ih]

theorem not_winsA_of_isRun {B : ParityTreeAut Q} {ρ : Node → Q} (hρ : B.IsRun ρ)
    {g : GVert Q → GVert Q} (hg : (B.gameArena).AdamOK Set.univ g) :
    ¬ (B.gameArena).WinsA Set.univ g (gState (ρ [])) := by
  classical
  intro hA
  set b : Branch := adamBranch ρ g with hb
  have hpre : ∀ k, adamNode ρ g k = pre b k := adamNode_eq_pre ρ g
  have hbk : ∀ k, b k = adamDir ρ g (pre b k) := by
    intro k
    rw [hb, adamBranch, hpre]
  have hpath : (B.gameArena).IsPath (playOf ρ b) := isPath_playOf b hρ.2.1
  have hcons : (B.gameArena).ConsA g (playOf ρ b) := by
    intro n hn
    rcases Nat.even_or_odd n with ⟨k, hk⟩ | ⟨k, hk⟩
    · exfalso
      have hn' : n = 2 * k := by omega
      subst hn'
      rw [playOf_even] at hn
      exact hn (gameArena_own_state B _)
    · have hn' : n = 2 * k + 1 := by omega
      subst hn'
      have hEdge := (hg _ (Set.mem_univ _) hn).2
      rw [playOf_odd] at hEdge ⊢
      rw [show 2 * k + 1 + 1 = 2 * (k + 1) by omega, playOf_even, pre_succ]
      by_cases hcase : g (gPair (ρ (pre b k ++ [false])) (ρ (pre b k ++ [true])))
          = gState (ρ (pre b k ++ [false]))
      · have hd : b k = false := by rw [hbk k, adamDir, if_pos hcase]
        rw [hd, hcase]
      · have hd : b k = true := by rw [hbk k, adamDir, if_neg hcase]
        rw [hd]
        -- Adam's move is a state vertex, and it is not the left child
        set w := g (gPair (ρ (pre b k ++ [false])) (ρ (pre b k ++ [true]))) with hw
        have hex : ∃ q, w = gState q ∧
            (q = ρ (pre b k ++ [false]) ∨ q = ρ (pre b k ++ [true])) := by
          clear_value w
          revert hEdge
          cases w with
          | inl q => intro h; exact ⟨q, rfl, h⟩
          | inr w' =>
              cases w' with
              | inl pr => intro h; exact absurd h (by simp [gameArena])
              | inr u => intro h; exact absurd h (by simp [gameArena])
        obtain ⟨q, hq, hq2⟩ := hex
        rcases hq2 with h1 | h1
        · exact absurd (by rw [hq, h1] : w = gState (ρ (pre b k ++ [false]))) hcase
        · rw [hq, h1]
  have hwin : (B.gameArena).EveWinsPlay (playOf ρ b) :=
    (eveWinsPlay_playOf ρ b).2 (hρ.2.2 b)
  exact hA (playOf ρ b) ⟨hpath, fun _ => Set.mem_univ _⟩ (playOf_zero ρ b) hcons hwin

/-! ### A positional winning strategy of Eve gives a memoryless run -/

theorem hasMemorylessRun_of_winsE {B : ParityTreeAut Q} {f : GVert Q → GVert Q}
    (hf : (B.gameArena).EveOK Set.univ f) {q0 : Q} (hq0 : q0 ∈ B.init)
    (hwin : (B.gameArena).WinsE Set.univ f (gState q0)) : B.HasMemorylessRun := by
  classical
  set Good : Q → Prop := fun q => (B.gameArena).WinsE Set.univ f (gState q) with hGood
  -- from a good state Eve's strategy does not go to the sink
  have hnotsink : ∀ q, Good q → f (gState q) ≠ gSink Q := by
    intro q hq hsink
    have hnotr : ¬ ∃ p r, B.trans q p r := by
      have h := (hf _ (Set.mem_univ _) (gameArena_own_state B q)).2
      rw [hsink] at h
      exact h
    set π : ℕ → GVert Q := fun n => Nat.rec (gState q) (fun _ _ => gSink Q) n with hπ
    have hstep : ∀ n, π (n + 1) = gSink Q := fun _ => rfl
    have hpath : (B.gameArena).IsPath π := by
      intro n
      cases n with
      | zero => exact hnotr
      | succ k =>
          show (B.gameArena).E (π (k + 1)) (π (k + 1 + 1))
          simp only [hstep]
          exact gameArena_E_sink_sink B
    have hcons : (B.gameArena).ConsE f π := by
      intro n hn
      cases n with
      | zero =>
          show π (0 + 1) = f (π 0)
          have h0 : π 0 = gState q := rfl
          rw [h0, hsink, hstep 0]
      | succ k =>
          exfalso
          rw [hstep k] at hn
          exact gameArena_own_sink B hn
    obtain ⟨p, hp, hpe⟩ := hq π ⟨hpath, fun _ => Set.mem_univ _⟩ rfl hcons
    have h1 : MaxInfOften ((B.gameArena).prioSeq π) 1 := by
      refine ⟨fun N => ⟨N + 1, by omega, ?_⟩, fun j hj hjinf => ?_⟩
      · show (B.gameArena).prio (π (N + 1)) = 1
        rw [hstep N]
        rfl
      · obtain ⟨n, hn, hval⟩ := hjinf 1
        obtain ⟨k, rfl⟩ : ∃ k, n = k + 1 := ⟨n - 1, by omega⟩
        have : (B.gameArena).prio (π (k + 1)) = 1 := by rw [hstep k]; rfl
        rw [show (B.gameArena).prioSeq π (k + 1) = (B.gameArena).prio (π (k + 1)) from rfl,
          this] at hval
        omega
    have := hp.unique h1
    subst this
    simp at hpe
  -- the memoryless choice of transitions given by Eve's strategy
  have hδex : ∃ δ : Q → Q × Q, ∀ q, Good q →
      f (gState q) = gPair (δ q).1 (δ q).2 ∧ B.trans q (δ q).1 (δ q).2 := by
    have hpt : ∀ q : Q, ∃ pr : Q × Q, Good q →
        f (gState q) = gPair pr.1 pr.2 ∧ B.trans q pr.1 pr.2 := by
      intro q
      by_cases hq : Good q
      · have hE := (hf _ (Set.mem_univ _) (gameArena_own_state B q)).2
        have hne := hnotsink q hq
        rcases hw : f (gState q) with q' | (⟨p, r⟩ | ⟨⟩)
        · rw [hw] at hE
          exact absurd hE (by simp [gameArena])
        · refine ⟨(p, r), fun _ => ⟨rfl, ?_⟩⟩
          rw [hw] at hE
          exact hE
        · rw [hw] at hne
          exact absurd rfl hne
      · exact ⟨(q, q), fun hc => absurd hc hq⟩
    choose δ hδ using hpt
    exact ⟨δ, hδ⟩
  obtain ⟨δ, hδ⟩ := hδex
  have hstepGood : ∀ q, Good q → Good (δ q).1 ∧ Good (δ q).2 := by
    intro q hq
    have hpairwin : (B.gameArena).WinsE Set.univ f (gPair (δ q).1 (δ q).2) :=
      (B.gameArena).winsE_step hq (Set.mem_univ _) ((hδ q hq).2) (fun _ => ((hδ q hq).1).symm)
    constructor
    · exact (B.gameArena).winsE_step hpairwin (Set.mem_univ _) (Or.inl rfl)
        (fun hown => absurd hown (gameArena_own_pair B _ _))
    · exact (B.gameArena).winsE_step hpairwin (Set.mem_univ _) (Or.inr rfl)
        (fun hown => absurd hown (gameArena_own_pair B _ _))
  have hgoodRun : ∀ (q : Q), Good q → ∀ v : Node, Good (runOf δ q v) := by
    intro q hq v
    induction v generalizing q with
    | nil => exact hq
    | cons c v ih =>
        refine ih _ ?_
        cases c
        · exact (hstepGood q hq).1
        · exact (hstepGood q hq).2
  set ρ : Node → Q := runOf δ q0 with hρdef
  have hgood : ∀ v, Good (ρ v) := fun v => hgoodRun q0 hwin v
  have htr : ∀ v : Node, B.trans (ρ v) (ρ (v ++ [false])) (ρ (v ++ [true])) := by
    intro v
    have h := (hδ (ρ v) (hgood v)).2
    have h1 : ρ (v ++ [false]) = (δ (ρ v)).1 := by rw [hρdef, runOf_append]; simp
    have h2 : ρ (v ++ [true]) = (δ (ρ v)).2 := by rw [hρdef, runOf_append]; simp
    rw [h1, h2]
    exact h
  refine ⟨q0, hq0, δ, ?_, htr, ?_⟩
  · simpa [hρdef] using hq0
  · intro b
    have hpath : (B.gameArena).IsPath (playOf ρ b) := isPath_playOf b htr
    have hcons : (B.gameArena).ConsE f (playOf ρ b) := by
      intro n hn
      rcases Nat.even_or_odd n with ⟨k, hk⟩ | ⟨k, hk⟩
      · have hn' : n = 2 * k := by omega
        subst hn'
        rw [playOf_even, show 2 * k + 1 = 2 * k + 1 from rfl, playOf_odd]
        have h1 : ρ (pre b k ++ [false]) = (δ (ρ (pre b k))).1 := by
          rw [hρdef, runOf_append]; simp
        have h2 : ρ (pre b k ++ [true]) = (δ (ρ (pre b k))).2 := by
          rw [hρdef, runOf_append]; simp
        rw [h1, h2, (hδ (ρ (pre b k)) (hgood _)).1]
      · exfalso
        have hn' : n = 2 * k + 1 := by omega
        subst hn'
        rw [playOf_odd] at hn
        exact gameArena_own_pair B _ _ hn
    have := hwin (playOf ρ b) ⟨hpath, fun _ => Set.mem_univ _⟩
      (by rw [playOf_zero]; simp [hρdef]) hcons
    exact (eveWinsPlay_playOf ρ b).1 this

/-- **A parity tree automaton has a run if and only if it has a memoryless run.**  This is
the consequence of positional determinacy of parity games used to decide emptiness. -/
theorem hasRun_iff_hasMemorylessRun (B : ParityTreeAut Q) :
    B.HasRun ↔ B.HasMemorylessRun := by
  constructor
  · rintro ⟨ρ, hρ⟩
    obtain ⟨f, hf, hwin⟩ := Arena.exists_winsE_of_not_winsA (B.gameArena) Set.univ
      (gameArena_closed B) (Set.mem_univ (gState (ρ [])))
      (fun g hg => not_winsA_of_isRun hρ hg)
    exact hasMemorylessRun_of_winsE hf hρ.1 hwin
  · rintro ⟨q0, -, δ, hrun⟩
    exact ⟨_, hrun⟩

end ParityTreeAut

end BorelMSO


==> anc/lean-formalization/BorelMSO/Emptiness/Reachability.lean <==
import Mathlib.Data.Finset.Union
import Mathlib.Data.Fintype.Card

/-!
# Computable reachability in a finite graph

For a finite type `Q` and a successor function `nxt : Q → Finset Q`, the set of vertices
reachable from `q0` is computed by iterating the one-step closure `Fintype.card Q` times.
This gives a `Finset` (hence a decidable membership test) which is proved to coincide with
the reflexive transitive closure of the successor relation.

This is the ingredient that makes the emptiness test of a tree automaton an algorithm.
-/

namespace BorelMSO

namespace Reach

variable {Q : Type} [Fintype Q] [DecidableEq Q]

/-- One step of the closure computation. -/
def stepSet (nxt : Q → Finset Q) (R : Finset Q) : Finset Q := R ∪ R.biUnion nxt

/-- The iterates of the closure computation, starting from `{q0}`. -/
def it (nxt : Q → Finset Q) (q0 : Q) : ℕ → Finset Q
  | 0 => {q0}
  | n + 1 => stepSet nxt (it nxt q0 n)

/-- The set of vertices reachable from `q0`. -/
def reach (nxt : Q → Finset Q) (q0 : Q) : Finset Q := it nxt q0 (Fintype.card Q)

variable {nxt : Q → Finset Q} {q0 : Q}

omit [Fintype Q] in
theorem subset_stepSet (R : Finset Q) : R ⊆ stepSet nxt R := Finset.subset_union_left

omit [Fintype Q] in
theorem it_mono {m n : ℕ} (h : m ≤ n) : it nxt q0 m ⊆ it nxt q0 n := by
  induction n with
  | zero =>
      have : m = 0 := Nat.le_zero.1 h
      subst this
      exact subset_rfl
  | succ k ih =>
      rcases Nat.lt_or_ge m (k + 1) with hm | hm
      · exact (ih (Nat.lt_succ_iff.1 hm)).trans (subset_stepSet _)
      · have : m = k + 1 := le_antisymm h hm
        subst this
        exact subset_rfl

omit [Fintype Q] in
theorem it_stable {n : ℕ} (h : it nxt q0 (n + 1) = it nxt q0 n) :
    ∀ m, n ≤ m → it nxt q0 m = it nxt q0 n := by
  intro m hm
  induction m, hm using Nat.le_induction with
  | base => rfl
  | succ k hk ih =>
      have hstep : it nxt q0 (k + 1) = stepSet nxt (it nxt q0 k) := rfl
      rw [hstep, ih]
      exact h

theorem exists_stab : ∃ n ≤ Fintype.card Q, it nxt q0 (n + 1) = it nxt q0 n := by
  classical
  by_contra hcon
  push_neg at hcon
  have hgrow : ∀ n ≤ Fintype.card Q, n + 1 ≤ (it nxt q0 n).card := by
    intro n
    induction n with
    | zero =>
        intro _
        have : it nxt q0 0 = {q0} := rfl
        rw [this]
        simp
    | succ k ih =>
        intro hk
        have hne : it nxt q0 (k + 1) ≠ it nxt q0 k := hcon k (by omega)
        have hsub : it nxt q0 k ⊆ it nxt q0 (k + 1) := it_mono (by omega)
        have hlt : (it nxt q0 k).card < (it nxt q0 (k + 1)).card :=
          Finset.card_lt_card (lt_of_le_of_ne hsub (Ne.symm hne))
        have := ih (by omega)
        omega
  have h1 := hgrow (Fintype.card Q) le_rfl
  have h2 : (it nxt q0 (Fintype.card Q)).card ≤ Fintype.card Q := Finset.card_le_univ _
  omega

theorem reach_fixpoint : stepSet nxt (reach nxt q0) = reach nxt q0 := by
  obtain ⟨n, hn, hstab⟩ := exists_stab (nxt := nxt) (q0 := q0)
  have h1 : it nxt q0 (Fintype.card Q) = it nxt q0 n := it_stable hstab _ hn
  have h2 : it nxt q0 (Fintype.card Q + 1) = it nxt q0 n :=
    it_stable hstab _ (by omega)
  show it nxt q0 (Fintype.card Q + 1) = it nxt q0 (Fintype.card Q)
  rw [h1, h2]

theorem self_mem_reach : q0 ∈ reach nxt q0 := by
  have : q0 ∈ it nxt q0 0 := by simp [it]
  exact it_mono (Nat.zero_le _) this

theorem reach_closed {q q' : Q} (hq : q ∈ reach nxt q0) (hq' : q' ∈ nxt q) :
    q' ∈ reach nxt q0 := by
  rw [← reach_fixpoint]
  exact Finset.mem_union_right _ (Finset.mem_biUnion.2 ⟨q, hq, hq'⟩)

/-- The reachable set is the least set containing `q0` and closed under successors. -/
theorem reach_min {S : Set Q} (h0 : q0 ∈ S) (hcl : ∀ q ∈ S, ∀ q' ∈ nxt q, q' ∈ S) :
    ∀ q ∈ reach nxt q0, q ∈ S := by
  have key : ∀ n, ∀ q ∈ it nxt q0 n, q ∈ S := by
    intro n
    induction n with
    | zero =>
        intro q hq
        have : q = q0 := by simpa [it] using hq
        exact this ▸ h0
    | succ k ih =>
        intro q hq
        rcases Finset.mem_union.1 hq with h | h
        · exact ih q h
        · obtain ⟨r, hr, hqr⟩ := Finset.mem_biUnion.1 h
          exact hcl r (ih r hr) q hqr
  exact key _

theorem mem_reach_iff {q : Q} :
    q ∈ reach nxt q0 ↔ Relation.ReflTransGen (fun x y => y ∈ nxt x) q0 q := by
  constructor
  · intro hq
    exact reach_min (S := {x | Relation.ReflTransGen (fun x y => y ∈ nxt x) q0 x})
      Relation.ReflTransGen.refl
      (fun r hr q' hq' => Relation.ReflTransGen.tail hr hq') q hq
  · intro h
    induction h with
    | refl => exact self_mem_reach
    | tail _ hstep ih => exact reach_closed ih hstep

/-- A finite walk witnesses reachability. -/
theorem mem_reach_of_walk {w : ℕ → Q} {m : ℕ} (h0 : w 0 = q0)
    (hstep : ∀ k, k < m → w (k + 1) ∈ nxt (w k)) : w m ∈ reach nxt q0 := by
  induction m with
  | zero => rw [h0]; exact self_mem_reach
  | succ k ih =>
      exact reach_closed (ih (fun j hj => hstep j (by omega))) (hstep k (by omega))

/-- Reachability is witnessed by a finite walk. -/
theorem exists_walk_of_mem_reach {q : Q} (hq : q ∈ reach nxt q0) :
    ∃ (m : ℕ) (w : ℕ → Q), w 0 = q0 ∧ w m = q ∧ ∀ k, k < m → w (k + 1) ∈ nxt (w k) := by
  classical
  rw [mem_reach_iff] at hq
  induction hq with
  | refl => exact ⟨0, fun _ => q0, rfl, rfl, by omega⟩
  | @tail b c _ hstep ih =>
      obtain ⟨m, w, h0, hm, hw⟩ := ih
      refine ⟨m + 1, fun k => if k ≤ m then w k else c, by simp [h0], by simp, ?_⟩
      intro k hk
      show (if k + 1 ≤ m then w (k + 1) else c) ∈ nxt (if k ≤ m then w k else c)
      by_cases hkm : k + 1 ≤ m
      · rw [if_pos hkm, if_pos (by omega)]
        exact hw k (by omega)
      · have hkm' : k = m := by omega
        subst hkm'
        have h1 : ¬ (k + 1 ≤ k) := by omega
        rw [if_neg h1, if_pos (le_refl k), hm]
        exact hstep

end Reach

end BorelMSO


==> anc/lean-formalization/BorelMSO/Emptiness/Reduction.lean <==
import BorelMSO.Trees.BorelTrees

/-!
# Emptiness of nondeterministic Muller automata on Borel trees (Lemma 7)

This file formalizes **Lemma 7** of *Automata for MSO over Infinite Trees with
Quantification over Borel Sets of Branches*: emptiness is decidable for nondeterministic
Muller automata on Borel trees.

The proof in the paper is a reduction: a nondeterministic Muller automaton on Borel trees
is nonempty if and only if the *classical* Muller tree automaton over `2*` obtained by

* forgetting the input labels (they are existentially quantified, as we only ask for
  nonemptiness), and
* using as Muller acceptance family the set

  `F = {R ⊆ Q | (R, a, q) ∈ Δω for some a and q}`

is nonempty.  This file formalizes that reduction, which is the content of the proof of
Lemma 7, together with the resulting transfer of decidability
(`BorelMSO.Automaton.decidable_lang_nonempty`).

Emptiness of a classical Muller tree automaton is itself decided in
`BorelMSO/Emptiness/MullerToParity.lean` (via the latest appearance record, the nonemptiness
game and positional determinacy of parity games), and the two halves are combined into an
effective emptiness test in `BorelMSO/Emptiness/Decide.lean`.

The mathematical work is in the direction that turns a labelling of the *nodes* satisfying
the Muller condition on every branch into a genuine accepting run: one has to choose the
labels and the states of the branches in a *Borel* way, which is done by choosing them as a
function of the set of states occurring infinitely often along the branch.
-/

namespace BorelMSO

/-- Case distinction on an element of `2^{≤ω}`. -/
def Pt.elim {B : Type*} (fn : Node → B) (fb : Branch → B) : Pt → B
  | Pt.node v => fn v
  | Pt.branch b => fb b

@[simp] theorem Pt.elim_node {B : Type*} (fn : Node → B) (fb : Branch → B) (v : Node) :
    Pt.elim fn fb (Pt.node v) = fn v := rfl

@[simp] theorem Pt.elim_branch {B : Type*} (fn : Node → B) (fb : Branch → B) (b : Branch) :
    Pt.elim fn fb (Pt.branch b) = fb b := rfl

/-- The set of states occurring infinitely often along the branch `b` in a labelling of the
nodes. -/
def infSetNode {Q : Type*} (f : Node → Q) (b : Branch) : Set Q :=
  {q | {n | f (pre b n) = q}.Infinite}

theorem infSet_eq_infSetNode {Q : Type*} (ρ : Pt → Q) (b : Branch) :
    infSet ρ b = infSetNode (fun v => ρ (Pt.node v)) b := rfl

/-- A labelling whose values on branches are determined, in an arbitrary way, by the set of
states occurring infinitely often along the branch in some fixed labelling `ρ` is a Borel
tree. -/
theorem isBorelTree_elim_infSet {Q B : Type*} [Finite Q] [Finite B] (ρ : Pt → Q)
    (fn : Node → B) (F : Set Q → B) :
    IsBorelTree (Pt.elim fn (fun b => F (infSet ρ b))) := by
  classical
  intro a
  have hsplit : {x : Pt | Pt.elim fn (fun b => F (infSet ρ b)) x = a}
      = {x : Pt | ∃ v, x = Pt.node v ∧ fn v = a} ∪
        ⋃ R ∈ {R : Set Q | F R = a}, {x : Pt | ∃ b, x = Pt.branch b ∧ infSet ρ b = R} := by
    ext x
    cases x with
    | node v =>
      simp only [Set.mem_setOf_eq, Set.mem_union, Set.mem_iUnion, exists_prop, Pt.elim_node]
      constructor
      · intro h; exact Or.inl ⟨v, rfl, h⟩
      · rintro (⟨v', hv', h⟩ | ⟨R, -, b, hb, -⟩)
        · simp only [Pt.node.injEq] at hv'
          subst hv'
          exact h
        · exact absurd hb (by simp)
    | branch b =>
      simp only [Set.mem_setOf_eq, Set.mem_union, Set.mem_iUnion, exists_prop, Pt.elim_branch]
      constructor
      · intro h
        exact Or.inr ⟨infSet ρ b, h, b, rfl, rfl⟩
      · rintro (⟨v', hv', -⟩ | ⟨R, hR, b', hb', hinf⟩)
        · exact absurd hv' (by simp)
        · simp only [Pt.branch.injEq] at hb'
          subst hb'
          rw [hinf]
          exact hR
  rw [hsplit]
  refine MeasurableSet.union ?_ ?_
  · apply Pt.measurableSet_of_subset_nodeSet
    rintro x ⟨v, rfl, -⟩
    exact ⟨v, rfl⟩
  · exact MeasurableSet.biUnion (Set.toFinite _).countable
      (fun R _ => measurableSet_infSet_eq ρ R)

/-- A Muller tree automaton over the infinite binary tree `2*`, in the classical sense: no
input labels, and acceptance given by a family of sets of states that are allowed to occur
infinitely often along a branch. -/
structure MullerTreeAut (Q : Type*) where
  /-- The initial states. -/
  init : Set Q
  /-- The transition relation: state at a node, at its left child and at its right child. -/
  trans : Q → Q → Q → Prop
  /-- The Muller acceptance family. -/
  acc : Set (Set Q)

namespace MullerTreeAut

variable {Q : Type*}

/-- A run of a classical Muller tree automaton, i.e. an accepting labelling of `2*`. -/
def IsRun (B : MullerTreeAut Q) (ρ : Node → Q) : Prop :=
  ρ [] ∈ B.init ∧
  (∀ v : Node, B.trans (ρ v) (ρ (v ++ [false])) (ρ (v ++ [true]))) ∧
  (∀ b : Branch, infSetNode ρ b ∈ B.acc)

/-- The automaton accepts some tree. -/
def HasRun (B : MullerTreeAut Q) : Prop := ∃ ρ : Node → Q, B.IsRun ρ

end MullerTreeAut

namespace Automaton

variable {Q Al : Type*}

/-- The Muller acceptance family associated with the branch transition relation of an
automaton on Borel trees: the sets `R` of states for which some label and some state make
`Δω` hold. -/
def branchFamily (A : Automaton Q Al) : Set (Set Q) := {R | ∃ a q, A.Domega R a q}

/-- The classical Muller tree automaton associated with an automaton on Borel trees, as in
the proof of Lemma 7: input labels are existentially quantified, and the acceptance family
is `branchFamily`. -/
def toClassical (A : Automaton Q Al) : MullerTreeAut Q where
  init := A.init
  trans := fun q p r => ∃ a, A.Dstar q a p r
  acc := A.branchFamily

/-- **Lemma 7** (the reduction): an automaton on Borel trees accepts some Borel tree if and
only if the associated classical Muller tree automaton over `2*` has a run. -/
theorem lang_nonempty_iff_classical [Finite Q] [Finite Al] (A : Automaton Q Al) :
    A.lang.Nonempty ↔ A.toClassical.HasRun := by
  classical
  constructor
  · rintro ⟨t, -, ρ, -, hinit, hstar, homega⟩
    refine ⟨fun v => ρ (Pt.node v), hinit, fun v => ⟨t (Pt.node v), hstar v⟩, fun b => ?_⟩
    exact ⟨t (Pt.branch b), ρ (Pt.branch b), homega b⟩
  · rintro ⟨ρ, hinit, hstar, homega⟩
    choose aNode haNode using hstar
    -- the alphabet and the state space are nonempty
    have hAl : Nonempty Al := ⟨aNode []⟩
    have hQ : Nonempty Q := ⟨ρ []⟩
    -- choose a label and a state for every set of states in the acceptance family
    have hsel : ∀ R : Set Q, ∃ p : Al × Q, R ∈ A.branchFamily → A.Domega R p.1 p.2 := by
      intro R
      by_cases h : R ∈ A.branchFamily
      · obtain ⟨a, q, hq⟩ := h
        exact ⟨(a, q), fun _ => hq⟩
      · exact ⟨(Classical.arbitrary Al, Classical.arbitrary Q), fun hc => absurd hc h⟩
    choose sel hsel using hsel
    set ρ' : Pt → Q := Pt.elim ρ (fun b => (sel (infSetNode ρ b)).2) with hρ'
    have hinfSet : ∀ b : Branch, infSet ρ' b = infSetNode ρ b := fun _ => rfl
    set t : Pt → Al := Pt.elim aNode (fun b => (sel (infSetNode ρ b)).1) with ht
    have hρ'borel : IsBorelTree ρ' := by
      have := isBorelTree_elim_infSet (B := Q) ρ' ρ (fun R => (sel R).2)
      simpa [hρ', hinfSet] using this
    have htborel : IsBorelTree t := by
      have := isBorelTree_elim_infSet (B := Al) ρ' aNode (fun R => (sel R).1)
      simpa [ht, hinfSet] using this
    exact ⟨t, htborel, ρ', hρ'borel, hinit, fun v => haNode v, fun b => by
      simpa [hρ', ht, hinfSet] using hsel (infSetNode ρ b) (homega b)⟩

/-- **Lemma 7**: emptiness for nondeterministic Muller automata on Borel trees reduces to
emptiness for classical Muller tree automata over `2*`.  The latter is decidable; see
`BorelMSO.MullerTreeAut.decidableHasRun'` and, for the resulting test,
`BorelMSO.Automaton.emptinessTest_eq_true_iff`. -/
def decidable_lang_nonempty [Finite Q] [Finite Al] (A : Automaton Q Al)
    (h : Decidable A.toClassical.HasRun) : Decidable A.lang.Nonempty :=
  letI := h
  decidable_of_iff _ (A.lang_nonempty_iff_classical).symm

end Automaton

end BorelMSO


==> anc/lean-formalization/BorelMSO/Emptiness/Zielonka.lean <==
import Mathlib.Data.Set.Card
import BorelMSO.Emptiness.Attractor

/-!
# Positional determinacy of parity games on finite arenas

This file proves the theorem of Emerson–Jurdziński and Mostowski (in the form of Zielonka's
induction): in a parity game on a finite arena, every vertex is won by one of the two
players *with a positional strategy*, and moreover a single positional strategy works
uniformly on the whole winning region.

The statement is relativized to a subgame `S` (a set of vertices in which every vertex has a
successor), which is what the induction requires: the two subgames used in the induction
step are the complement of Eve's attractor to the vertices of maximal priority, and the
complement of Adam's attractor to his winning region in that subgame.

The main results are

* `BorelMSO.FinGame.Arena.determined`: every subgame is positionally determined;
* `BorelMSO.FinGame.Arena.exists_winsE_of_not_winsA`: if Adam has no positional winning
  strategy from `v`, then Eve has one.
-/

namespace BorelMSO

namespace FinGame

namespace Arena

variable {V : Type} [Fintype V]

/-- The subgame `S` of `a` is positionally determined: there are positional strategies of
the two players such that every vertex of `S` is won by one of them. -/
def Determined (a : Arena V) (S : Set V) : Prop :=
  ∃ f g, a.EveOK S f ∧ a.AdamOK S g ∧ ∀ v ∈ S, a.WinsE S f v ∨ a.WinsA S g v

omit [Fintype V] in
/-- A positional strategy that is legal everywhere in `S`, for both players. -/
theorem exists_default {a : Arena V} {S : Set V} (hS : a.Closed S) :
    ∃ d : V → V, ∀ v, v ∈ S → d v ∈ S ∧ a.E v (d v) := by
  classical
  have h : ∀ v : V, ∃ w, v ∈ S → w ∈ S ∧ a.E v w := by
    intro v
    by_cases hv : v ∈ S
    · obtain ⟨w, hw1, hw2⟩ := hS v hv
      exact ⟨w, fun _ => ⟨hw1, hw2⟩⟩
    · exact ⟨v, fun hc => absurd hc hv⟩
  choose d hd using h
  exact ⟨d, hd⟩

/-- The induction step of Zielonka's proof, in the case where the maximal priority of the
subgame is even. -/
theorem determined_even (a : Arena V) (S : Set V) (hS : a.Closed S) (p : ℕ)
    (hple : ∀ v ∈ S, a.prio v ≤ p) (hpe : Even p) (hpex : ∃ v ∈ S, a.prio v = p)
    (IH : ∀ (b : Arena V) (T : Set V), b.Closed T → T.ncard < S.ncard → Determined b T) :
    Determined a S := by
  classical
  obtain ⟨d, hd⟩ := exists_default hS
  -- the vertices of maximal priority, and Eve's attractor to them
  set T : Set V := {v | v ∈ S ∧ a.prio v = p} with hT
  set X : Set V := a.attr S T with hX
  obtain ⟨fA, hfAok, hfAdec⟩ := exists_attrStrat (a := a) (S := S) (T := T) hS
  set S' : Set V := S \ X with hS'
  have hS'closed : a.Closed S' := closed_diff_attr hS
  have hS'card : S'.ncard < S.ncard := by
    obtain ⟨v0, hv0S, hv0p⟩ := hpex
    have hv0T : v0 ∈ T := ⟨hv0S, hv0p⟩
    have hv0X : v0 ∈ X := target_subset_attr ⟨hv0T, hv0S⟩
    refine Set.ncard_lt_ncard ⟨Set.diff_subset, ?_⟩ (Set.toFinite S)
    intro hsub
    exact (hsub hv0S).2 hv0X
  obtain ⟨f', g', hf'ok, hg'ok, hdisj'⟩ := IH a S' hS'closed hS'card
  -- Adam's winning region in the subgame `S'`
  set WA : Set V := {v | v ∈ S' ∧ a.WinsA S' g' v} with hWA
  by_cases hWAempty : ∀ v ∈ S', ¬ a.WinsA S' g' v
  · -- Eve wins everywhere in `S'`, hence everywhere in `S`
    have hEve' : ∀ v ∈ S', a.WinsE S' f' v := by
      intro v hv
      rcases hdisj' v hv with h | h
      · exact h
      · exact absurd h (hWAempty v hv)
    refine ⟨fun v => if v ∈ X then fA v else f' v, d, ?_, ?_, ?_⟩
    · intro v hvS hown
      by_cases hvX : v ∈ X
      · simpa [hvX] using hfAok v hvS hown
      · have := hf'ok v ⟨hvS, hvX⟩ hown
        simp only [hvX, if_false]
        exact ⟨this.1.1, this.2⟩
    · intro v hvS _
      exact hd v hvS
    · intro v hvS
      left
      intro π hπ hπ0 hcons
      by_cases hcase : ∃ N, ∀ n, N ≤ n → π n ∉ X
      · -- the play eventually stays in `S'`
        obtain ⟨N, hN⟩ := hcase
        have hpath' : a.PathIn S' (shift π N) := by
          refine ⟨(a.pathIn_shift hπ N).1, fun n => ⟨hπ.2 _, hN (n + N) (by omega)⟩⟩
        have hcons' : a.ConsE f' (shift π N) := by
          intro n hn
          have h1 : π (n + N) ∉ X := hN (n + N) (by omega)
          have := hcons (n + N) hn
          show π (n + 1 + N) = f' (π (n + N))
          have hcomm : n + 1 + N = n + N + 1 := by omega
          rw [hcomm, this]
          simp [h1]
        have hstart : shift π N 0 ∈ S' := hpath'.2 0
        have := hEve' _ hstart (shift π N) hpath' rfl hcons'
        exact (a.eveWinsPlay_shift N).1 this
      · -- the play visits `X` infinitely often, hence visits `T` infinitely often
        push_neg at hcase
        have hinf : InfOften (a.prioSeq π) p := by
          intro N
          obtain ⟨n, hn, hnX⟩ := hcase N
          have hcons' : ∀ k, shift π n k ∈ a.attr S T → shift π n k ∉ T →
              a.own (shift π n k) → shift π n (k + 1) = fA (shift π n k) := by
            intro k hk1 _ hk3
            have hmem : π (k + n) ∈ X := hk1
            have := hcons (k + n) hk3
            show π (k + 1 + n) = fA (π (k + n))
            have hcomm : k + 1 + n = k + n + 1 := by omega
            rw [hcomm, this]
            simp [hmem]
          obtain ⟨m, hm⟩ := reach_target (a := a) (S := S) (T := T) hfAdec
            (a.pathIn_shift hπ n) (by simpa [shift] using hnX) hcons'
          exact ⟨m + n, by omega, hm.2⟩
        exact ⟨p, maxInfOften_of_le (fun n => hple _ (hπ.2 n)) hinf, hpe⟩
  · -- Adam wins somewhere in `S'`
    push_neg at hWAempty
    obtain ⟨v0, hv0S', hv0win⟩ := hWAempty
    have hv0WA : v0 ∈ WA := ⟨hv0S', hv0win⟩
    -- Adam's attractor to his winning region
    set B : Set V := a.dual.attr S WA with hB
    obtain ⟨gA, hgAok, hgAdec⟩ := exists_attrStrat (a := a.dual) (S := S) (T := WA) hS
    have hWAsubB : WA ⊆ B := by
      intro v hv
      exact target_subset_attr ⟨hv, hv.1.1⟩
    have hBsubS : B ⊆ S := attr_subset
    set gB : V → V := fun v => if v ∈ WA then g' v else gA v with hgB
    -- Adam wins from his winning region in `S'`, even inside the bigger game `S`
    have claim1 : ∀ v ∈ WA, ∀ π, a.PathIn S π → π 0 = v →
        (∀ n, π n ∈ WA → ¬ a.own (π n) → π (n + 1) = g' (π n)) → ¬ a.EveWinsPlay π := by
      intro v hv π hπ hπ0 hcons
      have hstay : ∀ n, π n ∈ WA := by
        intro n
        induction n with
        | zero => rw [hπ0]; exact hv
        | succ k ih =>
            have hkS' : π k ∈ S' := ih.1
            have hkwin : a.WinsA S' g' (π k) := ih.2
            by_cases hown : a.own (π k)
            · have hnotX : π (k + 1) ∉ X :=
                eve_no_escape hkS'.1 hkS'.2 hown (hπ.2 (k + 1)) (hπ.1 k)
              have hmem : π (k + 1) ∈ S' := ⟨hπ.2 (k + 1), hnotX⟩
              exact ⟨hmem, a.winsA_step hkwin hkS' (hπ.1 k) (fun hc => absurd hown hc)⟩
            · have heq : π (k + 1) = g' (π k) := hcons k ih hown
              have hmem : π (k + 1) ∈ S' := by
                rw [heq]
                exact (hg'ok _ hkS' hown).1
              exact ⟨hmem, a.winsA_step hkwin hkS' (hπ.1 k) (fun _ => heq)⟩
      have hpath' : a.PathIn S' π := ⟨hπ.1, fun n => (hstay n).1⟩
      have hcons' : a.ConsA g' π := fun n hn => hcons n (hstay n) hn
      have := hv.2
      rw [← hπ0] at this
      exact this π hpath' rfl hcons'
    -- Adam wins from his attractor
    have claim2 : ∀ v ∈ B, ∀ π, a.PathIn S π → π 0 = v →
        (∀ n, π n ∈ B → ¬ a.own (π n) → π (n + 1) = gB (π n)) → ¬ a.EveWinsPlay π := by
      intro v hv π hπ hπ0 hcons
      have hconsA : ∀ k, π k ∈ a.dual.attr S WA → π k ∉ WA → a.dual.own (π k) →
          π (k + 1) = gA (π k) := by
        intro k hk1 hk2 hk3
        have := hcons k hk1 hk3
        rw [this, hgB]
        simp [hk2]
      obtain ⟨m, hm⟩ := reach_target (a := a.dual) (S := S) (T := WA) hgAdec
        (by exact hπ) (by rw [hπ0]; exact hv) hconsA
      have hcons2 : ∀ n, shift π m n ∈ WA → ¬ a.own (shift π m n) →
          shift π m (n + 1) = g' (shift π m n) := by
        intro n hn1 hn2
        have hnB : π (n + m) ∈ B := hWAsubB hn1
        have := hcons (n + m) hnB hn2
        show π (n + 1 + m) = g' (π (n + m))
        have hcomm : n + 1 + m = n + m + 1 := by omega
        rw [hcomm, this, hgB]
        simp [show π (n + m) ∈ WA from hn1]
      have := claim1 (π m) hm (shift π m) (a.pathIn_shift hπ m) (by simp) hcons2
      intro hwin
      exact this ((a.eveWinsPlay_shift m).2 hwin)
    -- the rest of the game
    set S'' : Set V := S \ B with hS''
    have hS''closed : a.Closed S'' := closed_diff_attr (a := a.dual) hS
    have hS''card : S''.ncard < S.ncard := by
      refine Set.ncard_lt_ncard ⟨Set.diff_subset, ?_⟩ (Set.toFinite S)
      intro hsub
      exact (hsub (hBsubS (hWAsubB hv0WA))).2 (hWAsubB hv0WA)
    obtain ⟨f'', g'', hf''ok, hg''ok, hdisj''⟩ := IH a S'' hS''closed hS''card
    refine ⟨fun v => if v ∈ S'' then f'' v else d v, fun v => if v ∈ B then gB v else g'' v,
      ?_, ?_, ?_⟩
    · intro v hvS hown
      by_cases hv : v ∈ S''
      · have := hf''ok v hv hown
        simp only [hv, if_true]
        exact ⟨this.1.1, this.2⟩
      · simpa [hv] using hd v hvS
    · intro v hvS hown
      by_cases hv : v ∈ B
      · simp only [hv, if_true, hgB]
        by_cases hw : v ∈ WA
        · simp only [hw, if_true]
          have := hg'ok v hw.1 hown
          exact ⟨this.1.1, this.2⟩
        · simp only [hw, if_false]
          exact hgAok v hvS hown
      · simp only [hv, if_false]
        have := hg''ok v ⟨hvS, hv⟩ hown
        exact ⟨this.1.1, this.2⟩
    · intro v hvS
      -- Adam wins from `B`
      have hBwin : ∀ w ∈ B, a.WinsA S (fun u => if u ∈ B then gB u else g'' u) w := by
        intro w hw π hπ hπ0 hcons
        refine claim2 w hw π hπ hπ0 ?_
        intro n hn1 hn2
        have := hcons n hn2
        rw [this]
        simp [hn1]
      by_cases hvB : v ∈ B
      · exact Or.inr (hBwin v hvB)
      · have hvS'' : v ∈ S'' := ⟨hvS, hvB⟩
        rcases hdisj'' v hvS'' with h | h
        · -- Eve wins and the play cannot leave `S''`
          left
          intro π hπ hπ0 hcons
          have hstay : ∀ n, π n ∈ S'' := by
            intro n
            induction n with
            | zero => rw [hπ0]; exact hvS''
            | succ k ih =>
                by_cases hown : a.own (π k)
                · have heq : π (k + 1) = f'' (π k) := by
                    have := hcons k hown
                    rw [this]
                    simp [ih]
                  rw [heq]
                  exact (hf''ok _ ih hown).1
                · refine ⟨hπ.2 (k + 1), ?_⟩
                  exact eve_no_escape (a := a.dual) ih.1 ih.2 (by simpa using hown)
                    (hπ.2 (k + 1)) (hπ.1 k)
          have hpath'' : a.PathIn S'' π := ⟨hπ.1, hstay⟩
          have hcons'' : a.ConsE f'' π := by
            intro n hn
            have := hcons n hn
            rw [this]
            simp [hstay n]
          exact h π hpath'' hπ0 hcons''
        · -- Adam wins; either the play stays in `S''`, or it enters `B`
          right
          intro π hπ hπ0 hcons
          by_cases hcase : ∃ m, π m ∈ B
          · obtain ⟨m, hm⟩ := hcase
            have := hBwin (π m) hm (shift π m) (a.pathIn_shift hπ m) (by simp)
              (a.consA_shift hcons m)
            intro hwin
            exact this ((a.eveWinsPlay_shift m).2 hwin)
          · push_neg at hcase
            have hstay : ∀ n, π n ∈ S'' := fun n => ⟨hπ.2 n, hcase n⟩
            have hpath'' : a.PathIn S'' π := ⟨hπ.1, hstay⟩
            have hcons'' : a.ConsA g'' π := by
              intro n hn
              have := hcons n hn
              rw [this]
              simp [hcase n]
            exact h π hpath'' hπ0 hcons''

/-- **Positional determinacy of parity games**: every subgame of a finite parity arena is
positionally determined. -/
theorem determined (a : Arena V) (S : Set V) (hS : a.Closed S) : Determined a S := by
  classical
  suffices H : ∀ n : ℕ, ∀ (b : Arena V) (T : Set V), T.ncard ≤ n → b.Closed T →
      Determined b T from H S.ncard a S le_rfl hS
  intro n
  induction n using Nat.strong_induction_on with
  | _ n ih =>
    intro b T hcard hT
    have IH : ∀ (c : Arena V) (U : Set V), c.Closed U → U.ncard < T.ncard → Determined c U := by
      intro c U hU hlt
      exact ih U.ncard (lt_of_lt_of_le hlt hcard) c U le_rfl hU
    rcases Set.eq_empty_or_nonempty T with rfl | hne
    · exact ⟨id, id, by simp [EveOK], by simp [AdamOK], by simp⟩
    -- the maximal priority of the subgame
    set Tf : Finset V := (Set.toFinite T).toFinset with hTf
    have hTfne : Tf.Nonempty := by
      obtain ⟨v, hv⟩ := hne
      exact ⟨v, by simpa [hTf] using hv⟩
    set p : ℕ := Tf.sup b.prio with hp
    have hple : ∀ v ∈ T, b.prio v ≤ p := by
      intro v hv
      exact Finset.le_sup (f := b.prio) (by simpa [hTf] using hv)
    obtain ⟨v1, hv1, hv1p⟩ := Finset.exists_mem_eq_sup Tf hTfne b.prio
    have hpex : ∃ v ∈ T, b.prio v = p := ⟨v1, by simpa [hTf] using hv1, hv1p.symm⟩
    by_cases hpe : Even p
    · exact determined_even b T hT p hple hpe hpex IH
    · -- apply the even case to the dual arena
      have hdual : Determined b.dual T := by
        refine determined_even b.dual T hT (p + 1) (fun v hv => by
          simpa using Nat.succ_le_succ (hple v hv)) (by simpa [Nat.even_add_one] using hpe)
          ?_ IH
        obtain ⟨v, hv, hvp⟩ := hpex
        exact ⟨v, hv, by simp [hvp]⟩
      obtain ⟨f, g, hfok, hgok, hdisj⟩ := hdual
      refine ⟨g, f, (b.dual_adamOK T g).1 hgok, (b.dual_eveOK T f).1 hfok, ?_⟩
      intro v hv
      rcases hdisj v hv with h | h
      · exact Or.inr ((b.dual_winsE T f v).1 h)
      · exact Or.inl ((b.dual_winsA T g v).1 h)

/-- If Adam has no positional winning strategy from `v`, then Eve has one. -/
theorem exists_winsE_of_not_winsA (a : Arena V) (S : Set V) (hS : a.Closed S) {v : V}
    (hvS : v ∈ S) (hA : ∀ g, a.AdamOK S g → ¬ a.WinsA S g v) :
    ∃ f, a.EveOK S f ∧ a.WinsE S f v := by
  obtain ⟨f, g, hfok, hgok, hdisj⟩ := determined a S hS
  rcases hdisj v hvS with h | h
  · exact ⟨f, hfok, h⟩
  · exact absurd h (hA g hgok)

end Arena

end FinGame

end BorelMSO


==> anc/lean-formalization/BorelMSO/MSO/Atomic.lean <==
import BorelMSO.MSO.Track

/-!
# Automata for the atomic formulas of MSO

Using the tracking automaton of `BorelMSO/MSO/Track.lean`, this file builds automata on
Borel trees recognizing, for a valuation encoded as a labelling of `2^{≤ω}`:

* `BorelMSO.MSO.singAut`: the trees whose element tracks are singletons;
* `BorelMSO.MSO.memAut i j`: those for which moreover `xᵢ ∈ Xⱼ`;
* `BorelMSO.MSO.preAut i j`: those for which moreover `xᵢ ⊑ xⱼ`;
* `BorelMSO.MSO.lexAut i j`: those for which moreover `xᵢ ≤lex xⱼ`.

The correctness proofs are immediate consequences of `BorelMSO.MSO.lang_trackAut` together
with the local characterizations of the two orders proved in `BorelMSO/Trees/PtOrder.lean`.
-/

namespace BorelMSO

namespace MSO

open Pt

variable {n m : ℕ}

/-- The set of trees which encode a valuation (all element tracks are singletons) satisfying
the property `P` of the valuation. -/
def valLang (n m : ℕ) (P : (Fin n → Pt) → (Fin m → Set Pt) → Prop) : Set (Pt → Alph n m) :=
  {t | IsBorelTree t ∧ ∃ p : Fin n → Pt, Marks t p ∧ P p (sTrack t)}

/-- The automaton checking that every element track is a singleton. -/
def singAut (n m : ℕ) : Automaton (Fin n → Bool) (Alph n m) :=
  trackAut n m (fun _ _ _ _ => _root_.True) (fun _ => _root_.True)

theorem lang_singAut : (singAut n m).lang = valLang n m (fun _ _ => _root_.True) := by
  rw [singAut, lang_trackAut]
  ext t
  simp only [Set.mem_setOf_eq, valLang]
  constructor
  · rintro ⟨ht, p, hmk, -, -⟩
    exact ⟨ht, p, hmk, trivial⟩
  · rintro ⟨ht, p, hmk, -⟩
    exact ⟨ht, p, hmk, fun _ => trivial, fun _ => trivial⟩

/-- The automaton for the atomic formula `xᵢ ∈ Xⱼ`. -/
def memAut (i : Fin n) (j : Fin m) : Automaton (Fin n → Bool) (Alph n m) :=
  trackAut n m (fun _ a _ _ => a.1 i = true → a.2 j = true) (fun a => a.1 i = true → a.2 j = true)

theorem lang_memAut (i : Fin n) (j : Fin m) :
    (memAut i j).lang = valLang n m (fun p S => p i ∈ S j) := by
  rw [memAut, lang_trackAut]
  ext t
  simp only [Set.mem_setOf_eq, valLang]
  constructor
  · rintro ⟨ht, p, hmk, hC, hCb⟩
    refine ⟨ht, p, hmk, ?_⟩
    have hmark : (t (p i)).1 i = true := (marks_iff hmk (p i) i).2 rfl
    cases hp : p i with
    | node v =>
        have := hC v
        rw [hp] at hmark
        exact (by simpa [sTrack, hp] using this hmark)
    | branch b =>
        have := hCb b
        rw [hp] at hmark
        exact (by simpa [sTrack, hp] using this hmark)
  · rintro ⟨ht, p, hmk, hmem⟩
    refine ⟨ht, p, hmk, ?_, ?_⟩
    · intro v ha
      have : node v = p i := (marks_iff hmk _ i).1 ha
      rw [this]
      simpa [sTrack] using hmem
    · intro b ha
      have : branch b = p i := (marks_iff hmk _ i).1 ha
      rw [this]
      simpa [sTrack] using hmem

/-- The automaton for the atomic formula `xᵢ ⊑ xⱼ`. -/
def preAut (i j : Fin n) : Automaton (Fin n → Bool) (Alph n m) :=
  trackAut n m (fun q _ _ _ => q i = true → q j = true) (fun _ => _root_.True)

theorem lang_preAut (i j : Fin n) :
    (preAut i j).lang = valLang n m (fun p _ => Pre (p i) (p j)) := by
  rw [preAut, lang_trackAut]
  ext t
  simp only [Set.mem_setOf_eq, valLang]
  constructor
  · rintro ⟨ht, p, hmk, hC, -⟩
    refine ⟨ht, p, hmk, ?_⟩
    rw [pre_iff_forall_hasPrefix]
    intro v hv
    have h := hC v
    have h1 : canRun p (node v) i = true := canRun_eq_true.2 hv
    have h2 := h h1
    exact canRun_eq_true.1 h2
  · rintro ⟨ht, p, hmk, hpre⟩
    refine ⟨ht, p, hmk, ?_, fun _ => trivial⟩
    intro v hv
    refine canRun_eq_true.2 ?_
    exact Pre.trans (canRun_eq_true.1 hv) hpre

/-- The automaton for the atomic formula `xᵢ ≤lex xⱼ`. -/
def lexAut (i j : Fin n) : Automaton (Fin n → Bool) (Alph n m) :=
  trackAut n m
    (fun _ a l r => ¬ (r i = true ∧ l j = true) ∧
      ¬ (a.1 j = true ∧ (l i = true ∨ r i = true)))
    (fun _ => _root_.True)

theorem lang_lexAut (i j : Fin n) :
    (lexAut i j).lang = valLang n m (fun p _ => Lex (p i) (p j)) := by
  rw [lexAut, lang_trackAut]
  ext t
  simp only [Set.mem_setOf_eq, valLang]
  constructor
  · rintro ⟨ht, p, hmk, hC, -⟩
    refine ⟨ht, p, hmk, ?_⟩
    rw [lex_iff]
    constructor
    · rintro ⟨v, hvi, hvj⟩
      exact (hC v).1 ⟨canRun_eq_true.2 hvi, canRun_eq_true.2 hvj⟩
    · rintro v c hpj hc
      refine (hC v).2 ⟨(marks_iff hmk (node v) j).2 hpj.symm, ?_⟩
      cases c with
      | false => exact Or.inl (canRun_eq_true.2 hc)
      | true => exact Or.inr (canRun_eq_true.2 hc)
  · rintro ⟨ht, p, hmk, hlex⟩
    rw [lex_iff] at hlex
    refine ⟨ht, p, hmk, ?_, fun _ => trivial⟩
    intro v
    constructor
    · rintro ⟨h1, h2⟩
      exact hlex.1 ⟨v, canRun_eq_true.1 h1, canRun_eq_true.1 h2⟩
    · rintro ⟨h1, h2⟩
      have hpj : node v = p j := (marks_iff hmk (node v) j).1 h1
      rcases h2 with h | h
      · exact hlex.2 v false hpj.symm (canRun_eq_true.1 h)
      · exact hlex.2 v true hpj.symm (canRun_eq_true.1 h)

end MSO

end BorelMSO


==> anc/lean-formalization/BorelMSO/MSO/Claim17.lean <==
import BorelMSO.MSO.Syntax

/-!
# Claim 17: accepted trees can be taken to be Boolean combinations of `Fσ` sets

Claim 17 of *Automata for MSO over Infinite Trees with Quantification over Borel Sets of
Branches* is the automata-theoretic ingredient of Theorem 16.  Let `A` be a nondeterministic
Muller automaton on Borel trees with input alphabet `Γ` and let `f : Γ → Σ` be a projection.
For a tree `t` all of whose label preimages are Boolean combinations of `Fσ` sets, if `t` is
accepted by the projected automaton, then some tree `s` with the same property is accepted by
`A` and projects to `t` (`BorelMSO.MSO.claim17`).

The proof follows the paper.  Start from a tree `s` accepted by `A` that projects to `t`, with
an accepting run `ρ`.  For every set of states `R` and letter `a`, fix a pair `(c, q)` with
`f c = a` and `(R, c, q) ∈ Δω`, whenever one exists (`BorelMSO.MSO.claim17`, the function
`sel`).  Keep the labels of `s` and `ρ` on the nodes, and on every branch `b` replace them by
the pair fixed for the set of states occurring infinitely often along `b` in `ρ` and the label
`t(b)` (`BorelMSO.MSO.onBranches`).  The set of states occurring infinitely often only depends
on the labels of the nodes, so it is unchanged; hence the new tree still projects to `t` and
the new run is accepting.  For the topological complexity:

* on a *node*, nothing has to be checked: nodes are isolated points of `2^{≤ω}`, so every set
  of nodes is `Fσ` (`BorelMSO.Pt.isFsigma_of_subset_nodeSet`) and being a Boolean combination
  of `Fσ` sets is a condition on the branches only
  (`BorelMSO.MSO.IsBoolFsigma.of_branchPart`);
* on a *branch* `b`, the new labels depend only on the set of states occurring infinitely
  often along `b` and on `t(b)` (`BorelMSO.MSO.isBoolFsigmaTree_of_branch_eq`).  The first
  datum is a Muller condition, that is, a Boolean combination of co-Büchi conditions, and
  co-Büchi conditions are exactly the `Fσ` sets of branches
  (`BorelMSO.MSO.isBoolFsigmaBranch_infSet_eq`, using `BorelMSO.isCoBuchi_iff_isFsigma`);
  the second is a Boolean combination of `Fσ` sets by assumption on `t`.

Since the automaton `A` and its alphabets are finite, only finitely many such conditions are
combined.  In particular, Claim 17 does not need Conjecture 2.
-/

namespace BorelMSO

namespace MSO

open Pt Automaton

/-! ### Closure properties of Boolean combinations of `Fσ` sets -/

theorem isBoolFsigmaBranch_iInter_fin {k : ℕ} (f : Fin k → Set Branch)
    (h : ∀ i, IsBoolFsigmaBranch (f i)) : IsBoolFsigmaBranch (⋂ i, f i) := by
  induction k with
  | zero => simpa using isBoolFsigmaBranch_univ
  | succ k ih =>
      have he : (⋂ i : Fin (k + 1), f i) = f 0 ∩ ⋂ i : Fin k, f i.succ := by
        ext b
        simp [Fin.forall_fin_succ]
      rw [he]
      exact (h 0).inter (ih _ fun i => h i.succ)

theorem isBoolFsigmaBranch_iInter {α : Type*} [Finite α] (f : α → Set Branch)
    (h : ∀ a, IsBoolFsigmaBranch (f a)) : IsBoolFsigmaBranch (⋂ a, f a) := by
  classical
  let e := Finite.equivFin α
  have he : (⋂ a, f a) = ⋂ i : Fin (Nat.card α), f (e.symm i) := by
    ext b
    simp only [Set.mem_iInter]
    exact ⟨fun H i => H _, fun H a => by simpa using H (e a)⟩
  rw [he]
  exact isBoolFsigmaBranch_iInter_fin _ fun i => h _

theorem isBoolFsigmaBranch_iUnion {α : Type*} [Finite α] (f : α → Set Branch)
    (h : ∀ a, IsBoolFsigmaBranch (f a)) : IsBoolFsigmaBranch (⋃ a, f a) := by
  have he : (⋃ a, f a) = (⋂ a, (f a)ᶜ)ᶜ := by
    simp
  rw [he]
  exact (isBoolFsigmaBranch_iInter _ fun a => (h a).compl).compl

theorem isBoolFsigmaBranch_const (P : Prop) : IsBoolFsigmaBranch {_b : Branch | P} := by
  by_cases h : P
  · have : {_b : Branch | P} = Set.univ := by ext b; simp [h]
    rw [this]
    exact isBoolFsigmaBranch_univ
  · have : {_b : Branch | P} = ∅ := by ext b; simp [h]
    rw [this]
    exact isBoolFsigmaBranch_empty

/-- A co-Büchi condition on the visited nodes is a Boolean combination of `Fσ` sets, and so
is the condition of visiting a set of nodes *infinitely* often. -/
theorem isBoolFsigmaBranch_infOften (F : Set Node) :
    IsBoolFsigmaBranch {b : Branch | {n | pre b n ∈ F}.Infinite} := by
  have h : {b : Branch | {n | pre b n ∈ F}.Infinite} = (CoBuchiSet F)ᶜ := by
    ext b
    simp only [Set.mem_setOf_eq, Set.mem_compl_iff, CoBuchiSet, Set.Infinite]
  rw [h]
  exact (IsBoolFsigmaBranch.base (isFsigma_of_isCoBuchi ⟨F, rfl⟩)).compl

/-- The set of branches along which exactly the states of `R` occur infinitely often in the
labelling `ρ` is a Boolean combination of `Fσ` sets: it is a Muller condition. -/
theorem isBoolFsigmaBranch_infSet_eq {Q : Type} [Finite Q] (ρ : Pt → Q) (R : Set Q) :
    IsBoolFsigmaBranch {b : Branch | infSet ρ b = R} := by
  classical
  have h : {b : Branch | infSet ρ b = R}
      = ⋂ q : Q, (if q ∈ R then {b : Branch | {n | ρ (Pt.node (pre b n)) = q}.Infinite}
          else {b : Branch | {n | ρ (Pt.node (pre b n)) = q}.Infinite}ᶜ) := by
    ext b
    simp only [Set.mem_setOf_eq, Set.mem_iInter]
    constructor
    · intro hb q
      by_cases hq : q ∈ R
      · rw [if_pos hq]
        have : q ∈ infSet ρ b := by rw [hb]; exact hq
        exact this
      · rw [if_neg hq]
        intro hcon
        exact hq (by rw [← hb]; exact hcon)
    · intro hb
      ext q
      constructor
      · intro hq
        by_contra hqR
        have := hb q
        rw [if_neg hqR] at this
        exact this hq
      · intro hq
        have := hb q
        rw [if_pos hq] at this
        exact this
  rw [h]
  refine isBoolFsigmaBranch_iInter _ fun q => ?_
  by_cases hq : q ∈ R
  · rw [if_pos hq]
    exact isBoolFsigmaBranch_infOften {w : Node | ρ (Pt.node w) = q}
  · rw [if_neg hq]
    exact (isBoolFsigmaBranch_infOften {w : Node | ρ (Pt.node w) = q}).compl

/-! ### Trees whose label preimages are Boolean combinations of `Fσ` sets -/

/-- A tree whose label preimages are all Boolean combinations of `Fσ` sets; the set `S_Σ` of
the paper. -/
def IsBoolFsigmaTree {Al : Type*} (t : Pt → Al) : Prop :=
  ∀ a : Al, IsBoolFsigma {x | t x = a}

theorem isBorelTree_of_isBoolFsigmaTree {Al : Type*} {t : Pt → Al} (ht : IsBoolFsigmaTree t) :
    IsBorelTree t := fun a => (ht a).measurableSet

/-- Any property of the label of a `Bool(Fσ)` tree defines a Boolean combination of `Fσ`
sets. -/
theorem isBoolFsigma_preimage {Al : Type} [Finite Al] {t : Pt → Al} (ht : IsBoolFsigmaTree t)
    (P : Al → Prop) : IsBoolFsigma {x | P (t x)} := by
  classical
  refine IsBoolFsigma.of_branchPart ?_
  have h : Pt.branchPart {x | P (t x)} = ⋃ a : Al, (Pt.branchPart {x | t x = a}
      ∩ {_b : Branch | P a}) := by
    ext b
    simp only [Pt.mem_branchPart, Set.mem_setOf_eq, Set.mem_iUnion, Set.mem_inter_iff]
    constructor
    · intro hb
      exact ⟨t (Pt.branch b), rfl, hb⟩
    · rintro ⟨a, ha, hP⟩
      rw [ha]
      exact hP
  rw [h]
  exact isBoolFsigmaBranch_iUnion _ fun a =>
    IsBoolFsigmaBranch.inter (ht a).branchPart (isBoolFsigmaBranch_const _)

/-- A relabelling of a `Bool(Fσ)` tree over a finite alphabet is again a `Bool(Fσ)` tree. -/
theorem isBoolFsigmaTree_comp {Al Al' : Type} [Finite Al] {t : Pt → Al}
    (ht : IsBoolFsigmaTree t) (g : Al → Al') : IsBoolFsigmaTree (fun x => g (t x)) :=
  fun a => isBoolFsigma_preimage ht (fun c => g c = a)

/-! ### Relabelling the branches -/

/-- The labelling that agrees with `u` on the nodes and takes the value `g b` on each
branch `b`. -/
def onBranches {β : Type*} (u : Pt → β) (g : Branch → β) : Pt → β
  | Pt.node v => u (Pt.node v)
  | Pt.branch b => g b

/-- Relabelling the branches does not change the states occurring infinitely often, since
these only depend on the labels of the nodes. -/
theorem infSet_onBranches {Q : Type*} (ρ : Pt → Q) (g : Branch → Q) (b : Branch) :
    infSet (onBranches ρ g) b = infSet ρ b := rfl

/-- If, on every branch `b`, a labelling `u` only depends on the set of states occurring
infinitely often along `b` in `ρ` and on the label of `b` in a `Bool(Fσ)` tree `t`, then `u`
is a `Bool(Fσ)` tree. -/
theorem isBoolFsigmaTree_of_branch_eq {Q Al β : Type} [Finite Q] [Finite Al] (ρ : Pt → Q)
    {t : Pt → Al} (ht : IsBoolFsigmaTree t) (h : Set Q × Al → β) (u : Pt → β)
    (hu : ∀ b, u (Pt.branch b) = h (infSet ρ b, t (Pt.branch b))) : IsBoolFsigmaTree u := by
  classical
  intro c
  refine IsBoolFsigma.of_branchPart ?_
  have he : Pt.branchPart {x | u x = c}
      = ⋃ p : Set Q × Al, ({b : Branch | infSet ρ b = p.1}
          ∩ Pt.branchPart {x | t x = p.2} ∩ {_b : Branch | h p = c}) := by
    ext b
    simp only [Pt.mem_branchPart, Set.mem_setOf_eq, Set.mem_iUnion, Set.mem_inter_iff, hu]
    constructor
    · intro hb
      exact ⟨(infSet ρ b, t (Pt.branch b)), ⟨rfl, rfl⟩, hb⟩
    · rintro ⟨p, ⟨hR, ha⟩, hc⟩
      rw [hR, ha]
      exact hc
  rw [he]
  refine isBoolFsigmaBranch_iUnion _ fun p => ?_
  exact IsBoolFsigmaBranch.inter
    (IsBoolFsigmaBranch.inter (isBoolFsigmaBranch_infSet_eq ρ p.1) (ht p.2).branchPart)
    (isBoolFsigmaBranch_const _)

/-! ### Claim 17 -/

/-- **Claim 17**.  If a tree whose label preimages are Boolean combinations of `Fσ` sets is
accepted by the projection of an automaton `A` along `f`, then it is the projection of a tree
with the same property accepted by `A`.  This does not use Conjecture 2. -/
theorem claim17 {Q Al Al' : Type} [Finite Q] [Finite Al] [Finite Al'] (A : Automaton Q Al)
    (f : Al → Al') (t : Pt → Al') (ht : IsBoolFsigmaTree t) (hmem : t ∈ (A.project f).lang) :
    ∃ u : Pt → Al, IsBoolFsigmaTree u ∧ (fun x => f (u x)) = t ∧ u ∈ A.lang := by
  classical
  rw [Automaton.lang_project] at hmem
  obtain ⟨s, ⟨-, ρ, -, hinit, hstar, homega⟩, hfs⟩ := hmem
  -- For every `R ⊆ Q` and `a ∈ Σ` admitting such a pair, fix `(c, q)` with `f c = a` and
  -- `(R, c, q) ∈ Δω`.
  have hex : ∀ (R : Set Q) (a : Al'), ∃ p : Al × Q,
      (∃ c q, f c = a ∧ A.Domega R c q) → f p.1 = a ∧ A.Domega R p.1 p.2 := by
    intro R a
    by_cases hp : ∃ c q, f c = a ∧ A.Domega R c q
    · obtain ⟨c, q, hcq⟩ := hp
      exact ⟨(c, q), fun _ => hcq⟩
    · exact ⟨(s (Pt.node []), ρ (Pt.node [])), fun hc => absurd hc hp⟩
  choose sel hsel using hex
  -- On every branch `b`, the labels of `s` and `ρ` are replaced by the pair fixed for the set
  -- of states occurring infinitely often along `b` and the label `t(b)`.
  let s' : Pt → Al := onBranches s fun b => (sel (infSet ρ b) (t (Pt.branch b))).1
  let ρ' : Pt → Q := onBranches ρ fun b => (sel (infSet ρ b) (t (Pt.branch b))).2
  -- Such a pair exists, as witnessed by the original `s` and `ρ`.
  have hselb : ∀ b : Branch, f (s' (Pt.branch b)) = t (Pt.branch b) ∧
      A.Domega (infSet ρ b) (s' (Pt.branch b)) (ρ' (Pt.branch b)) := fun b =>
    hsel _ _ ⟨s (Pt.branch b), ρ (Pt.branch b), congrFun hfs (Pt.branch b), homega b⟩
  -- Both labellings only depend on `infSet ρ b` and `t(b)` on the branches.
  have hs' : IsBoolFsigmaTree s' :=
    isBoolFsigmaTree_of_branch_eq ρ ht (fun p => (sel p.1 p.2).1) s' fun _ => rfl
  have hρ' : IsBoolFsigmaTree ρ' :=
    isBoolFsigmaTree_of_branch_eq ρ ht (fun p => (sel p.1 p.2).2) ρ' fun _ => rfl
  refine ⟨s', hs', funext fun x => ?_, isBorelTree_of_isBoolFsigmaTree hs', ρ',
    isBorelTree_of_isBoolFsigmaTree hρ', hinit, hstar, fun b => ?_⟩
  · cases x with
    | node v => exact congrFun hfs (Pt.node v)
    | branch b => exact (hselb b).1
  · rw [infSet_onBranches]
    exact (hselb b).2

end MSO

end BorelMSO


==> anc/lean-formalization/BorelMSO/MSO/EffAtomic.lean <==
import BorelMSO.MSO.Atomic
import BorelMSO.Automata.EffAut

/-!
# Effective presentations of the automata for the atomic formulas

The automata of `BorelMSO/MSO/Atomic.lean` — the tracking automaton and the automata for
the three atomic relations of MSO — are given here as *effective presentations*
(`BorelMSO.EAut`), that is, by Boolean functions.  Each of them is proved to present the
corresponding automaton of the classical development, so that the languages are unchanged.
-/

namespace BorelMSO

namespace MSO

open Pt

variable {n m : ℕ}

instance decidableSingStep (q : Fin n → Bool) (a : Alph n m) (p r : Fin n → Bool) :
    Decidable (SingStep q a p r) := by
  unfold SingStep
  infer_instance

/-- The transition condition at the branches, on a set of states given as a `Finset`. -/
def SingOmegaF (F : Finset (Fin n → Bool)) (a : Alph n m) (q : Fin n → Bool) : Prop :=
  q = a.1 ∧ ∀ i : Fin n, (a.1 i = true ↔ ∀ s ∈ F, s i = true)

instance decidableSingOmegaF (F : Finset (Fin n → Bool)) (a : Alph n m) (q : Fin n → Bool) :
    Decidable (SingOmegaF F a q) := by
  unfold SingOmegaF
  infer_instance

theorem singOmegaF_iff (F : Finset (Fin n → Bool)) (a : Alph n m) (q : Fin n → Bool) :
    SingOmegaF F a q ↔ SingOmega (↑F : Set (Fin n → Bool)) a q := by
  simp [SingOmegaF, SingOmega]

/-- The effective presentation of the tracking automaton. -/
def trackAutE (n m : ℕ)
    (C : (Fin n → Bool) → Alph n m → (Fin n → Bool) → (Fin n → Bool) → Bool)
    (Cb : Alph n m → Bool) : EAut (Fin n → Bool) (Alph n m) where
  init q := decide (q = fun _ => true)
  step q a p r := decide (SingStep q a p r) && C q a p r
  omega F a q := decide (SingOmegaF F a q) && Cb a

theorem toAut_trackAutE (n m : ℕ)
    (C : (Fin n → Bool) → Alph n m → (Fin n → Bool) → (Fin n → Bool) → Bool)
    (Cb : Alph n m → Bool) :
    (trackAutE n m C Cb).toAut
      = trackAut n m (fun q a p r => C q a p r = true) (fun a => Cb a = true) := by
  simp only [EAut.toAut, trackAutE, trackAut, Automaton.mk.injEq]
  refine ⟨?_, ?_, ?_⟩
  · ext q; simp
  · funext q a p r
    exact propext (by simp [Bool.and_eq_true])
  · funext R a q
    obtain ⟨F, rfl⟩ := EAut.exists_coe_eq (Q := Fin n → Bool) R
    refine propext ⟨?_, ?_⟩
    · rintro ⟨G, hG, h⟩
      rw [Finset.coe_injective hG, Bool.and_eq_true, decide_eq_true_iff, singOmegaF_iff] at h
      exact h
    · rintro ⟨h1, h2⟩
      exact ⟨F, rfl, by
        rw [Bool.and_eq_true, decide_eq_true_iff, singOmegaF_iff]
        exact ⟨h1, h2⟩⟩

/-- The effective presentation of the automaton checking that every element track is a
singleton. -/
def singAutE (n m : ℕ) : EAut (Fin n → Bool) (Alph n m) :=
  trackAutE n m (fun _ _ _ _ => true) (fun _ => true)

theorem lang_singAutE : (singAutE n m).lang = valLang n m (fun _ _ => _root_.True) := by
  rw [EAut.lang, singAutE, toAut_trackAutE]
  rw [show (trackAut n m (fun _ _ _ _ => (true : Bool) = true) fun _ => (true : Bool) = true)
      = singAut n m by simp only [singAut, trackAut]]
  exact lang_singAut

/-- The effective presentation of the automaton for `xᵢ ∈ Xⱼ`. -/
def memAutE (i : Fin n) (j : Fin m) : EAut (Fin n → Bool) (Alph n m) :=
  trackAutE n m (fun _ a _ _ => decide (a.1 i = true → a.2 j = true))
    (fun a => decide (a.1 i = true → a.2 j = true))

theorem lang_memAutE (i : Fin n) (j : Fin m) :
    (memAutE i j).lang = valLang n m (fun p S => p i ∈ S j) := by
  rw [EAut.lang, memAutE, toAut_trackAutE]
  rw [show (trackAut n m (fun _ (a : Alph n m) _ _ => decide (a.1 i = true → a.2 j = true) = true)
        fun a => decide (a.1 i = true → a.2 j = true) = true)
      = memAut i j by simp only [memAut, trackAut, decide_eq_true_eq]]
  exact lang_memAut i j

/-- The effective presentation of the automaton for `xᵢ ⊑ xⱼ`. -/
def preAutE (i j : Fin n) : EAut (Fin n → Bool) (Alph n m) :=
  trackAutE n m (fun q _ _ _ => decide (q i = true → q j = true)) (fun _ => true)

theorem lang_preAutE (i j : Fin n) :
    (preAutE (m := m) i j).lang = valLang n m (fun p _ => Pre (p i) (p j)) := by
  rw [EAut.lang, preAutE, toAut_trackAutE]
  rw [show (trackAut n m (fun (q : Fin n → Bool) (_ : Alph n m) _ _ =>
          decide (q i = true → q j = true) = true) fun _ => (true : Bool) = true)
      = preAut (m := m) i j by simp only [preAut, trackAut, decide_eq_true_eq]]
  exact lang_preAut i j

/-- The effective presentation of the automaton for `xᵢ ≤lex xⱼ`. -/
def lexAutE (i j : Fin n) : EAut (Fin n → Bool) (Alph n m) :=
  trackAutE n m
    (fun _ a l r => decide (¬ (r i = true ∧ l j = true) ∧
      ¬ (a.1 j = true ∧ (l i = true ∨ r i = true))))
    (fun _ => true)

theorem lang_lexAutE (i j : Fin n) :
    (lexAutE (m := m) i j).lang = valLang n m (fun p _ => Lex (p i) (p j)) := by
  rw [EAut.lang, lexAutE, toAut_trackAutE]
  rw [show (trackAut n m (fun _ (a : Alph n m) (l r : Fin n → Bool) =>
          decide (¬ (r i = true ∧ l j = true) ∧
            ¬ (a.1 j = true ∧ (l i = true ∨ r i = true))) = true)
        fun _ => (true : Bool) = true)
      = lexAut (m := m) i j by simp only [lexAut, trackAut, decide_eq_true_eq]]
  exact lang_lexAut i j

end MSO

end BorelMSO


==> anc/lean-formalization/BorelMSO/MSO/EffFromAut.lean <==
import BorelMSO.MSO.FromAut
import BorelMSO.Automata.EffAut

/-!
# The translation of automata into formulas is effective

`BorelMSO/MSO/FromAut.lean` translates a nondeterministic Muller automaton on Borel
trees, with state space `Fin K` and over the alphabet encoding a valuation of `m` set
variables, into a formula of Borel MSO defining the same language.  The formula it builds,
`BorelMSO.MSO.autFml`, is not computable from the automaton, simply because the automaton
itself is not a computable object: its transition relations are arbitrary relations.

This file redoes the construction on an *effective presentation* (`BorelMSO.EAut`) of the
automaton.  The resulting map `BorelMSO.MSO.autFmlE` is a computable function of the
presentation, and it produces exactly the formula of `MSOFromAut`
(`BorelMSO.MSO.autFmlE_eq`), so all the correctness statements proved there apply to it.
The conclusion is `BorelMSO.MSO.exists_formula_eff`: **the translation from automata to
formulas is effective**.
-/

namespace BorelMSO

namespace MSO

open Pt

variable {K m : ℕ}

theorem bigAnd_congr {α : Type} (l : List α) {f g : α → Fml} (h : ∀ x, f x = g x) :
    bigAnd l f = bigAnd l g := congrArg _ (funext h)

theorem bigOr_congr {α : Type} (l : List α) {f g : α → Fml} (h : ∀ x, f x = g x) :
    bigOr l f = bigOr l g := congrArg _ (funext h)

/-- The set of states described by a Boolean vector, as a `Finset`. -/
def rset (R : Fin K → Bool) : Finset (Fin K) := Finset.univ.filter fun k => R k = true

theorem coe_rset (R : Fin K → Bool) : (↑(rset R) : Set (Fin K)) = {k | R k = true} := by
  ext k; simp [rset]

/-- The formula saying that the root carries an initial state, computed from an effective
presentation. -/
def initFE (C : EAut (Fin K) (Alph 0 m)) : Fml :=
  .allE (Fml.imp (rootF 0)
    (bigOr (List.finRange K) (fun k => if C.init k = true then memSt 0 k else ffalse)))

theorem initFE_eq (C : EAut (Fin K) (Alph 0 m)) : initFE C = initF C.toAut := by
  rw [initFE, initF]
  refine congrArg Fml.allE (congrArg (Fml.imp (rootF 0)) (bigOr_congr _ fun k => ?_))
  by_cases hk : C.init k = true
  · rw [if_pos hk, if_pos (show k ∈ C.toAut.init from hk)]
  · rw [if_neg hk, if_neg (show k ∉ C.toAut.init from hk)]

/-- The formula saying that the transition relation is respected at every node, computed
from an effective presentation. -/
def stepFE (C : EAut (Fin K) (Alph 0 m)) : Fml :=
  .allE (.allE (.allE (Fml.imp
    (.and (succF 2 1) (.and (succF 2 0) (.and (.lex 1 0) (.neg (eqF 1 0)))))
    (bigAnd (List.finRange K) (fun k => bigAnd (alist m) (fun a =>
      bigAnd (List.finRange K) (fun kl => bigAnd (List.finRange K) (fun kr =>
        Fml.imp (.and (memSt 2 k) (.and (labelF K 2 a) (.and (memSt 1 kl) (memSt 0 kr))))
          (if C.step k a kl kr = true then ftrue else ffalse)))))))))

theorem stepFE_eq (C : EAut (Fin K) (Alph 0 m)) : stepFE C = stepF C.toAut := by
  rw [stepFE, stepF]
  refine congrArg Fml.allE (congrArg Fml.allE (congrArg Fml.allE (congrArg (Fml.imp _) ?_)))
  refine bigAnd_congr _ fun k => bigAnd_congr _ fun a => bigAnd_congr _ fun kl =>
    bigAnd_congr _ fun kr => congrArg _ ?_
  by_cases hk : C.step k a kl kr = true
  · rw [if_pos hk, if_pos (show C.toAut.Dstar k a kl kr from hk)]
  · rw [if_neg hk, if_neg (show ¬ C.toAut.Dstar k a kl kr from hk)]

/-- The formula saying that the infinitary transition relation is respected at every branch,
computed from an effective presentation. -/
def omegaFE (C : EAut (Fin K) (Alph 0 m)) : Fml :=
  .allE (Fml.imp (.neg (isNodeF 0))
    (bigAnd (rlist K) (fun R => bigAnd (alist m) (fun a => bigAnd (List.finRange K) (fun k =>
      Fml.imp (.and (infEqF K 0 R) (.and (labelF K 0 a) (memSt 0 k)))
        (if C.omega (rset R) a k = true then ftrue else ffalse))))))

theorem omegaFE_eq (C : EAut (Fin K) (Alph 0 m)) : omegaFE C = omegaF C.toAut := by
  rw [omegaFE, omegaF]
  refine congrArg Fml.allE (congrArg (Fml.imp _) ?_)
  refine bigAnd_congr _ fun R => bigAnd_congr _ fun a => bigAnd_congr _ fun k =>
    congrArg _ ?_
  have hiff : C.toAut.Domega {k' | R k' = true} a k ↔ C.omega (rset R) a k = true := by
    rw [← coe_rset R, EAut.toAut_Domega_coe]
  by_cases hk : C.omega (rset R) a k = true
  · rw [if_pos hk, if_pos (hiff.2 hk)]
  · rw [if_neg hk, if_neg (fun hc => hk (hiff.1 hc))]

/-- **The formula saying that the automaton has an accepting run**, computed from an
effective presentation of the automaton. -/
def autFmlE (C : EAut (Fin K) (Alph 0 m)) : Fml :=
  exSk K (.and (partF K) (.and (initFE C) (.and (stepFE C) (omegaFE C))))

theorem autFmlE_eq (C : EAut (Fin K) (Alph 0 m)) : autFmlE C = autFml C.toAut := by
  rw [autFmlE, autFml, initFE_eq, stepFE_eq, omegaFE_eq]

/-- **The translation from automata to formulas is effective.**  The formula `autFmlE C` is
computed from the effective presentation `C`, and it defines the language of the presented
automaton. -/
theorem exists_formula_eff (C : EAut (Fin K) (Alph 0 m)) :
    (autFmlE C).WF 0 m ∧ C.lang = {t : Pt → Alph 0 m | IsBorelTree t ∧
      Sat borelU (autFmlE C) (fun _ => Pt.node []) (extS (sTrack t))} := by
  rw [autFmlE_eq]
  exact ⟨wf_autFml C.toAut, lang_eq_autFml C.toAut⟩

/-- The same translation for an effective presentation over an arbitrary state space with a
computable enumeration. -/
def fmlOfE {Q : Type} [Fintype Q] [DecidableEq Q] (C : EAut Q (Alph 0 m)) (e : Q ≃ Fin K) :
    Fml :=
  autFmlE (C.relabelE e)

theorem fmlOfE_spec {Q : Type} [Fintype Q] [DecidableEq Q] (C : EAut Q (Alph 0 m))
    (e : Q ≃ Fin K) :
    (fmlOfE C e).WF 0 m ∧ C.lang = {t : Pt → Alph 0 m | IsBorelTree t ∧
      Sat borelU (fmlOfE C e) (fun _ => Pt.node []) (extS (sTrack t))} := by
  obtain ⟨hwf, hlang⟩ := exists_formula_eff (C.relabelE e)
  refine ⟨hwf, ?_⟩
  rw [fmlOfE, ← EAut.lang_relabelE C e, hlang]

end MSO

end BorelMSO


==> anc/lean-formalization/BorelMSO/MSO/EffToAut.lean <==
import BorelMSO.MSO.ToAut
import BorelMSO.MSO.EffAtomic
import BorelMSO.Complementation.EffCompl

/-!
# From formulas to automata, effectively

This file makes the translation of `BorelMSO/MSO/ToAut.lean` effective: the automaton
associated with a formula is *computed* by a Lean function
(`BorelMSO.MSO.toAutB`) by structural recursion on the formula, using the effective
constructions of `BorelMSO/MSO/EffAtomic.lean` (atomic formulas),
`BorelMSO/Automata/EffAut.lean` (product, disjoint union and projection) and
`BorelMSO/Complementation/EffCompl.lean` (complementation).

Since the state space of the automaton depends on the formula, the recursion produces a
*bundled* effective presentation `BorelMSO.MSO.EAutB`, packing the (finite, decidable)
state space together with the Boolean data of the automaton.

The only ingredient which is not effective is the memory bound `bnd` of Claim 13, which the
construction takes as a parameter; `BorelMSO.MSO.lang_toAutB` shows that the computed
automaton is correct as soon as `bnd` is a genuine memory bound, and Claim 13 provides a
*computable* such `bnd` from Conjecture 2.
-/

namespace BorelMSO

namespace MSO

open Pt Automaton

variable {n m : ℕ}

/-! ### Bundled effective presentations -/

/-- An effective presentation of an automaton on Borel trees over the alphabet `Al`,
bundled with its (finite, decidable) state space. -/
structure EAutB (Al : Type) : Type 1 where
  /-- The state space. -/
  St : Type
  /-- The state space is finite. -/
  fintypeSt : Fintype St
  /-- Equality of states is decidable. -/
  decEqSt : DecidableEq St
  /-- The Boolean data of the automaton. -/
  aut : EAut St Al

namespace EAutB

attribute [instance] EAutB.fintypeSt EAutB.decEqSt

variable {Al Al' : Type}

/-- The language of Borel trees recognized by a bundled effective presentation. -/
def lang (B : EAutB Al) : Set (Pt → Al) := B.aut.lang

/-- Bundle an effective presentation over an explicit finite state space. -/
def of (Q : Type) [Fintype Q] [DecidableEq Q] (C : EAut Q Al) : EAutB Al := ⟨Q, ‹_›, ‹_›, C⟩

@[simp] theorem lang_of (Q : Type) [Fintype Q] [DecidableEq Q] (C : EAut Q Al) :
    (of Q C).lang = C.lang := rfl

/-- The automaton with no state at all; it recognizes nothing.  It is used as a placeholder
for the (irrelevant) value of the translation on ill-formed formulas. -/
def empty (Al : Type) : EAutB Al :=
  of Unit ⟨fun _ => false, fun _ _ _ _ => false, fun _ _ _ => false⟩

/-- The intersection of two bundled presentations. -/
def prod (B₁ B₂ : EAutB Al) : EAutB Al := of (B₁.St × B₂.St) (B₁.aut.prodE B₂.aut)

/-- The union of two bundled presentations. -/
def sum (B₁ B₂ : EAutB Al) : EAutB Al := of (B₁.St ⊕ B₂.St) (B₁.aut.sumE B₂.aut)

/-- The projection of a bundled presentation along a renaming of the alphabet. -/
def project [Fintype Al] [DecidableEq Al] [DecidableEq Al'] (B : EAutB Al) (f : Al → Al') :
    EAutB Al' := of B.St (B.aut.projectE f)

theorem lang_prod [Fintype Al] (B₁ B₂ : EAutB Al) :
    (B₁.prod B₂).lang = B₁.lang ∩ B₂.lang := EAut.lang_prodE _ _

theorem lang_sum [Fintype Al] (B₁ B₂ : EAutB Al) :
    (B₁.sum B₂).lang = B₁.lang ∪ B₂.lang := EAut.lang_sumE _ _

theorem lang_project [Fintype Al] [DecidableEq Al] [Fintype Al'] [DecidableEq Al']
    (B : EAutB Al) (f : Al → Al') :
    (B.project f).lang = (fun t x => f (t x)) '' B.lang := EAut.lang_projectE _ _

/-- The complement of a bundled presentation, for the memory bound `bnd`. -/
def compl [Fintype Al] [DecidableEq Al] (bnd : ℕ → ℕ) (B : EAutB Al) : EAutB Al :=
  of (ComplSt (Option B.St) Al (complMem bnd B.St)) (complE (complMem bnd B.St) B.aut)

theorem lang_compl [Fintype Al] [DecidableEq Al] {bnd : ℕ → ℕ} (hb : MemoryBound bnd)
    (B : EAutB Al) : (B.compl bnd).lang = {t : Pt → Al | IsBorelTree t} \ B.lang :=
  lang_complE_of_memoryBound hb B.aut

end EAutB

/-! ### The translation -/

/-- **From formulas to automata, effectively.**  A computable function taking a formula `φ`
and a context `(n, m)` to an effective presentation of an automaton on Borel trees over the
alphabet `Alph n m`.  The parameter `bnd` is the memory bound of Claim 13, used for the
complementation in the case of a negation. -/
def toAutB (bnd : ℕ → ℕ) : Fml → (n m : ℕ) → EAutB (Alph n m)
  | .mem i j, n, m =>
      if h : i < n ∧ j < m then EAutB.of _ (memAutE ⟨i, h.1⟩ ⟨j, h.2⟩) else EAutB.empty _
  | .pre i j, n, m =>
      if h : i < n ∧ j < n then EAutB.of _ (preAutE (m := m) ⟨i, h.1⟩ ⟨j, h.2⟩)
      else EAutB.empty _
  | .lex i j, n, m =>
      if h : i < n ∧ j < n then EAutB.of _ (lexAutE (m := m) ⟨i, h.1⟩ ⟨j, h.2⟩)
      else EAutB.empty _
  | .neg φ, n, m => ((toAutB bnd φ n m).compl bnd).prod (EAutB.of _ (singAutE n m))
  | .or φ ψ, n, m => (toAutB bnd φ n m).sum (toAutB bnd ψ n m)
  | .and φ ψ, n, m => (toAutB bnd φ n m).prod (toAutB bnd ψ n m)
  | .exE φ, n, m => (toAutB bnd φ (n + 1) m).project dropE
  | .exS φ, n, m => (toAutB bnd φ n (m + 1)).project dropS

/-- **Correctness of the effective translation from formulas to automata** (the effective
half of Theorem 15).  As soon as `bnd` is a memory bound in the sense of Claim 13, the
computed automaton `toAutB bnd φ n m` recognizes exactly the encodings of the valuations
satisfying `φ`. -/
theorem lang_toAutB {bnd : ℕ → ℕ} (hb : MemoryBound bnd) :
    ∀ (φ : Fml) (n m : ℕ), φ.WF n m →
      (toAutB bnd φ n m).lang = valLang n m (fun p S => Sat borelU φ (extE p) (extS S)) := by
  intro φ
  induction φ with
  | mem i j =>
      intro n m hwf
      rw [toAutB, dif_pos (show i < n ∧ j < m from hwf), EAutB.lang_of, lang_memAutE]
      refine valLang_congr (fun t p _ _ => ?_)
      simp [Sat, extE, extS, hwf.1, hwf.2]
  | pre i j =>
      intro n m hwf
      rw [toAutB, dif_pos (show i < n ∧ j < n from hwf), EAutB.lang_of, lang_preAutE]
      refine valLang_congr (fun t p _ _ => ?_)
      simp [Sat, extE, hwf.1, hwf.2]
  | lex i j =>
      intro n m hwf
      rw [toAutB, dif_pos (show i < n ∧ j < n from hwf), EAutB.lang_of, lang_lexAutE]
      refine valLang_congr (fun t p _ _ => ?_)
      simp [Sat, extE, hwf.1, hwf.2]
  | neg φ ih =>
      intro n m hwf
      rw [toAutB, EAutB.lang_prod, EAutB.lang_compl hb, ih n m hwf, EAutB.lang_of,
        lang_singAutE, valLang_compl]
      rfl
  | or φ ψ ihφ ihψ =>
      intro n m hwf
      rw [toAutB, EAutB.lang_sum, ihφ n m hwf.1, ihψ n m hwf.2, valLang_union]
      rfl
  | and φ ψ ihφ ihψ =>
      intro n m hwf
      rw [toAutB, EAutB.lang_prod, ihφ n m hwf.1, ihψ n m hwf.2, valLang_inter]
      rfl
  | exE φ ih =>
      intro n m hwf
      rw [toAutB, EAutB.lang_project, ih (n + 1) m hwf, valLang_image_dropE]
      refine valLang_congr (fun t p _ _ => ?_)
      simp only [sat_exE]
      constructor
      · rintro ⟨q, hq⟩
        exact ⟨q, by rwa [extE_cons] at hq⟩
      · rintro ⟨q, hq⟩
        exact ⟨q, by rw [extE_cons]; exact hq⟩
  | exS φ ih =>
      intro n m hwf
      rw [toAutB, EAutB.lang_project, ih n (m + 1) hwf, valLang_image_dropS]
      refine valLang_congr (fun t p _ _ => ?_)
      simp only [sat_exS]
      constructor
      · rintro ⟨T, hT, hsat⟩
        exact ⟨T, hT, by rwa [extS_cons] at hsat⟩
      · rintro ⟨T, hT, hsat⟩
        exact ⟨T, hT, by rw [extS_cons]; exact hsat⟩

end MSO

end BorelMSO


==> anc/lean-formalization/BorelMSO/MSO/ExSk.lean <==
import BorelMSO.MSO.Gadgets

/-!
# Blocks of set quantifiers

To say in MSO that an accepting run exists one existentially quantifies over one set of
points per state of the automaton.  This file defines the iterated set quantifier
`BorelMSO.MSO.exSk` and computes its semantics: `exSk k φ` holds exactly when there is a
family `V : Fin k → Set Pt` of sets of the family `U` such that `φ` holds with the set
variables `0, …, k-1` interpreted as `V` and the other set variables shifted by `k`.
-/

namespace BorelMSO

namespace MSO

variable {U : Set (Set Pt)}

/-- Interpret the first `k` set variables by `V` and shift the others. -/
def consAll {k : ℕ} (V : Fin k → Set Pt) (sv : ℕ → Set Pt) : ℕ → Set Pt :=
  fun i => if h : i < k then V ⟨i, h⟩ else sv (i - k)

@[simp] theorem consAll_zero (V : Fin 0 → Set Pt) (sv : ℕ → Set Pt) : consAll V sv = sv := by
  funext i
  simp [consAll]

theorem consAll_lt {k : ℕ} (V : Fin k → Set Pt) (sv : ℕ → Set Pt) (i : Fin k) :
    consAll V sv i.val = V i := by
  simp [consAll, i.isLt]

theorem consAll_add {k : ℕ} (V : Fin k → Set Pt) (sv : ℕ → Set Pt) (j : ℕ) :
    consAll V sv (k + j) = sv j := by
  simp [consAll]

theorem cons_consAll {k : ℕ} (S : Set Pt) (V : Fin k → Set Pt) (sv : ℕ → Set Pt) :
    cons S (consAll V sv) = consAll (Fin.cons S V) sv := by
  funext i
  cases i with
  | zero =>
      show S = (if h : 0 < k + 1 then (Fin.cons S V : Fin (k + 1) → Set Pt) ⟨0, h⟩ else sv (0 - (k + 1)))
      rw [dif_pos (Nat.succ_pos k)]
      rfl
  | succ i =>
      show consAll V sv i
        = (if h : i + 1 < k + 1 then (Fin.cons S V : Fin (k + 1) → Set Pt) ⟨i + 1, h⟩
            else sv (i + 1 - (k + 1)))
      by_cases h : i < k
      · rw [dif_pos (by omega)]
        rw [show ((⟨i + 1, by omega⟩ : Fin (k + 1))) = (Fin.succ ⟨i, h⟩) from rfl]
        rw [@Fin.cons_succ k (fun _ => Set Pt) S V ⟨i, h⟩]
        simp [consAll, h]
      · rw [dif_neg (by omega)]
        simp [consAll, h]

/-- A block of `k` set quantifiers. -/
def exSk : ℕ → Fml → Fml
  | 0, φ => φ
  | (k + 1), φ => exSk k (.exS φ)

theorem wf_exSk : ∀ (k : ℕ) (φ : Fml) (n m : ℕ), φ.WF n (m + k) → (exSk k φ).WF n m
  | 0, φ, n, m, h => by simpa using h
  | (k + 1), φ, n, m, h => by
      refine wf_exSk k (.exS φ) n m ?_
      show φ.WF n (m + k + 1)
      rw [show m + k + 1 = m + (k + 1) by omega]
      exact h

theorem sat_exSk : ∀ (k : ℕ) (φ : Fml) (ev : ℕ → Pt) (sv : ℕ → Set Pt),
    Sat U (exSk k φ) ev sv ↔
      ∃ V : Fin k → Set Pt, (∀ i, V i ∈ U) ∧ Sat U φ ev (consAll V sv)
  | 0, φ, ev, sv => by
      simp only [exSk, consAll_zero]
      constructor
      · intro h
        exact ⟨Fin.elim0, fun i => i.elim0, h⟩
      · rintro ⟨-, -, h⟩
        exact h
  | (k + 1), φ, ev, sv => by
      rw [exSk, sat_exSk k (.exS φ) ev sv]
      constructor
      · rintro ⟨V, hV, S, hS, hsat⟩
        refine ⟨Fin.cons S V, ?_, ?_⟩
        · intro i
          refine Fin.cases ?_ ?_ i
          · simpa using hS
          · intro i; simpa using hV i
        · rwa [← cons_consAll]
      · rintro ⟨W, hW, hsat⟩
        refine ⟨fun i => W i.succ, fun i => hW _, W 0, hW 0, ?_⟩
        rw [cons_consAll]
        have : Fin.cons (W 0) (fun i : Fin k => W i.succ) = W := by
          funext i
          refine Fin.cases ?_ ?_ i
          · simp
          · intro i; simp
        rw [this]
        exact hsat

end MSO

end BorelMSO


==> anc/lean-formalization/BorelMSO/MSO/Example3.lean <==
import BorelMSO.MSO.Syntax

/-!
# Example 3: limit points

Example 3 of the paper gives an MSO sentence that distinguishes the structure `2^*` of nodes
from the structure `2^{≤ω}` of nodes and branches:

  `∀X. X is a chain for the prefix order → ∃y. ∀x ∈ X. x is a prefix of y.`

It fails in `2^*` (take for `X` the set of nodes on a branch), and it holds in `2^{≤ω}`,
since the branch itself is an upper bound of such a chain.

This file defines the sentence (`BorelMSO.MSO.limitSentence`) in the syntax of
`BorelMSO/MSO/Syntax.lean`, and proves:

* `BorelMSO.MSO.example3_true`: the sentence is true in `2^{≤ω}`, whatever the family of sets
  over which the set quantifiers range; in particular it is true both in MSO and in Borel MSO
  (`BorelMSO.MSO.example3_true_borel`, `BorelMSO.MSO.example3_true_mso`);
* `BorelMSO.MSO.example3_false_nodes`: the sentence is false in `2^*`.

For the structure `2^*` we use the satisfaction relation `BorelMSO.MSO.SatNodes`, in which
element variables range over the nodes and set variables over all sets of nodes, with the
prefix and lexicographic orders restricted to nodes.
-/

namespace BorelMSO

namespace MSO

open Pt

/-! ### The structure `2^*` -/

/-- The satisfaction relation of MSO over the structure `2^*` of nodes: element variables
range over nodes, set variables over arbitrary sets of nodes, and the prefix and
lexicographic orders are those of `2^{≤ω}` restricted to the nodes. -/
def SatNodes : Fml → (ℕ → Node) → (ℕ → Set Node) → Prop
  | .mem i j, ev, sv => ev i ∈ sv j
  | .pre i j, ev, _ => Pt.Pre (node (ev i)) (node (ev j))
  | .lex i j, ev, _ => Pt.Lex (node (ev i)) (node (ev j))
  | .neg φ, ev, sv => ¬ SatNodes φ ev sv
  | .or φ ψ, ev, sv => SatNodes φ ev sv ∨ SatNodes ψ ev sv
  | .and φ ψ, ev, sv => SatNodes φ ev sv ∧ SatNodes ψ ev sv
  | .exE φ, ev, sv => ∃ v : Node, SatNodes φ (cons v ev) sv
  | .exS φ, ev, sv => ∃ S : Set Node, SatNodes φ ev (cons S sv)

/-- Truth of a formula in the structure `2^*`. -/
def TrueNodes (φ : Fml) : Prop := SatNodes φ (fun _ => []) (fun _ => ∅)

/-! ### The sentence of Example 3 -/

/-- `chainF j`: the set variable `j` is a chain for the prefix order. -/
def chainF (j : ℕ) : Fml :=
  Fml.allE (Fml.allE (Fml.imp (.and (.mem 1 j) (.mem 0 j)) (.or (.pre 1 0) (.pre 0 1))))

/-- The sentence of Example 3: every chain for the prefix order has an upper bound,
`∀X. X is a chain → ∃y. ∀x ∈ X. x ⊑ y`. -/
def limitSentence : Fml :=
  Fml.allS (Fml.imp (chainF 0) (.exE (Fml.allE (Fml.imp (.mem 0 0) (.pre 0 1)))))

theorem limitSentence_sentence : limitSentence.Sentence := by
  simp [limitSentence, Fml.Sentence, Fml.allS, Fml.allE, Fml.imp, chainF, Fml.WF]

theorem sat_chainF (U : Set (Set Pt)) (ev : ℕ → Pt) (sv : ℕ → Set Pt) (j : ℕ) :
    Sat U (chainF j) ev sv ↔ ∀ x ∈ sv j, ∀ y ∈ sv j, Pt.Pre x y ∨ Pt.Pre y x := by
  simp only [chainF, sat_allE, sat_imp, sat_and, sat_mem, sat_or, sat_pre, cons_zero,
    cons_succ]
  constructor
  · intro h x hx y hy
    exact h x y ⟨hx, hy⟩
  · intro h x y hxy
    exact h x hxy.1 y hxy.2

/-! ### Every chain of `2^{≤ω}` has an upper bound -/

/-- Two comparable lists agree at every index at which both are defined. -/
theorem getElem_eq_of_prefix_or {v w : Node} (h : v <+: w ∨ w <+: v) {i : ℕ} (hv : i < v.length)
    (hw : i < w.length) : v[i] = w[i] := by
  rcases h with h | h
  · exact (h.getElem hv)
  · exact (h.getElem hw).symm

/-- A node `w` is a prefix of the branch `b` as soon as `b` agrees with `w` on its indices. -/
theorem hasPrefix_branch_of_getElem {w : Node} {b : Branch}
    (h : ∀ i (hi : i < w.length), b i = w[i]) : HasPrefix w (branch b) := by
  show w = pre b w.length
  apply List.ext_getElem (by simp [pre])
  intro i h1 h2
  simp [pre, h i h1]

/-- **Every chain of `2^{≤ω}` for the prefix order has an upper bound.**  If the chain
contains a branch, this branch is an upper bound; if its nodes have bounded length, its
longest node (or the root, if it is empty) is one; otherwise the nodes of the chain determine
a branch, which is an upper bound. -/
theorem exists_upper_bound_of_chain (S : Set Pt)
    (hS : ∀ x ∈ S, ∀ y ∈ S, Pt.Pre x y ∨ Pt.Pre y x) : ∃ y : Pt, ∀ x ∈ S, Pt.Pre x y := by
  classical
  by_cases hb : ∃ b, branch b ∈ S
  · obtain ⟨b, hbS⟩ := hb
    refine ⟨branch b, fun x hx => ?_⟩
    rcases hS x hx _ hbS with h | h
    · exact h
    · rw [pre_branch] at h
      rw [h]
      exact Pre.refl _
  push_neg at hb
  have hnode : ∀ x ∈ S, ∃ v, x = node v := by
    intro x hx
    cases x with
    | node v => exact ⟨v, rfl⟩
    | branch b => exact absurd hx (hb b)
  have hcomp : ∀ v w : Node, node v ∈ S → node w ∈ S → v <+: w ∨ w <+: v := by
    intro v w hv hw
    rcases hS _ hv _ hw with h | h
    · exact Or.inl h
    · exact Or.inr h
  by_cases hbdd : ∃ N, ∀ v, node v ∈ S → v.length ≤ N
  · -- the nodes have bounded length: take a longest one
    by_cases hne : ∃ v, node v ∈ S
    · obtain ⟨N, hN⟩ := hbdd
      have hex : ∃ n, ∃ v, node v ∈ S ∧ v.length = n := by
        obtain ⟨v, hv⟩ := hne
        exact ⟨v.length, v, hv, rfl⟩
      have hbd : ∀ n, (∃ v, node v ∈ S ∧ v.length = n) → n ≤ N := by
        rintro n ⟨v, hv, rfl⟩
        exact hN v hv
      obtain ⟨v, hvS, hvlen⟩ := Nat.findGreatest_spec (P := fun n => ∃ v, node v ∈ S ∧
        v.length = n) (hbd _ hex.choose_spec) hex.choose_spec
      refine ⟨node v, fun x hx => ?_⟩
      obtain ⟨w, rfl⟩ := hnode x hx
      rcases hcomp w v hx hvS with h | h
      · exact h
      · have hle : w.length ≤ v.length := by
          rw [hvlen]
          exact Nat.le_findGreatest (hN w hx) ⟨w, hx, rfl⟩
        have : v = w := h.eq_of_length (le_antisymm h.length_le hle)
        rw [this]
        exact Pre.refl _
    · push_neg at hne
      refine ⟨node [], fun x hx => ?_⟩
      obtain ⟨w, rfl⟩ := hnode x hx
      exact absurd hx (hne w)
  · -- the nodes have unbounded length: they determine a branch
    push_neg at hbdd
    choose w hwS hwlen using hbdd
    let b : Branch := fun i => (w i)[i]'(hwlen i)
    refine ⟨branch b, fun x hx => ?_⟩
    obtain ⟨v, rfl⟩ := hnode x hx
    refine hasPrefix_branch_of_getElem fun i hi => ?_
    exact (getElem_eq_of_prefix_or (hcomp v (w i) hx (hwS i)) hi (hwlen i)).symm

/-- **Example 3, in `2^{≤ω}`**: the sentence holds, whatever the family `U` of sets over
which the set quantifiers range. -/
theorem example3_true (U : Set (Set Pt)) : MSO.True U limitSentence := by
  simp only [MSO.True, limitSentence, sat_allS, sat_imp, sat_exE, sat_allE, sat_mem, sat_pre,
    cons_zero, cons_succ, sat_chainF]
  intro S _ hchain
  obtain ⟨y, hy⟩ := exists_upper_bound_of_chain S hchain
  exact ⟨y, fun x hx => hy x hx⟩

/-- **Example 3**: the sentence is true in Borel MSO over `2^{≤ω}`. -/
theorem example3_true_borel : MSO.True borelU limitSentence := example3_true borelU

/-- **Example 3**: the sentence is true in (unrestricted) MSO over `2^{≤ω}`. -/
theorem example3_true_mso : MSO.True Set.univ limitSentence := example3_true Set.univ

/-- **Example 3, in `2^*`**: the sentence fails in the structure of nodes; the nodes on the
leftmost branch form a chain without an upper bound. -/
theorem example3_false_nodes : ¬ TrueNodes limitSentence := by
  simp only [TrueNodes, limitSentence, chainF, Fml.allS, Fml.allE, Fml.imp, SatNodes, cons_zero,
    cons_succ, not_exists, not_or, not_and, not_not, not_forall]
  refine ⟨Set.range (pre fun _ => false), ?_, ?_⟩
  · rintro x y ⟨⟨n, rfl⟩, ⟨m, rfl⟩⟩ hn
    rcases le_total m n with h | h
    · exact pre_prefix_pre _ h
    · exact absurd (pre_prefix_pre _ h) hn
  · intro y
    refine ⟨pre (fun _ => false) (y.length + 1), ⟨_, rfl⟩, fun h => ?_⟩
    have := (show pre (fun _ => false) (y.length + 1) <+: y from h).length_le
    simp at this

end MSO

end BorelMSO


==> anc/lean-formalization/BorelMSO/MSO/Example4.lean <==
import BorelMSO.MSO.Example4Formula
import BorelMSO.MSO.Separation
import BorelMSO.Basic.PrioDeterminacy
import BorelMSO.Memory.OnePriority

/-!
# Example 4: determinacy expressed in the logic

Example 4 of the paper illustrates the difference between MSO and Borel MSO over `2^{≤ω}`
with the sentence `BorelMSO.MSO.detSentence` (see `BorelMSO/MSO/Example4Formula.lean`)

  `∀W ⊆ 2^ω. (∃X ⊆ 2^*. ∀Y ⊆ 2^*. φ(W, X, Y)) ∨ (∃Y ⊆ 2^*. ∀X ⊆ 2^*. ¬φ(W, X, Y))`,

which expresses that every Gale–Stewart game with winning set `W` is determined:

* **in Borel MSO the sentence is true** (`BorelMSO.MSO.example4_borel`), because only Borel
  winning sets are considered and these games are determined by Martin's Borel Determinacy
  Theorem;
* **in (unrestricted) MSO the sentence is false** (`BorelMSO.MSO.example4_mso`), because,
  using the axiom of choice, there are winning sets for which the game is not determined
  (`BorelMSO.MSO.exists_not_determined`).

## Proofs

For the Borel case, the Gale–Stewart game is realized as a game on the tree-like arena
`BorelMSO.MSO.gsArena` (one state, one edge label, the owner of a node given by the parity of
its length), to which the Borel determinacy theorem of the development applies
(`BorelMSO.TreeGame.determined_of_borel`, itself an application of Manthe's formalization of
Martin's theorem).  Since the arena has a single state and a single label, the winner has a
memoryless winning strategy, which is the same thing as a set of nodes.

For the unrestricted case we use the classical diagonal construction.  There are only
continuum many strategies, and against each strategy there are continuum many consistent
plays.  A transfinite recursion along a well-order of the strategies of length the continuum
(`BorelMSO.exists_separating_set`) chooses, for every strategy of Adam, a consistent play that
is put into `W`, and for every strategy of Eve, a consistent play that is kept out of `W`.
-/

namespace BorelMSO

namespace MSO

open Pt TreeGame Cardinal

/-! ### The Gale–Stewart game as a game on a tree-like arena -/

/-- The arena of the Gale–Stewart game: one state, one edge label, an edge from every node to
each of its two children; the nodes of even length belong to Eve, the others to Adam. -/
def gsArena : TreeGame Unit Unit :=
  TreeGame.ofRel () (fun p p' => ∃ c, p'.1 = p.1 ++ [c]) (fun _ _ h => h)
    (fun p => ⟨(p.1 ++ [false], ()), false, rfl⟩)
    (fun p => if Even p.1.length then Player.eve else Player.adam)

/-- The edge from the node `v` to its child `v ++ [c]`. -/
def gsEdge (v : Node) (c : Bool) : gsArena.Edge := ⟨((v, ()), (), (v ++ [c], ())), ⟨c, rfl⟩⟩

/-- The play of `gsArena` that follows the branch `b`. -/
def gsPlayOf (b : Branch) : ℕ → gsArena.Step
  | 0 => none
  | n + 1 => some (gsEdge (pre b n) (b n))

theorem pos_gsPlayOf (b : Branch) (n : ℕ) : gsArena.pos (gsPlayOf b n) = (pre b n, ()) := by
  cases n with
  | zero => rfl
  | succ n => show (pre b n ++ [b n], ()) = _; rw [pre_succ]

theorem isPlay_gsPlayOf (b : Branch) : gsArena.IsPlay (gsPlayOf b) :=
  ⟨rfl, fun n => ⟨_, rfl, by rw [pos_gsPlayOf]; rfl⟩⟩

theorem branchOf_gsPlayOf (b : Branch) : gsArena.branchOf (gsPlayOf b) = b := by
  funext n
  show (pre b n ++ [b n]).getLastD false = b n
  simp

theorem owner_gsPlayOf (b : Branch) (n : ℕ) :
    gsArena.owner (gsPlayOf b n) = if Even n then Player.eve else Player.adam := by
  show gsArena.ownerPos (gsArena.pos (gsPlayOf b n)) = _
  rw [pos_gsPlayOf]
  show (if Even (pre b n).length then Player.eve else Player.adam) = _
  rw [length_pre]

/-- The branch that starts with the node `v` and continues to the left. -/
def leftExt (v : Node) : Branch := fun i => v.getD i false

theorem pre_leftExt (v : Node) : pre (leftExt v) v.length = v := by
  apply List.ext_getElem (by simp)
  intro i h1 h2
  simp [pre, leftExt, List.getElem?_eq_getElem h2]

/-- A step whose position is the node `v`. -/
def stepAt (v : Node) : gsArena.Step := gsPlayOf (leftExt v) v.length

theorem pos_stepAt (v : Node) : gsArena.pos (stepAt v) = (v, ()) := by
  rw [stepAt, pos_gsPlayOf, pre_leftExt]

/-- The direction chosen by the strategy `τ` at the node `v` (meaningful for memoryless
strategies). -/
noncomputable def dirAt (τ : List gsArena.Step → gsArena.Step) (v : Node) : Bool :=
  (gsArena.nodeOf (τ [stepAt v])).getLastD false

/-- The play following a branch `b` that moves as the memoryless strategy `τ` of `pl` at the
nodes of `pl` is consistent with `τ`. -/
theorem consistent_gsPlayOf {τ : List gsArena.Step → gsArena.Step} {pl : Player}
    (hval : gsArena.ValidStrat τ pl) (hml : gsArena.Memoryless τ) {b : Branch}
    (hb : ∀ n, (if Even n then Player.eve else Player.adam) = pl → b n = dirAt τ (pre b n)) :
    gsArena.Consistent τ pl (gsPlayOf b) := by
  have aux : ∀ m, gsArena.IsHist τ pl (gsArena.revPrefix (gsPlayOf b) m) →
      gsArena.owner (gsPlayOf b m) = pl →
        gsPlayOf b (m + 1) = τ (gsArena.revPrefix (gsPlayOf b) m) := by
    intro m hh ho
    obtain ⟨e, he, hsrc⟩ := hval _ _ hh (revPrefix_head? _ _ _) ho
    have hτ : τ (gsArena.revPrefix (gsPlayOf b) m) = τ [stepAt (pre b m)] := by
      refine hml _ _ (by
        intro h
        have := revPrefix_head? gsArena (gsPlayOf b) m
        rw [h] at this
        simp at this) (by simp) ?_
      rw [revPrefix_head?]
      simp [pos_gsPlayOf, pos_stepAt]
    obtain ⟨c, hc⟩ := gsArena.edge_child e
    rw [hsrc, pos_gsPlayOf] at hc
    have hdir : dirAt τ (pre b m) = c := by
      rw [dirAt, ← hτ, he]
      show ((gsArena.tgt e).1).getLastD false = c
      rw [hc]
      simp
    have hbm : b m = c := by
      rw [owner_gsPlayOf] at ho
      rw [hb m ho, hdir]
    rw [he]
    show some (gsEdge (pre b m) (b m)) = some e
    congr 1
    refine gsArena.edge_ext ?_ (Subsingleton.elim _ _) ?_
    · rw [hsrc, pos_gsPlayOf]; rfl
    · refine Prod.ext ?_ (Subsingleton.elim _ _)
      rw [hc, hbm]; rfl
  have key : ∀ n, gsArena.IsHist τ pl (gsArena.revPrefix (gsPlayOf b) n) := by
    intro n
    induction n with
    | zero => simp only [revPrefix_zero]; rfl
    | succ n ih =>
      rw [revPrefix_succ]
      exact gsArena.IsHist_cons' ih (revPrefix_head? _ _ _) ((isPlay_gsPlayOf b).2 n)
        (aux n ih)
  exact fun n ho => aux n (key n) ho

/-- The set of nodes describing a memoryless strategy: the nodes at which it moves right. -/
def stratSet (τ : List gsArena.Step → gsArena.Step) : Set Pt :=
  {x | ∃ v, x = node v ∧ dirAt τ v = true}

theorem node_mem_stratSet (τ : List gsArena.Step → gsArena.Step) (v : Node) :
    node v ∈ stratSet τ ↔ dirAt τ v = true := by
  simp [stratSet]

theorem stratSet_mem_borelU (τ : List gsArena.Step → gsArena.Step) : stratSet τ ∈ borelU :=
  Pt.measurableSet_of_subset_nodeSet fun _ ⟨v, h, _⟩ => ⟨v, h⟩

/-- **Borel determinacy of Gale–Stewart games, with strategies given by sets of nodes.**
For a Borel set `W`, either some strategy of Eve ensures that the play belongs to `W`, or
some strategy of Adam ensures that it does not. -/
theorem gs_borel_determined (W : Set Pt) (hW : MeasurableSet W) :
    (∃ X ∈ borelU, ∀ Y ∈ borelU, branch (gsPlay X Y) ∈ W) ∨
      (∃ Y ∈ borelU, ∀ X ∈ borelU, branch (gsPlay X Y) ∉ W) := by
  have hB : IsBorelBranchSet (branchPart W) := Pt.continuous_branch.borel_measurable hW
  obtain ⟨pl, σ, hval, hwin⟩ := gsArena.determined_of_borel
    {π | gsArena.branchOf π ∈ branchPart W} (gsArena.measurableSet_branch_mem _ hB)
  obtain ⟨τ, hτval, hτml, hτwin⟩ :=
    gsArena.exists_memoryless_of_subsingleton_labels (σ := σ) (pl := pl) _ hval hwin
  cases pl with
  | eve =>
    refine Or.inl ⟨stratSet τ, stratSet_mem_borelU τ, fun Y _ => ?_⟩
    have hcons := gsConsistent_gsPlay (stratSet τ) Y
    have hb : ∀ n, (if Even n then Player.eve else Player.adam) = Player.eve →
        gsPlay (stratSet τ) Y n = dirAt τ (pre (gsPlay (stratSet τ) Y) n) := by
      intro n hn
      have he : Even n := by by_contra h; simp [h] at hn
      have := (hcons n).1 he
      rw [node_mem_stratSet] at this
      exact Bool.eq_iff_iff.2 this.symm
    have := hτwin _ (isPlay_gsPlayOf _) (consistent_gsPlayOf hτval hτml hb)
    simpa [winCond, branchOf_gsPlayOf, branchPart] using this
  | adam =>
    refine Or.inr ⟨stratSet τ, stratSet_mem_borelU τ, fun X _ => ?_⟩
    have hcons := gsConsistent_gsPlay X (stratSet τ)
    have hb : ∀ n, (if Even n then Player.eve else Player.adam) = Player.adam →
        gsPlay X (stratSet τ) n = dirAt τ (pre (gsPlay X (stratSet τ)) n) := by
      intro n hn
      have he : ¬ Even n := by intro h; simp [h] at hn
      have := (hcons n).2 he
      rw [node_mem_stratSet] at this
      exact Bool.eq_iff_iff.2 this.symm
    have := hτwin _ (isPlay_gsPlayOf _) (consistent_gsPlayOf hτval hτml hb)
    simpa [winCond, branchOf_gsPlayOf, branchPart] using this

theorem evenSet_mem_borelU : evenSet ∈ borelU :=
  Pt.measurableSet_of_subset_nodeSet fun _ ⟨v, h, _⟩ => ⟨v, h⟩

/-- **Example 4, Borel MSO**: the determinacy sentence is true in Borel MSO over
`2^{≤ω}`. -/
theorem example4_borel : MSO.True borelU detSentence :=
  (true_detSentence_iff evenSet_mem_borelU).2 fun W hW => gs_borel_determined W hW

/-! ### A non-determined game -/

/-- The play of two strategies only depends on the nodes that they contain. -/
theorem gsPlay_congr {X X' Y Y' : Set Pt} (hX : ∀ v, node v ∈ X ↔ node v ∈ X')
    (hY : ∀ v, node v ∈ Y ↔ node v ∈ Y') : gsPlay X Y = gsPlay X' Y' := by
  have hturn : ∀ n v, (node v ∈ gsTurn X Y n ↔ node v ∈ gsTurn X' Y' n) := by
    intro n v
    by_cases h : Even n <;> simp [gsTurn, h, hX, hY]
  have hnode : ∀ n, gsNode X Y n = gsNode X' Y' n := by
    intro n
    induction n with
    | zero => rfl
    | succ n ih =>
      simp only [gsNode]
      rw [ih]
      congr 2
      exact decide_eq_decide.2 (hturn n _)
  funext n
  simp only [gsPlay]
  rw [hnode n]
  exact decide_eq_decide.2 (hturn n _)

/-- The strategy of Eve that plays the bits of `e`, ignoring Adam's moves. -/
def evenCode (e : Branch) : Set Pt := node '' {v | Even v.length ∧ e (v.length / 2) = true}

/-- The strategy of Adam that plays the bits of `e`, ignoring Eve's moves. -/
def oddCode (e : Branch) : Set Pt := node '' {v | ¬ Even v.length ∧ e (v.length / 2) = true}

theorem node_mem_image {S : Set Node} {v : Node} : node v ∈ node '' S ↔ v ∈ S := by
  constructor
  · rintro ⟨w, hw, h⟩
    cases h
    exact hw
  · exact fun h => ⟨v, h, rfl⟩

theorem gsPlay_evenCode (e : Branch) (Y : Set Pt) (k : ℕ) :
    gsPlay (evenCode e) Y (2 * k) = e k := by
  have := (gsConsistent_gsPlay (evenCode e) Y (2 * k)).1 (even_two_mul k)
  rw [evenCode, node_mem_image] at this
  simp only [Set.mem_setOf_eq, length_pre, even_two_mul, true_and,
    Nat.mul_div_cancel_left k two_pos] at this
  exact Bool.eq_iff_iff.2 this.symm

theorem gsPlay_oddCode (e : Branch) (X : Set Pt) (k : ℕ) :
    gsPlay X (oddCode e) (2 * k + 1) = e k := by
  have hodd : ¬ Even (2 * k + 1) := by simp
  have := (gsConsistent_gsPlay X (oddCode e) (2 * k + 1)).2 hodd
  rw [oddCode, node_mem_image] at this
  simp only [Set.mem_setOf_eq, length_pre, hodd, not_false_eq_true, true_and] at this
  rw [show (2 * k + 1) / 2 = k by omega] at this
  exact Bool.eq_iff_iff.2 this.symm

theorem card_set_node_le : #(Set Node) ≤ #Branch := by
  classical
  refine mk_le_of_injective (f := fun S : Set Node => fun n => decide (∃ v ∈ S, Encodable.encode v = n))
    fun S S' h => ?_
  ext v
  have := congrFun h (Encodable.encode v)
  simp only [decide_eq_decide] at this
  constructor
  · intro hv
    obtain ⟨w, hw, hwv⟩ := this.1 ⟨v, hv, rfl⟩
    rwa [Encodable.encode_injective hwv] at hw
  · intro hv
    obtain ⟨w, hw, hwv⟩ := this.2 ⟨v, hv, rfl⟩
    rwa [Encodable.encode_injective hwv] at hw

/-- **A non-determined Gale–Stewart game** (using the axiom of choice): there is a winning
set `W` such that no strategy of Eve ensures that the play belongs to `W`, and no strategy of
Adam ensures that it does not. -/
theorem exists_not_determined :
    ∃ W : Set Pt, (∀ X : Set Pt, ∃ Y : Set Pt, branch (gsPlay X Y) ∉ W) ∧
      ∀ Y : Set Pt, ∃ X : Set Pt, branch (gsPlay X Y) ∈ W := by
  classical
  -- the plays consistent with a strategy of Adam, resp. of Eve, given as a set of nodes
  let A : Set Node → Set Branch := fun Y => Set.range fun X : Set Node => gsPlay (node '' X) (node '' Y)
  let B : Set Node → Set Branch := fun X => Set.range fun Y : Set Node => gsPlay (node '' X) (node '' Y)
  have hA : ∀ Y, #(A Y) = #Branch := by
    intro Y
    refine le_antisymm (mk_set_le _) ?_
    refine mk_le_of_injective (f := fun e : Branch =>
      (⟨gsPlay (evenCode e) (node '' Y), ⟨{v | Even v.length ∧ e (v.length / 2) = true}, rfl⟩⟩ : A Y)) fun e e' h => ?_
    funext k
    have := congrArg (fun x : A Y => (x : Branch) (2 * k)) h
    simpa [gsPlay_evenCode] using this
  have hB : ∀ X, #(B X) = #Branch := by
    intro X
    refine le_antisymm (mk_set_le _) ?_
    refine mk_le_of_injective (f := fun e : Branch =>
      (⟨gsPlay (node '' X) (oddCode e), ⟨{v | ¬ Even v.length ∧ e (v.length / 2) = true}, rfl⟩⟩ : B X)) fun e e' h => ?_
    funext k
    have := congrArg (fun x : B X => (x : Branch) (2 * k + 1)) h
    simpa [gsPlay_oddCode] using this
  obtain ⟨Wb, hWA, hWB⟩ := exists_separating_set (aleph0_le_mk Branch) card_set_node_le A B hA hB
  have hmem : ∀ b, branch b ∈ Pt.branch '' Wb ↔ b ∈ Wb := by
    intro b
    constructor
    · rintro ⟨c, hc, h⟩
      cases h
      exact hc
    · exact fun h => ⟨b, h, rfl⟩
  refine ⟨Pt.branch '' Wb, fun X => ?_, fun Y => ?_⟩
  · obtain ⟨b, ⟨Y0, rfl⟩, hb⟩ := hWB {v | node v ∈ X}
    refine ⟨node '' Y0, ?_⟩
    rw [hmem, gsPlay_congr (X' := node '' {v | node v ∈ X}) (Y' := node '' Y0)
      (fun v => by rw [node_mem_image]; rfl) (fun _ => Iff.rfl)]
    exact hb
  · obtain ⟨b, ⟨X0, rfl⟩, hb⟩ := hWA {v | node v ∈ Y}
    refine ⟨node '' X0, ?_⟩
    rw [hmem, gsPlay_congr (X' := node '' X0) (Y' := node '' {v | node v ∈ Y})
      (fun _ => Iff.rfl) (fun v => by rw [node_mem_image]; rfl)]
    exact hb

/-- **Example 4, MSO**: the determinacy sentence is false in (unrestricted) MSO over
`2^{≤ω}`. -/
theorem example4_mso : ¬ MSO.True Set.univ detSentence := by
  rw [true_detSentence_iff (Set.mem_univ _)]
  intro h
  obtain ⟨W, h1, h2⟩ := exists_not_determined
  rcases h W trivial with ⟨X, -, hX⟩ | ⟨Y, -, hY⟩
  · obtain ⟨Y, hY⟩ := h1 X
    exact hY (hX Y trivial)
  · obtain ⟨X, hX⟩ := h2 Y
    exact hY X trivial hX

end MSO

end BorelMSO


==> anc/lean-formalization/BorelMSO/MSO/Example4Formula.lean <==
import BorelMSO.MSO.Example3
import BorelMSO.MSO.Gadgets

/-!
# Example 4: determinacy expressed in the logic — the formula

Example 4 of the paper expresses the determinacy of Gale–Stewart games by a formula

  `∀W ⊆ 2^ω. (∃X ⊆ 2^*. ∀Y ⊆ 2^*. φ(W, X, Y)) ∨ (∃Y ⊆ 2^*. ∀X ⊆ 2^*. ¬φ(W, X, Y))`,

where `φ(W, X, Y)` says that the unique play consistent with the strategies `X` (of Eve) and
`Y` (of Adam) belongs to `W`.  This file writes this formula in the syntax of
`BorelMSO/MSO/Syntax.lean` (`BorelMSO.MSO.detSentence`) and computes its meaning
(`BorelMSO.MSO.true_detSentence_iff`).  That it is true in Borel MSO and false in
unrestricted MSO is proved in `BorelMSO/MSO/Example4.lean`.

## The game and its encoding

In a Gale–Stewart game the players pick bits in alternation, Eve first: at a node of even
length Eve chooses the next bit, at a node of odd length Adam does.  As in the paper, a
strategy is a set of nodes; we use the convention that a strategy `X` *moves to the right*
(chooses the bit `1`) at the node `v` exactly when `v ∈ X`.  So a branch `b` is consistent
with the strategies `X` of Eve and `Y` of Adam (`BorelMSO.MSO.GSConsistent`) when, for every
`n`, the `n`-th bit of `b` is `1` exactly when the `n`-th node of `b` belongs to `X` (for `n`
even) or to `Y` (for `n` odd).  There is exactly one such branch,
`BorelMSO.MSO.gsPlay X Y` (`BorelMSO.MSO.gsConsistent_iff`).  Only the nodes of `X` and `Y`
and only the branches of `W` matter.

## The formula

All notions used by `φ` are first defined in the logic from the prefix and lexicographic
orders: equality, being a branch, being the root, being a child of a node, being the *right*
child of a node (the child that is lexicographically largest), and the set of nodes of even
length (by a set quantifier: the unique set of nodes that contains the root and alternates
between a node and its children).  Then

  `φ(W, X, Y) = ∃E. E is the set of nodes of even length ∧ ∃y. y is a branch ∧ y ∈ W ∧
      ∀v ⊏ y. (v ∈ E → (v ∈ X ↔ the right child of v is a prefix of y)) ∧
              (v ∉ E → (v ∈ Y ↔ the right child of v is a prefix of y))`.

Because `φ` uses a set quantifier, its meaning is the intended one as soon as the set of
nodes of even length belongs to the family `U` over which set quantifiers range
(`BorelMSO.MSO.evenSet`); this is the case for Borel MSO and for unrestricted MSO.
-/

namespace BorelMSO

namespace MSO

open Pt

/-! ### Facts about the prefix order -/

theorem pre_antisymm {x y : Pt} (h1 : Pt.Pre x y) (h2 : Pt.Pre y x) : x = y := by
  cases x with
  | node v =>
    cases y with
    | node w =>
      exact congrArg node (List.IsPrefix.eq_of_length h1 (le_antisymm h1.length_le h2.length_le))
    | branch b => exact absurd h2 (by simp)
  | branch b => exact (show y = branch b from h1).symm

theorem not_pre_branch_node (b : Branch) (v : Node) : ¬ Pt.Pre (branch b) (node v) := by simp

theorem pre_node_node {v w : Node} : Pt.Pre (node v) (node w) ↔ v <+: w := Iff.rfl

theorem hasPrefix_append_true_iff (b : Branch) (n : ℕ) :
    HasPrefix (pre b n ++ [true]) (branch b) ↔ b n = true := by
  rw [hasPrefix_branch]
  simp only [List.length_append, length_pre, List.length_cons, List.length_nil, pre_succ]
  constructor
  · intro h
    have := (List.append_inj' h rfl).2
    simp only [List.cons.injEq, and_true] at this
    exact this.symm
  · intro h
    rw [h]

/-- The points strictly below a branch are the nodes on it. -/
theorem strict_branch_iff (b : Branch) (q : Pt) :
    (Pt.Pre q (branch b) ∧ ¬ Pt.Pre (branch b) q) ↔ ∃ n, q = node (pre b n) := by
  constructor
  · rintro ⟨h1, h2⟩
    cases q with
    | node v =>
      refine ⟨v.length, ?_⟩
      exact congrArg node (show v = pre b v.length from h1)
    | branch c =>
      have : branch b = branch c := h1
      rw [this] at h2
      exact absurd (Pre.refl _) h2
  · rintro ⟨n, rfl⟩
    exact ⟨hasPrefix_pre b n, not_pre_branch_node b _⟩

/-! ### Auxiliary formulas and their meaning -/

/-- `x_i` is a strict prefix of `x_j`. -/
def strictF (i j : ℕ) : Fml := .and (.pre i j) (.neg (.pre j i))

/-- `x_i` is a branch: it is maximal for the prefix order. -/
def isBranchF (i : ℕ) : Fml := Fml.allE (Fml.imp (.pre (i + 1) 0) (.pre 0 (i + 1)))

/-- `x_j` is a child of `x_i`. -/
def childF (i j : ℕ) : Fml :=
  .and (strictF i j)
    (Fml.allE (Fml.imp (.and (.pre (i + 1) 0) (.pre 0 (j + 1))) (.or (eqF 0 (i + 1)) (eqF 0 (j + 1)))))

/-- `x_j` is the right child of `x_i`: the lexicographically largest child. -/
def rcF (i j : ℕ) : Fml := .and (childF i j) (Fml.allE (Fml.imp (childF (i + 1) 0) (.lex 0 (j + 1))))

/-- The right child of `x_i` is a prefix of `x_k`. -/
def rightF (i k : ℕ) : Fml := .exE (.and (rcF (i + 1) 0) (.pre 0 (k + 1)))

/-- Equivalence. -/
def iffF (φ ψ : Fml) : Fml := .and (Fml.imp φ ψ) (Fml.imp ψ φ)

/-- The set variable `e` contains exactly the nodes of even length: it contains the root,
and a child belongs to it exactly when its parent does not. -/
def parF (e : ℕ) : Fml :=
  .and (Fml.allE (Fml.imp (rootF 0) (.mem 0 e)))
    (Fml.allE (Fml.allE (Fml.imp (childF 1 0) (iffF (.mem 0 e) (.neg (.mem 1 e))))))

variable (U : Set (Set Pt)) (ev : ℕ → Pt) (sv : ℕ → Set Pt)

theorem sat_iffF (φ ψ : Fml) : Sat U (iffF φ ψ) ev sv ↔ (Sat U φ ev sv ↔ Sat U ψ ev sv) := by
  simp only [iffF, sat_and, sat_imp]
  exact ⟨fun h => ⟨h.1, h.2⟩, fun h => ⟨h.1, h.2⟩⟩

theorem sat_strictF (i j : ℕ) :
    Sat U (strictF i j) ev sv ↔ Pt.Pre (ev i) (ev j) ∧ ¬ Pt.Pre (ev j) (ev i) := by
  simp [strictF]

theorem sat_isBranchF (i : ℕ) : Sat U (isBranchF i) ev sv ↔ ∃ b, ev i = branch b := by
  simp only [isBranchF, sat_allE, sat_imp, sat_pre, cons_zero, cons_succ]
  constructor
  · intro h
    cases hx : ev i with
    | branch b => exact ⟨b, rfl⟩
    | node v =>
      exfalso
      have := h (node (v ++ [false])) (by rw [hx]; exact List.prefix_append v [false])
      rw [hx] at this
      have := (show v ++ [false] <+: v from this).length_le
      simp at this
  · rintro ⟨b, hb⟩ p hp
    rw [hb] at hp ⊢
    rw [show p = branch b from hp]
    exact Pre.refl _

theorem sat_childF (i j : ℕ) :
    Sat U (childF i j) ev sv ↔ ∃ v c, ev i = node v ∧ ev j = node (v ++ [c]) := by
  simp only [childF, sat_and, sat_strictF, sat_allE, sat_imp, sat_pre, sat_or, sat_eqF,
    cons_zero, cons_succ]
  constructor
  · rintro ⟨⟨h1, h2⟩, h3⟩
    cases hx : ev i with
    | branch b =>
      rw [hx] at h1 h2
      rw [show ev j = branch b from h1] at h2
      exact absurd (Pre.refl _) h2
    | node v =>
      rw [hx] at h1 h2 h3
      have hne : ev j ≠ node v := fun h => h2 (h ▸ Pre.refl _)
      obtain ⟨c, hc⟩ := exists_hasPrefix_append h1 hne
      rcases h3 (node (v ++ [c])) ⟨List.prefix_append v [c], hc⟩ with h | h
      · have := congrArg (fun x => match x with | node u => u.length | branch _ => 0) h
        simp at this
      · exact ⟨v, c, rfl, h.symm⟩
  · rintro ⟨v, c, hv, hs⟩
    rw [hv, hs]
    refine ⟨⟨List.prefix_append v [c], fun h => ?_⟩, fun p hp => ?_⟩
    · have := (show v ++ [c] <+: v from h).length_le
      simp at this
    · obtain ⟨hp1, hp2⟩ := hp
      cases p with
      | branch b => exact absurd hp2 (not_pre_branch_node b _)
      | node u =>
        have hp2' : u <+: v ++ [c] := hp2
        rcases List.prefix_concat_iff.1 hp2' with h | h
        · exact Or.inr (congrArg node h)
        · exact Or.inl (congrArg node (List.IsPrefix.eq_of_length h
            (le_antisymm h.length_le (show v <+: u from hp1).length_le)))

theorem lex_left_right (v : Node) : Pt.Lex (node (v ++ [false])) (node (v ++ [true])) :=
  Or.inr ⟨v, List.prefix_rfl, List.prefix_rfl⟩

theorem not_lex_right_left (v : Node) : ¬ Pt.Lex (node (v ++ [true])) (node (v ++ [false])) := by
  rw [lex_iff]
  rintro ⟨h, -⟩
  exact h ⟨v, List.prefix_rfl, List.prefix_rfl⟩

theorem sat_rcF (i j : ℕ) :
    Sat U (rcF i j) ev sv ↔ ∃ v, ev i = node v ∧ ev j = node (v ++ [true]) := by
  simp only [rcF, sat_and, sat_childF, sat_allE, sat_imp, sat_lex, cons_zero, cons_succ]
  constructor
  · rintro ⟨⟨v, c, hv, hc⟩, h⟩
    refine ⟨v, hv, ?_⟩
    cases c with
    | true => exact hc
    | false =>
      have := h (node (v ++ [true])) ⟨v, true, hv, rfl⟩
      rw [hc] at this
      exact absurd this (not_lex_right_left v)
  · rintro ⟨v, hv, hc⟩
    refine ⟨⟨v, true, hv, hc⟩, fun p hp => ?_⟩
    obtain ⟨u, c, hu, hp⟩ := hp
    rw [hv] at hu
    cases hu
    rw [hp, hc]
    cases c with
    | true => exact lex_refl _
    | false => exact lex_left_right _

theorem sat_rightF (i k : ℕ) :
    Sat U (rightF i k) ev sv ↔ ∃ v, ev i = node v ∧ HasPrefix (v ++ [true]) (ev k) := by
  simp only [rightF, sat_exE, sat_and, sat_rcF, sat_pre, cons_zero, cons_succ]
  constructor
  · rintro ⟨p, ⟨v, hv, hp⟩, hpk⟩
    rw [hp] at hpk
    exact ⟨v, hv, hpk⟩
  · rintro ⟨v, hv, hk⟩
    exact ⟨node (v ++ [true]), ⟨v, hv, rfl⟩, hk⟩

theorem sat_parF (e : ℕ) :
    Sat U (parF e) ev sv ↔ ∀ v : Node, node v ∈ sv e ↔ Even v.length := by
  simp only [parF, sat_and, sat_allE, sat_imp, sat_rootF, sat_mem, sat_childF, sat_iffF,
    sat_neg, cons_zero, cons_succ]
  constructor
  · rintro ⟨h0, h1⟩ v
    induction v using List.reverseRecOn with
    | nil => simpa using h0 (node []) rfl
    | append_singleton v c ih =>
      rw [h1 (node v) (node (v ++ [c])) ⟨v, c, rfl, rfl⟩, ih]
      simp [Nat.even_add_one]
  · intro h
    refine ⟨fun p hp => ?_, fun p q hpq => ?_⟩
    · rw [hp, h]
      simp
    · obtain ⟨v, c, rfl, rfl⟩ := hpq
      rw [h, h]
      simp [Nat.even_add_one]

/-! ### Gale–Stewart games with strategies given by sets of nodes -/

/-- The branch `b` is consistent with the strategy `X` of Eve and the strategy `Y` of Adam:
at a node of even length (Eve's turn) the play moves to the right exactly when the node
belongs to `X`, and at a node of odd length (Adam's turn) exactly when it belongs to `Y`. -/
def GSConsistent (X Y : Set Pt) (b : Branch) : Prop :=
  ∀ n, (Even n → (node (pre b n) ∈ X ↔ b n = true)) ∧ (¬ Even n → (node (pre b n) ∈ Y ↔ b n = true))

open Classical in
/-- The strategy whose turn it is after `n` moves. -/
noncomputable def gsTurn (X Y : Set Pt) (n : ℕ) : Set Pt := if Even n then X else Y

open Classical in
/-- The nodes visited by the play of the strategies `X` and `Y`. -/
noncomputable def gsNode (X Y : Set Pt) : ℕ → Node
  | 0 => []
  | n + 1 => gsNode X Y n ++ [decide (node (gsNode X Y n) ∈ gsTurn X Y n)]

open Classical in
/-- The unique play consistent with the strategies `X` of Eve and `Y` of Adam. -/
noncomputable def gsPlay (X Y : Set Pt) : Branch :=
  fun n => decide (node (gsNode X Y n) ∈ gsTurn X Y n)

theorem eq_decide_of_iff {b : Bool} {P : Prop} {_ : Decidable P} (h : b = true ↔ P) :
    b = decide P := by
  cases b <;> simp_all

theorem pre_gsPlay (X Y : Set Pt) (n : ℕ) : pre (gsPlay X Y) n = gsNode X Y n := by
  induction n with
  | zero => rfl
  | succ n ih => rw [pre_succ, ih]; rfl

theorem gsConsistent_gsPlay (X Y : Set Pt) : GSConsistent X Y (gsPlay X Y) := by
  intro n
  refine ⟨fun hn => ?_, fun hn => ?_⟩
  · simp [pre_gsPlay, gsPlay, gsTurn, hn]
  · simp [pre_gsPlay, gsPlay, gsTurn, hn]

/-- The play consistent with two strategies is unique. -/
theorem gsConsistent_iff (X Y : Set Pt) (b : Branch) : GSConsistent X Y b ↔ b = gsPlay X Y := by
  refine ⟨fun h => ?_, fun h => h ▸ gsConsistent_gsPlay X Y⟩
  have hpre : ∀ n, pre b n = gsNode X Y n := by
    intro n
    induction n with
    | zero => rfl
    | succ n ih =>
      rw [pre_succ, ih]
      show gsNode X Y n ++ [b n] = gsNode X Y n ++ [_]
      congr 2
      by_cases hn : Even n
      · have := (h n).1 hn
        rw [ih] at this
        exact eq_decide_of_iff (by rw [gsTurn, if_pos hn]; exact this.symm)
      · have := (h n).2 hn
        rw [ih] at this
        exact eq_decide_of_iff (by rw [gsTurn, if_neg hn]; exact this.symm)
  funext n
  have := congrArg (fun l => l.getLastD false) (hpre (n + 1))
  rw [← pre_gsPlay X Y (n + 1)] at this
  simpa [pre_succ] using this

/-! ### The formula `φ` and the determinacy sentence -/

/-- `φ(W, X, Y)` with `W`, `X`, `Y` the set variables `w`, `x`, `y`: the unique play
consistent with the strategies `X` and `Y` belongs to `W`. -/
def phiF (w x y : ℕ) : Fml :=
  .exS (.and (parF 0) (.exE (.and (isBranchF 0) (.and (.mem 0 (w + 1))
    (Fml.allE (Fml.imp (strictF 0 1)
      (.and (Fml.imp (.mem 0 0) (iffF (.mem 0 (x + 1)) (rightF 0 1)))
        (Fml.imp (.neg (.mem 0 0)) (iffF (.mem 0 (y + 1)) (rightF 0 1))))))))))

/-- The determinacy sentence of Example 4:
`∀W. (∃X. ∀Y. φ(W, X, Y)) ∨ (∃Y. ∀X. ¬φ(W, X, Y))`. -/
def detSentence : Fml :=
  Fml.allS (.or (.exS (Fml.allS (phiF 2 1 0))) (.exS (Fml.allS (.neg (phiF 2 0 1)))))

theorem detSentence_sentence : detSentence.Sentence := by
  simp [detSentence, phiF, parF, rootF, childF, rcF, rightF, strictF, eqF, isBranchF, iffF,
    Fml.Sentence, Fml.allS, Fml.allE, Fml.imp, Fml.WF]

/-- The set of nodes of even length. -/
def evenSet : Set Pt := {x | ∃ v : Node, x = node v ∧ Even v.length}

theorem node_mem_evenSet (v : Node) : node v ∈ evenSet ↔ Even v.length := by
  simp [evenSet]

/-- The meaning of `φ`, provided that the set of nodes of even length is in the range of
the set quantifiers. -/
theorem sat_phiF {U : Set (Set Pt)} (hU : evenSet ∈ U) (ev : ℕ → Pt) (sv : ℕ → Set Pt)
    (w x y : ℕ) :
    Sat U (phiF w x y) ev sv ↔ branch (gsPlay (sv x) (sv y)) ∈ sv w := by
  simp only [phiF, sat_exS, sat_and, sat_parF, sat_exE, sat_isBranchF, sat_mem, sat_allE,
    sat_imp, sat_strictF, sat_iffF, sat_rightF, sat_neg, cons_zero, cons_succ]
  constructor
  · rintro ⟨E, -, hE, p, ⟨b, rfl⟩, hbW, hcond⟩
    suffices hcons : GSConsistent (sv x) (sv y) b by
      rwa [(gsConsistent_iff _ _ b).1 hcons] at hbW
    intro n
    have hc := hcond (node (pre b n)) ⟨hasPrefix_pre b n, not_pre_branch_node b _⟩
    have hright : (∃ v, node (pre b n) = node v ∧ HasPrefix (v ++ [true]) (branch b)) ↔
        b n = true := by
      rw [← hasPrefix_append_true_iff]
      exact ⟨fun ⟨v, hv, h⟩ => by cases hv; exact h, fun h => ⟨_, rfl, h⟩⟩
    rw [hE, length_pre, hright] at hc
    exact hc
  · intro hW
    refine ⟨evenSet, hU, node_mem_evenSet, branch (gsPlay (sv x) (sv y)), ⟨_, rfl⟩, hW,
      fun q hq => ?_⟩
    obtain ⟨n, rfl⟩ := (strict_branch_iff _ q).1 hq
    have hright : (∃ v, node (pre (gsPlay (sv x) (sv y)) n) = node v ∧
        HasPrefix (v ++ [true]) (branch (gsPlay (sv x) (sv y)))) ↔
        gsPlay (sv x) (sv y) n = true := by
      rw [← hasPrefix_append_true_iff]
      exact ⟨fun ⟨v, hv, h⟩ => by cases hv; exact h, fun h => ⟨_, rfl, h⟩⟩
    rw [node_mem_evenSet, length_pre, hright]
    exact gsConsistent_gsPlay _ _ n

/-- **The meaning of the determinacy sentence**: provided that the set of nodes of even
length is in the range `U` of the set quantifiers, the sentence holds exactly when for every
set `W ∈ U`, either some strategy `X ∈ U` of Eve ensures, against every strategy `Y ∈ U` of
Adam, that the play belongs to `W`, or some strategy `Y ∈ U` of Adam ensures, against every
strategy `X ∈ U` of Eve, that it does not. -/
theorem true_detSentence_iff {U : Set (Set Pt)} (hU : evenSet ∈ U) :
    MSO.True U detSentence ↔ ∀ W ∈ U,
      (∃ X ∈ U, ∀ Y ∈ U, branch (gsPlay X Y) ∈ W) ∨
        (∃ Y ∈ U, ∀ X ∈ U, branch (gsPlay X Y) ∉ W) := by
  simp only [MSO.True, detSentence, sat_allS, sat_or, sat_exS, sat_neg, sat_phiF hU, cons_zero,
    cons_succ]

end MSO

end BorelMSO


==> anc/lean-formalization/BorelMSO/MSO/FromAut.lean <==
import Mathlib.Data.FinEnum
import BorelMSO.MSO.ExSk

/-!
# From automata to formulas

This file proves the other half of Theorem 15: every nondeterministic Muller automaton on
Borel trees over an alphabet encoding a valuation of `m` set variables is equivalent to a
formula of Borel MSO (`BorelMSO.MSO.exists_formula`).  Unlike the converse direction, this
one is unconditional — it does not use Conjecture 2.

The formula simply says that an accepting run exists: it quantifies over one set of points
per state of the automaton (a *Borel* set, which is exactly what a run of the model is), and
then states that these sets partition `2^{≤ω}`, that the root carries an initial state, that
the transition relation is respected at every node and that the infinitary transition
relation is respected at every branch.  The last point uses that "the state `q` occurs
infinitely often along the branch `b`" is expressible in MSO.
-/

namespace BorelMSO

namespace MSO

open Pt

variable {K m : ℕ}

/-! ### Enumerations -/

/-- The two Booleans, as a computable enumeration.  The enumerations below are computable
(rather than given by `Finset.univ.toList`, which is not) because the translation of an
automaton into a formula has to be an algorithm. -/
instance : FinEnum Bool := FinEnum.ofList [false, true] (by intro x; cases x <;> simp)

/-- All the letters of the alphabet. -/
@[irreducible] def alist (m : ℕ) : List (Alph 0 m) := FinEnum.toList (Alph 0 m)

theorem mem_alist (a : Alph 0 m) : a ∈ alist m := by
  rw [alist]; exact FinEnum.mem_toList a

/-- All the sets of states, presented as Boolean vectors. -/
@[irreducible] def rlist (K : ℕ) : List (Fin K → Bool) := FinEnum.toList (Fin K → Bool)

theorem mem_rlist (R : Fin K → Bool) : R ∈ rlist K := by
  rw [rlist]; exact FinEnum.mem_toList R

theorem mem_finRange (k : Fin K) : k ∈ List.finRange K := by simp

/-- Two letters of an alphabet with no element track are equal as soon as their set tracks
agree. -/
theorem alph_ext {a b : Alph 0 m} (h : a.2 = b.2) : a = b := by
  refine Prod.ext ?_ h
  funext i
  exact i.elim0

/-! ### The formulas -/

/-- The formula saying that the element `xᵢ` carries the state `k`. -/
def memSt (i : ℕ) (k : Fin K) : Fml := .mem i k.val

/-- The formula saying that the element `xᵢ` carries the letter `a`. -/
def labelF (K : ℕ) (i : ℕ) (a : Alph 0 m) : Fml :=
  bigAnd (List.finRange m)
    (fun j => if a.2 j = true then .mem i (K + j.val) else .neg (.mem i (K + j.val)))

/-- The formula saying that the sets of states partition `2^{≤ω}`. -/
def partF (K : ℕ) : Fml :=
  .allE (.and (bigOr (List.finRange K) (fun k => memSt 0 k))
    (bigAnd (List.finRange K) (fun k => bigAnd (List.finRange K) (fun k' =>
      if k = k' then ftrue else .neg (.and (memSt 0 k) (memSt 0 k'))))))

open scoped Classical in
/-- The formula saying that the root carries an initial state. -/
noncomputable def initF (A : Automaton (Fin K) (Alph 0 m)) : Fml :=
  .allE (Fml.imp (rootF 0)
    (bigOr (List.finRange K) (fun k => if k ∈ A.init then memSt 0 k else ffalse)))

open scoped Classical in
/-- The formula saying that the transition relation is respected at every node. -/
noncomputable def stepF (A : Automaton (Fin K) (Alph 0 m)) : Fml :=
  .allE (.allE (.allE (Fml.imp
    (.and (succF 2 1) (.and (succF 2 0) (.and (.lex 1 0) (.neg (eqF 1 0)))))
    (bigAnd (List.finRange K) (fun k => bigAnd (alist m) (fun a =>
      bigAnd (List.finRange K) (fun kl => bigAnd (List.finRange K) (fun kr =>
        Fml.imp (.and (memSt 2 k) (.and (labelF K 2 a) (.and (memSt 1 kl) (memSt 0 kr))))
          (if A.Dstar k a kl kr then ftrue else ffalse)))))))))

/-- The formula saying that the state `k` occurs infinitely often along the branch `xᵢ`. -/
def ioF (K : ℕ) (i : ℕ) (k : Fin K) : Fml :=
  .allE (Fml.imp (.and (isNodeF 0) (.pre 0 (i + 1)))
    (.exE (.and (.and (isNodeF 0) (.and (.pre 1 0) (.neg (eqF 1 0))))
      (.and (.pre 0 (i + 2)) (memSt 0 k)))))

/-- The formula saying that the set of states occurring infinitely often along the branch
`xᵢ` is described by the Boolean vector `R`. -/
def infEqF (K : ℕ) (i : ℕ) (R : Fin K → Bool) : Fml :=
  bigAnd (List.finRange K) (fun k => if R k = true then ioF K i k else .neg (ioF K i k))

open scoped Classical in
/-- The formula saying that the infinitary transition relation is respected at every
branch. -/
noncomputable def omegaF (A : Automaton (Fin K) (Alph 0 m)) : Fml :=
  .allE (Fml.imp (.neg (isNodeF 0))
    (bigAnd (rlist K) (fun R => bigAnd (alist m) (fun a => bigAnd (List.finRange K) (fun k =>
      Fml.imp (.and (infEqF K 0 R) (.and (labelF K 0 a) (memSt 0 k)))
        (if A.Domega {k' | R k' = true} a k then ftrue else ffalse))))))

/-- **The formula saying that the automaton `A` has an accepting run.** -/
noncomputable def autFml (A : Automaton (Fin K) (Alph 0 m)) : Fml :=
  exSk K (.and (partF K) (.and (initF A) (.and (stepF A) (omegaF A))))

/-! ### Semantics of the component formulas -/

section Semantics

variable {U : Set (Set Pt)} {ev : ℕ → Pt} {V : Fin K → Set Pt} {S : Fin m → Set Pt}

@[simp] theorem sat_memSt (i : ℕ) (k : Fin K) :
    Sat U (memSt i k) ev (consAll V (extS S)) ↔ ev i ∈ V k := by
  show ev i ∈ consAll V (extS S) k.val ↔ _
  rw [consAll_lt]

theorem sat_labelF (i : ℕ) (a : Alph 0 m) :
    Sat U (labelF K i a) ev (consAll V (extS S)) ↔ ∀ j : Fin m, (ev i ∈ S j ↔ a.2 j = true) := by
  rw [labelF, sat_bigAnd]
  constructor
  · intro h j
    have hj := h j (mem_finRange j)
    have hsv : consAll V (extS S) (K + j.val) = S j := by
      rw [consAll_add]
      show (if h : j.val < m then S ⟨j.val, h⟩ else ∅) = S j
      rw [dif_pos j.isLt]
    by_cases ha : a.2 j = true
    · rw [if_pos ha] at hj
      have : ev i ∈ consAll V (extS S) (K + j.val) := hj
      rw [hsv] at this
      exact ⟨fun _ => ha, fun _ => this⟩
    · rw [if_neg ha] at hj
      have : ev i ∉ consAll V (extS S) (K + j.val) := hj
      rw [hsv] at this
      exact ⟨fun hc => absurd hc this, fun hc => absurd hc ha⟩
  · intro h j _
    have hsv : consAll V (extS S) (K + j.val) = S j := by
      rw [consAll_add]
      show (if h : j.val < m then S ⟨j.val, h⟩ else ∅) = S j
      rw [dif_pos j.isLt]
    by_cases ha : a.2 j = true
    · rw [if_pos ha]
      show ev i ∈ consAll V (extS S) (K + j.val)
      rw [hsv]
      exact (h j).2 ha
    · rw [if_neg ha]
      show ev i ∉ consAll V (extS S) (K + j.val)
      rw [hsv]
      intro hc
      exact ha ((h j).1 hc)

theorem sat_partF :
    Sat U (partF K) ev (consAll V (extS S)) ↔
      ∀ x : Pt, (∃ k, x ∈ V k) ∧ ∀ k k' : Fin K, k ≠ k' → ¬ (x ∈ V k ∧ x ∈ V k') := by
  rw [partF, sat_allE]
  refine forall_congr' (fun x => ?_)
  rw [sat_and, sat_bigOr, sat_bigAnd]
  constructor
  · rintro ⟨h1, h2⟩
    refine ⟨?_, ?_⟩
    · obtain ⟨k, -, hk⟩ := h1
      exact ⟨k, by simpa using hk⟩
    · intro k k' hne hc
      have := h2 k (mem_finRange k)
      rw [sat_bigAnd] at this
      have h3 := this k' (mem_finRange k')
      rw [if_neg hne] at h3
      exact h3 (by simpa using hc)
  · rintro ⟨⟨k, hk⟩, h2⟩
    refine ⟨⟨k, mem_finRange k, by simpa using hk⟩, ?_⟩
    intro k1 _
    rw [sat_bigAnd]
    intro k2 _
    by_cases he : k1 = k2
    · rw [if_pos he]
      exact sat_ftrue
    · rw [if_neg he]
      intro hc
      exact h2 k1 k2 he (by simpa using hc)

open scoped Classical in
theorem sat_initF (A : Automaton (Fin K) (Alph 0 m)) :
    Sat U (initF A) ev (consAll V (extS S)) ↔ ∃ k ∈ A.init, Pt.node [] ∈ V k := by
  rw [initF, sat_allE]
  constructor
  · intro h
    have h0 := h (Pt.node [])
    rw [sat_imp] at h0
    have := h0 (by rw [sat_rootF]; rfl)
    rw [sat_bigOr] at this
    obtain ⟨k, -, hk⟩ := this
    by_cases hin : k ∈ A.init
    · rw [if_pos hin] at hk
      exact ⟨k, hin, by simpa using hk⟩
    · rw [if_neg hin] at hk
      exact absurd hk sat_ffalse
  · rintro ⟨k, hin, hk⟩ x
    rw [sat_imp]
    intro hx
    rw [sat_rootF] at hx
    rw [sat_bigOr]
    refine ⟨k, mem_finRange k, ?_⟩
    rw [if_pos hin]
    simpa [hx] using hk

/-! ### Children and branches -/

theorem lex_children (v : Node) : Lex (Pt.node (v ++ [false])) (Pt.node (v ++ [true])) :=
  Or.inr ⟨v, List.prefix_rfl, List.prefix_rfl⟩

theorem not_lex_children (v : Node) : ¬ Lex (Pt.node (v ++ [true])) (Pt.node (v ++ [false])) := by
  rw [lex_iff]
  rintro ⟨h1, -⟩
  exact h1 ⟨v, List.prefix_rfl, List.prefix_rfl⟩

theorem not_isNode_iff {x : Pt} : (¬ ∃ v : Node, x = Pt.node v) ↔ ∃ b : Branch, x = Pt.branch b := by
  cases x with
  | node v => simp
  | branch b => simp

theorem sat_stepF (A : Automaton (Fin K) (Alph 0 m)) :
    Sat U (stepF A) ev (consAll V (extS S)) ↔
      ∀ (v : Node) (k kl kr : Fin K) (a : Alph 0 m),
        Pt.node v ∈ V k → (∀ j, (Pt.node v ∈ S j ↔ a.2 j = true)) →
        Pt.node (v ++ [false]) ∈ V kl → Pt.node (v ++ [true]) ∈ V kr → A.Dstar k a kl kr := by
  classical
  rw [stepF]
  simp only [sat_allE]
  constructor
  · intro h v k kl kr a hk ha hkl hkr
    have hg := h (Pt.node v) (Pt.node (v ++ [false])) (Pt.node (v ++ [true]))
    rw [sat_imp] at hg
    have hguard : Sat U ((succF 2 1).and (((succF 2 0).and ((Fml.lex 1 0).and (eqF 1 0).neg))))
        (cons (Pt.node (v ++ [true])) (cons (Pt.node (v ++ [false])) (cons (Pt.node v) ev)))
        (consAll V (extS S)) := by
      refine ⟨?_, ?_, ?_, ?_⟩
      · rw [sat_succF]
        exact ⟨v, false, rfl, rfl⟩
      · rw [sat_succF]
        exact ⟨v, true, rfl, rfl⟩
      · exact lex_children v
      · rw [sat_neg, sat_eqF]
        intro hc
        simp only [cons_zero, cons_succ, Pt.node.injEq] at hc
        have := congrArg (fun l => l.getLast?) hc
        simp at this
    have hb := hg hguard
    rw [sat_bigAnd] at hb
    have h1 := hb k (mem_finRange k)
    rw [sat_bigAnd] at h1
    have h2 := h1 a (mem_alist a)
    rw [sat_bigAnd] at h2
    have h3 := h2 kl (mem_finRange kl)
    rw [sat_bigAnd] at h3
    have h4 := h3 kr (mem_finRange kr)
    rw [sat_imp] at h4
    have h5 := h4 ⟨by simpa using hk, by rw [sat_labelF]; simpa using ha,
      by simpa using hkl, by simpa using hkr⟩
    by_cases hd : A.Dstar k a kl kr
    · exact hd
    · rw [if_neg hd] at h5
      exact absurd h5 sat_ffalse
  · intro h x y z
    rw [sat_imp]
    rintro ⟨hs1, hs2, hlex, hne⟩
    rw [sat_succF] at hs1 hs2
    obtain ⟨v, c, hx, hy⟩ := hs1
    obtain ⟨v', c', hx', hz⟩ := hs2
    simp only [cons_zero, cons_succ] at hx hy hx' hz hlex hne
    rw [hx] at hx'
    simp only [Pt.node.injEq] at hx'
    subst hx'
    rw [sat_neg, sat_eqF] at hne
    simp only [cons_zero, cons_succ] at hne
    have hcc : c ≠ c' := by
      intro hcc
      exact hne (by rw [hy, hz, hcc])
    have hcv : c = false ∧ c' = true := by
      cases c with
      | false =>
          cases c' with
          | false => exact absurd rfl hcc
          | true => exact ⟨rfl, rfl⟩
      | true =>
          cases c' with
          | false =>
              exfalso
              rw [hy, hz] at hlex
              exact not_lex_children v hlex
          | true => exact absurd rfl hcc
    obtain ⟨rfl, rfl⟩ := hcv
    rw [sat_bigAnd]
    intro k _
    rw [sat_bigAnd]
    intro a _
    rw [sat_bigAnd]
    intro kl _
    rw [sat_bigAnd]
    intro kr _
    rw [sat_imp]
    rintro ⟨hk, hlab, hkl, hkr⟩
    rw [sat_labelF] at hlab
    simp only [cons_zero, cons_succ] at hk hlab hkl hkr
    rw [hx] at hk hlab
    rw [hy] at hkl
    rw [hz] at hkr
    rw [if_pos (h v k kl kr a (by simpa using hk) (fun j => by simpa using hlab j)
      (by simpa using hkl) (by simpa using hkr))]
    exact sat_ftrue

theorem sat_ioF (i : ℕ) (k : Fin K) :
    Sat U (ioF K i k) ev (consAll V (extS S)) ↔
      ∀ z : Pt, (∃ w : Node, z = Pt.node w) → Pre z (ev i) →
        ∃ y : Pt, (∃ u : Node, y = Pt.node u) ∧ Pre z y ∧ z ≠ y ∧ Pre y (ev i) ∧ y ∈ V k := by
  rw [ioF, sat_allE]
  refine forall_congr' (fun z => ?_)
  rw [sat_imp]
  constructor
  · intro h hz hpre
    have := h ⟨by rw [sat_isNodeF]; exact hz, by simpa using hpre⟩
    rw [sat_exE] at this
    obtain ⟨y, ⟨hy1, hy2, hy3⟩, hy4, hy5⟩ := this
    rw [sat_isNodeF] at hy1
    simp only [cons_zero] at hy1 hy2 hy3 hy4 hy5
    rw [sat_neg, sat_eqF] at hy3
    simp only [cons_zero, cons_succ] at hy3
    exact ⟨y, hy1, hy2, hy3, hy4, by simpa using hy5⟩
  · intro h hg
    obtain ⟨h1, h2⟩ := hg
    rw [sat_isNodeF] at h1
    simp only [cons_zero] at h1 h2
    obtain ⟨y, hy1, hy2, hy3, hy4, hy5⟩ := h h1 h2
    rw [sat_exE]
    refine ⟨y, ⟨?_, ?_, ?_⟩, ?_, ?_⟩
    · rw [sat_isNodeF]; exact hy1
    · simpa using hy2
    · rw [sat_neg, sat_eqF]
      simp only [cons_zero, cons_succ]
      exact hy3
    · simpa using hy4
    · simpa using hy5

theorem sat_ioF_branch {i : ℕ} (k : Fin K) {b : Branch} (hev : ev i = Pt.branch b) :
    Sat U (ioF K i k) ev (consAll V (extS S)) ↔ {n | Pt.node (pre b n) ∈ V k}.Infinite := by
  rw [sat_ioF]
  constructor
  · intro h
    apply Set.infinite_of_not_bddAbove
    rintro ⟨N, hN⟩
    obtain ⟨y, ⟨u, rfl⟩, hy2, hy3, hy4, hy5⟩ :=
      h (Pt.node (pre b (N + 1))) ⟨_, rfl⟩ (by rw [hev]; exact hasPrefix_pre b (N + 1))
    rw [hev] at hy4
    have hu : u = pre b u.length := by simpa using hy4
    have hlen : N + 1 < u.length := by
      have h1 : pre b (N + 1) <+: u := hy2
      have h2 : (pre b (N + 1)).length ≤ u.length := h1.length_le
      simp only [length_pre] at h2
      rcases Nat.lt_or_ge (N + 1) u.length with hlt | hge
      · exact hlt
      · exfalso
        have : u = pre b (N + 1) :=
          (List.IsPrefix.eq_of_length h1 (by simp; omega)).symm
        exact hy3 (by rw [this])
    have hmem : u.length ∈ {n | Pt.node (pre b n) ∈ V k} := by
      show Pt.node (pre b u.length) ∈ V k
      rw [← hu]
      exact hy5
    have := hN hmem
    omega
  · intro hinf z hzn hz
    obtain ⟨w, rfl⟩ := hzn
    rw [hev] at hz
    have hw : w = pre b w.length := by simpa using hz
    obtain ⟨n, hn, hlt⟩ := hinf.exists_gt w.length
    refine ⟨Pt.node (pre b n), ⟨_, rfl⟩, ?_, ?_, ?_, hn⟩
    · show HasPrefix w (Pt.node (pre b n))
      rw [hw]
      exact pre_prefix_pre b (le_of_lt hlt)
    · intro hc
      simp only [Pt.node.injEq] at hc
      have hlen := congrArg List.length hc
      simp only [length_pre] at hlen
      omega
    · rw [hev]
      exact hasPrefix_pre b n

theorem sat_infEqF {i : ℕ} (R : Fin K → Bool) {b : Branch} (hev : ev i = Pt.branch b) :
    Sat U (infEqF K i R) ev (consAll V (extS S)) ↔
      ∀ k, ({n | Pt.node (pre b n) ∈ V k}.Infinite ↔ R k = true) := by
  rw [infEqF, sat_bigAnd]
  constructor
  · intro h k
    have hk := h k (mem_finRange k)
    by_cases hR : R k = true
    · rw [if_pos hR] at hk
      rw [sat_ioF_branch k hev] at hk
      exact ⟨fun _ => hR, fun _ => hk⟩
    · rw [if_neg hR] at hk
      rw [sat_neg, sat_ioF_branch k hev] at hk
      exact ⟨fun hc => absurd hc hk, fun hc => absurd hc hR⟩
  · intro h k _
    by_cases hR : R k = true
    · rw [if_pos hR, sat_ioF_branch k hev]
      exact (h k).2 hR
    · rw [if_neg hR, sat_neg, sat_ioF_branch k hev]
      intro hc
      exact hR ((h k).1 hc)

theorem sat_omegaF (A : Automaton (Fin K) (Alph 0 m)) :
    Sat U (omegaF A) ev (consAll V (extS S)) ↔
      ∀ (b : Branch) (R : Fin K → Bool) (a : Alph 0 m) (k : Fin K),
        (∀ k', ({n | Pt.node (pre b n) ∈ V k'}.Infinite ↔ R k' = true)) →
        (∀ j, (Pt.branch b ∈ S j ↔ a.2 j = true)) → Pt.branch b ∈ V k →
        A.Domega {k' | R k' = true} a k := by
  classical
  rw [omegaF, sat_allE]
  constructor
  · intro h b R a k hR ha hk
    have hb := h (Pt.branch b)
    rw [sat_imp] at hb
    have hg : Sat U (isNodeF 0).neg (cons (Pt.branch b) ev) (consAll V (extS S)) := by
      rw [sat_neg, sat_isNodeF]
      simp
    have h1 := hb hg
    rw [sat_bigAnd] at h1
    have h2 := h1 R (mem_rlist R)
    rw [sat_bigAnd] at h2
    have h3 := h2 a (mem_alist a)
    rw [sat_bigAnd] at h3
    have h4 := h3 k (mem_finRange k)
    rw [sat_imp] at h4
    have hinf' : Sat U (infEqF K 0 R) (cons (Pt.branch b) ev) (consAll V (extS S)) := by
      rw [sat_infEqF R (show (cons (Pt.branch b) ev) 0 = Pt.branch b from rfl)]
      exact hR
    have h5 := h4 ⟨hinf', by rw [sat_labelF]; simpa using ha, by simpa using hk⟩
    by_cases hd : A.Domega {k' | R k' = true} a k
    · exact hd
    · rw [if_neg hd] at h5
      exact absurd h5 sat_ffalse
  · intro h x
    rw [sat_imp]
    intro hx
    rw [sat_neg, sat_isNodeF] at hx
    simp only [cons_zero] at hx
    obtain ⟨b, hb⟩ := not_isNode_iff.1 hx
    rw [sat_bigAnd]
    intro R _
    rw [sat_bigAnd]
    intro a _
    rw [sat_bigAnd]
    intro k _
    rw [sat_imp]
    rintro ⟨hinf, hlab, hk⟩
    rw [sat_infEqF R (show (cons x ev) 0 = Pt.branch b by simpa using hb)] at hinf
    rw [sat_labelF] at hlab
    simp only [cons_zero] at hlab hk
    rw [hb] at hlab hk
    rw [if_pos (h b R a k hinf (fun j => by simpa using hlab j) (by simpa using hk))]
    exact sat_ftrue

/-! ### The automaton and its formula recognize the same language -/

theorem label_eq {t : Pt → Alph 0 m} {x : Pt} {a : Alph 0 m}
    (h : ∀ j : Fin m, (x ∈ sTrack t j ↔ a.2 j = true)) : t x = a := by
  refine alph_ext (funext fun j => ?_)
  have hj := h j
  simp only [sTrack, Set.mem_setOf_eq] at hj
  cases hb : (t x).2 j <;> cases ha : a.2 j <;> simp_all

theorem label_of_eq {t : Pt → Alph 0 m} {x : Pt} {a : Alph 0 m} (h : t x = a) :
    ∀ j : Fin m, (x ∈ sTrack t j ↔ a.2 j = true) := by
  intro j
  simp [sTrack, h]

/-- **The formula `autFml A` defines the language of `A`.** -/
theorem lang_eq_autFml (A : Automaton (Fin K) (Alph 0 m)) :
    A.lang = {t : Pt → Alph 0 m | IsBorelTree t ∧
      Sat borelU (autFml A) (fun _ => Pt.node []) (extS (sTrack t))} := by
  classical
  ext t
  constructor
  · rintro ⟨ht, ρ, hρb, hinit, hstar, homega⟩
    refine ⟨ht, ?_⟩
    rw [autFml, sat_exSk]
    refine ⟨fun k => {x | ρ x = k}, fun k => hρb k, ?_, ?_, ?_, ?_⟩
    · rw [sat_partF]
      intro x
      refine ⟨⟨ρ x, rfl⟩, ?_⟩
      rintro k k' hne ⟨h1, h2⟩
      exact hne (h1.symm.trans h2)
    · rw [sat_initF]
      exact ⟨ρ (Pt.node []), hinit, rfl⟩
    · rw [sat_stepF]
      intro v k kl kr a hk ha hkl hkr
      have h1 : ρ (Pt.node v) = k := hk
      have h2 : ρ (Pt.node (v ++ [false])) = kl := hkl
      have h3 : ρ (Pt.node (v ++ [true])) = kr := hkr
      have h4 : t (Pt.node v) = a := label_eq ha
      rw [← h1, ← h2, ← h3, ← h4]
      exact hstar v
    · rw [sat_omegaF]
      intro b R a k hR ha hk
      have h1 : ρ (Pt.branch b) = k := hk
      have h2 : t (Pt.branch b) = a := label_eq ha
      have h3 : {k' | R k' = true} = infSet ρ b := by
        ext k'
        exact ⟨fun hk' => (hR k').2 hk', fun hk' => (hR k').1 hk'⟩
      rw [h3, ← h1, ← h2]
      exact homega b
  · rintro ⟨ht, hsat⟩
    rw [autFml, sat_exSk] at hsat
    obtain ⟨V, hVb, hpart, hinit, hstep, homega⟩ := hsat
    rw [sat_partF] at hpart
    rw [sat_initF] at hinit
    rw [sat_stepF] at hstep
    rw [sat_omegaF] at homega
    have hex : ∀ x : Pt, ∃ k, x ∈ V k := fun x => (hpart x).1
    choose ρ hρ using hex
    have huniq : ∀ (x : Pt) (k : Fin K), x ∈ V k → ρ x = k := by
      intro x k hk
      by_contra hne
      exact (hpart x).2 (ρ x) k hne ⟨hρ x, hk⟩
    have hVeq : ∀ k, {x | ρ x = k} = V k := by
      intro k
      ext x
      constructor
      · rintro rfl
        exact hρ x
      · intro hx
        exact huniq x k hx
    refine ⟨ht, ρ, ?_, ?_, ?_, ?_⟩
    · intro k
      rw [hVeq k]
      exact hVb k
    · obtain ⟨k, hk1, hk2⟩ := hinit
      rw [huniq _ k hk2]
      exact hk1
    · intro v
      exact hstep v (ρ (Pt.node v)) (ρ (Pt.node (v ++ [false]))) (ρ (Pt.node (v ++ [true])))
        (t (Pt.node v)) (hρ _) (label_of_eq rfl) (hρ _) (hρ _)
    · intro b
      have hRdef : ∀ k' : Fin K,
          ({n | Pt.node (pre b n) ∈ V k'}.Infinite ↔
            (decide ({n | Pt.node (pre b n) ∈ V k'}.Infinite) = true)) := by
        intro k'
        simp
      have h3 : {k' : Fin K | (decide ({n | Pt.node (pre b n) ∈ V k'}.Infinite)) = true}
          = infSet ρ b := by
        ext k'
        simp only [Set.mem_setOf_eq, decide_eq_true_eq, infSet]
        constructor
        · intro hinf
          refine Set.Infinite.mono ?_ hinf
          intro n hn
          exact huniq _ k' hn
        · intro hinf
          refine Set.Infinite.mono ?_ hinf
          intro n hn
          simp only [Set.mem_setOf_eq] at hn
          rw [← hn]
          exact hρ _
      have := homega b (fun k' => decide ({n | Pt.node (pre b n) ∈ V k'}.Infinite))
        (t (Pt.branch b)) (ρ (Pt.branch b)) hRdef (label_of_eq rfl) (hρ _)
      rwa [h3] at this

/-! ### The formula is well formed -/

theorem wf_memSt {i n M : ℕ} {k : Fin K} (hi : i < n) (hk : (k : ℕ) < M) :
    (memSt i k).WF n M := ⟨hi, hk⟩

theorem wf_labelF {i n M : ℕ} (hi : i < n) (h : K + m ≤ M) (a : Alph 0 m) :
    (labelF K i a).WF n M := by
  refine wf_bigAnd _ _ (fun j _ => ?_)
  have hj : K + (j : ℕ) < M := by have := j.isLt; omega
  by_cases ha : a.2 j = true
  · rw [if_pos ha]; exact ⟨hi, hj⟩
  · rw [if_neg ha]; exact ⟨hi, hj⟩

theorem wf_partF {n M : ℕ} (h : K ≤ M) : (partF K).WF n M := by
  refine ⟨wf_bigOr _ _ (fun k _ => ⟨by omega, by have := k.isLt; omega⟩), ?_⟩
  refine wf_bigAnd _ _ (fun k _ => wf_bigAnd _ _ (fun k' _ => ?_))
  by_cases hk : k = k'
  · rw [if_pos hk]; exact wf_ftrue _ _
  · rw [if_neg hk]
    exact ⟨⟨by omega, by have := k.isLt; omega⟩, ⟨by omega, by have := k'.isLt; omega⟩⟩

open scoped Classical in
theorem wf_initF {n M : ℕ} (h : K ≤ M) (A : Automaton (Fin K) (Alph 0 m)) :
    (initF A).WF n M := by
  refine ⟨wf_rootF (m := M) (by omega), wf_bigOr _ _ (fun k _ => ?_)⟩
  by_cases hk : k ∈ A.init
  · rw [if_pos hk]; exact ⟨by omega, by have := k.isLt; omega⟩
  · rw [if_neg hk]; exact wf_ffalse _ _

open scoped Classical in
theorem wf_stepF {n M : ℕ} (h : K + m ≤ M) (A : Automaton (Fin K) (Alph 0 m)) :
    (stepF A).WF n M := by
  refine ⟨⟨wf_succF (by omega) (by omega),
    wf_succF (by omega) (by omega), ⟨by omega, by omega⟩, wf_eqF (by omega) (by omega)⟩, ?_⟩
  refine wf_bigAnd _ _ (fun k _ => wf_bigAnd _ _ (fun a _ =>
    wf_bigAnd _ _ (fun kl _ => wf_bigAnd _ _ (fun kr _ => ?_))))
  refine ⟨⟨⟨by omega, by have := k.isLt; omega⟩, wf_labelF (by omega) h a,
    ⟨by omega, by have := kl.isLt; omega⟩, ⟨by omega, by have := kr.isLt; omega⟩⟩, ?_⟩
  by_cases hd : A.Dstar k a kl kr
  · rw [if_pos hd]; exact wf_ftrue _ _
  · rw [if_neg hd]; exact wf_ffalse _ _

theorem wf_ioF {i n M : ℕ} (hi : i < n) (k : Fin K) (hk : (k : ℕ) < M) :
    (ioF K i k).WF n M := by
  refine ⟨⟨wf_isNodeF (by omega), by omega, by omega⟩, ?_⟩
  exact ⟨⟨wf_isNodeF (by omega), ⟨by omega, by omega⟩, wf_eqF (by omega) (by omega)⟩,
    ⟨by omega, by omega⟩, ⟨by omega, hk⟩⟩

theorem wf_infEqF {i n M : ℕ} (hi : i < n) (h : K ≤ M) (R : Fin K → Bool) :
    (infEqF K i R).WF n M := by
  refine wf_bigAnd _ _ (fun k _ => ?_)
  have hk : (k : ℕ) < M := by have := k.isLt; omega
  by_cases hR : R k = true
  · rw [if_pos hR]; exact wf_ioF hi k hk
  · rw [if_neg hR]; exact wf_ioF hi k hk

open scoped Classical in
theorem wf_omegaF {n M : ℕ} (h : K + m ≤ M) (A : Automaton (Fin K) (Alph 0 m)) :
    (omegaF A).WF n M := by
  refine ⟨wf_isNodeF (by omega), ?_⟩
  refine wf_bigAnd _ _ (fun R _ => wf_bigAnd _ _ (fun a _ => wf_bigAnd _ _ (fun k _ => ?_)))
  refine ⟨⟨wf_infEqF (by omega) (by omega) R, wf_labelF (by omega) h a,
    ⟨by omega, by have := k.isLt; omega⟩⟩, ?_⟩
  by_cases hd : A.Domega {k' | R k' = true} a k
  · rw [if_pos hd]; exact wf_ftrue _ _
  · rw [if_neg hd]; exact wf_ffalse _ _

theorem wf_autFml (A : Automaton (Fin K) (Alph 0 m)) : (autFml A).WF 0 m := by
  refine wf_exSk K _ 0 m ?_
  exact ⟨wf_partF (by omega), wf_initF (by omega) A, wf_stepF (by omega) A,
    wf_omegaF (by omega) A⟩

/-- **From automata to formulas** (half of Theorem 15).  Every nondeterministic Muller
automaton on Borel trees over the alphabet encoding a valuation of `m` set variables is
equivalent to a formula of Borel MSO with `m` free set variables. -/
theorem exists_formula (A : Automaton (Fin K) (Alph 0 m)) :
    ∃ φ : Fml, φ.WF 0 m ∧ A.lang = {t : Pt → Alph 0 m | IsBorelTree t ∧
      Sat borelU φ (fun _ => Pt.node []) (extS (sTrack t))} :=
  ⟨autFml A, wf_autFml A, lang_eq_autFml A⟩

end Semantics

end MSO

end BorelMSO


==> anc/lean-formalization/BorelMSO/MSO/Gadgets.lean <==
import BorelMSO.MSO.ToAut

/-!
# Definable relations of `2^{≤ω}`

To translate an automaton into a formula of MSO one needs a handful of auxiliary formulas:
"`x` is a node", "`x` is the root", "`y` is a child of `x`", equality, and finite
conjunctions and disjunctions.  This file defines them and computes their semantics.

All the formulas are given in de Bruijn notation, the free element variables being passed as
explicit indices.
-/

namespace BorelMSO

namespace MSO

open Pt

variable {U : Set (Set Pt)} {ev : ℕ → Pt} {sv : ℕ → Set Pt}

/-! ### Antisymmetry of the prefix order -/

theorem Pre.antisymm {x y : Pt} (h₁ : Pre x y) (h₂ : Pre y x) : x = y := by
  cases x with
  | node v =>
      cases y with
      | node w =>
          exact congrArg _ (List.IsPrefix.eq_of_length h₁
            (le_antisymm (List.IsPrefix.length_le h₁) (List.IsPrefix.length_le h₂)))
      | branch b => exact (pre_branch b (node v)).1 h₂
  | branch b => exact ((pre_branch b y).1 h₁).symm

/-! ### Finite conjunctions and disjunctions -/

/-- A formula which is always true. -/
def ftrue : Fml := .allE (.pre 0 0)

@[simp] theorem sat_ftrue : Sat U ftrue ev sv := by
  rw [ftrue, sat_allE]
  intro p
  exact Pre.refl p

theorem wf_ftrue (n m : ℕ) : ftrue.WF n m := ⟨by omega, by omega⟩

/-- A formula which is always false. -/
def ffalse : Fml := .neg ftrue

@[simp] theorem sat_ffalse : ¬ Sat U ffalse ev sv := by
  rw [ffalse, sat_neg]
  simp

theorem wf_ffalse (n m : ℕ) : ffalse.WF n m := wf_ftrue n m

/-- The conjunction of a finite family of formulas. -/
def bigAnd {α : Type*} (l : List α) (f : α → Fml) : Fml :=
  l.foldr (fun a acc => .and (f a) acc) ftrue

theorem sat_bigAnd {α : Type*} (l : List α) (f : α → Fml) :
    Sat U (bigAnd l f) ev sv ↔ ∀ a ∈ l, Sat U (f a) ev sv := by
  induction l with
  | nil => simp [bigAnd]
  | cons a l ih =>
      simp only [bigAnd, List.foldr_cons, sat_and, List.mem_cons, forall_eq_or_imp]
      rw [show (List.foldr (fun a acc => Fml.and (f a) acc) ftrue l) = bigAnd l f from rfl, ih]

theorem wf_bigAnd {α : Type*} (l : List α) (f : α → Fml) {n m : ℕ}
    (h : ∀ a ∈ l, (f a).WF n m) : (bigAnd l f).WF n m := by
  induction l with
  | nil => exact wf_ftrue n m
  | cons a l ih =>
      exact ⟨h a (by simp), ih (fun b hb => h b (by simp [hb]))⟩

/-- The disjunction of a finite family of formulas. -/
def bigOr {α : Type*} (l : List α) (f : α → Fml) : Fml :=
  l.foldr (fun a acc => .or (f a) acc) ffalse

theorem sat_bigOr {α : Type*} (l : List α) (f : α → Fml) :
    Sat U (bigOr l f) ev sv ↔ ∃ a ∈ l, Sat U (f a) ev sv := by
  induction l with
  | nil => simp [bigOr]
  | cons a l ih =>
      simp only [bigOr, List.foldr_cons, sat_or, List.mem_cons, exists_eq_or_imp]
      rw [show (List.foldr (fun a acc => Fml.or (f a) acc) ffalse l) = bigOr l f from rfl, ih]

theorem wf_bigOr {α : Type*} (l : List α) (f : α → Fml) {n m : ℕ}
    (h : ∀ a ∈ l, (f a).WF n m) : (bigOr l f).WF n m := by
  induction l with
  | nil => exact wf_ffalse n m
  | cons a l ih =>
      exact ⟨h a (by simp), ih (fun b hb => h b (by simp [hb]))⟩

/-! ### Equality, nodes, the root, children -/

/-- Equality of two elements. -/
def eqF (i j : ℕ) : Fml := .and (.pre i j) (.pre j i)

theorem sat_eqF (i j : ℕ) : Sat U (eqF i j) ev sv ↔ ev i = ev j := by
  simp only [eqF, sat_and, sat_pre]
  exact ⟨fun h => Pre.antisymm h.1 h.2, fun h => by rw [h]; exact ⟨Pre.refl _, Pre.refl _⟩⟩

theorem wf_eqF {i j n m : ℕ} (hi : i < n) (hj : j < n) : (eqF i j).WF n m :=
  ⟨⟨hi, hj⟩, ⟨hj, hi⟩⟩

/-- `xᵢ` is a node, that is, it has a proper extension. -/
def isNodeF (i : ℕ) : Fml := .exE (.and (.pre (i + 1) 0) (.neg (.pre 0 (i + 1))))

theorem sat_isNodeF (i : ℕ) : Sat U (isNodeF i) ev sv ↔ ∃ v : Node, ev i = Pt.node v := by
  simp only [isNodeF, sat_exE, sat_and, sat_neg, sat_pre, cons_zero, cons_succ]
  constructor
  · rintro ⟨y, h1, h2⟩
    cases hx : ev i with
    | node v => exact ⟨v, rfl⟩
    | branch b =>
        exfalso
        rw [hx] at h1 h2
        rw [pre_branch] at h1
        exact h2 (by rw [h1]; exact Pre.refl _)
  · rintro ⟨v, hv⟩
    refine ⟨Pt.node (v ++ [false]), ?_, ?_⟩
    · rw [hv]
      exact List.prefix_append _ _
    · rw [hv]
      intro hc
      exact not_hasPrefix_append_self (hasPrefix_of_pre hc (List.prefix_rfl))

theorem wf_isNodeF {i n m : ℕ} (hi : i < n) : (isNodeF i).WF n m :=
  ⟨⟨by omega, by omega⟩, ⟨by omega, by omega⟩⟩

/-- `xᵢ` is the root. -/
def rootF (i : ℕ) : Fml := .allE (.pre (i + 1) 0)

theorem sat_rootF (i : ℕ) : Sat U (rootF i) ev sv ↔ ev i = Pt.node [] := by
  simp only [rootF, sat_allE, sat_pre, cons_zero, cons_succ]
  constructor
  · intro h
    cases hx : ev i with
    | node v =>
        have := h (Pt.node [])
        rw [hx] at this
        have : v <+: ([] : Node) := this
        simpa using this
    | branch b =>
        have := h (Pt.node [])
        rw [hx, pre_branch] at this
        exact absurd this (by simp)
  · intro h p
    rw [h]
    exact hasPrefix_nil p

theorem wf_rootF {i n m : ℕ} (hi : i < n) : (rootF i).WF n m := ⟨by omega, by omega⟩

/-- `xⱼ` is a child of `xᵢ`: a proper extension with nothing strictly in between. -/
def succF (i j : ℕ) : Fml :=
  .and (.and (.pre i j) (.neg (eqF i j)))
    (.allE ((Fml.imp (.and (.pre (i + 1) 0) (.pre 0 (j + 1)))
      (.or (eqF 0 (i + 1)) (eqF 0 (j + 1))))))

theorem sat_succF (i j : ℕ) :
    Sat U (succF i j) ev sv ↔ ∃ (v : Node) (c : Bool),
      ev i = Pt.node v ∧ ev j = Pt.node (v ++ [c]) := by
  simp only [succF, sat_and, sat_neg, sat_pre, sat_eqF, sat_allE, sat_imp, sat_or, cons_zero,
    cons_succ]
  constructor
  · rintro ⟨⟨hpre, hne⟩, hmid⟩
    cases hx : ev i with
    | branch b =>
        exfalso
        rw [hx, pre_branch] at hpre
        exact hne (by rw [hx, hpre])
    | node v =>
        rw [hx] at hpre hne
        have hne' : ev j ≠ Pt.node v := fun hc => hne hc.symm
        obtain ⟨c, hc⟩ := exists_hasPrefix_append (show HasPrefix v (ev j) from hpre) hne'
        have hz := hmid (Pt.node (v ++ [c])) ⟨by rw [hx]; exact List.prefix_append _ _, hc⟩
        rcases hz with hz | hz
        · exfalso
          rw [hx] at hz
          simp only [Pt.node.injEq] at hz
          have := congrArg List.length hz
          simp at this
        · exact ⟨v, c, rfl, hz.symm⟩
  · rintro ⟨v, c, hi, hj⟩
    refine ⟨⟨?_, ?_⟩, ?_⟩
    · rw [hi, hj]
      exact List.prefix_append _ _
    · rw [hi, hj]
      intro hc
      simp only [Pt.node.injEq] at hc
      have := congrArg List.length hc
      simp at this
    · intro z ⟨h1, h2⟩
      rw [hi] at h1
      rw [hj] at h2
      cases hz : z with
      | branch b =>
          exfalso
          rw [hz, pre_branch] at h2
          exact absurd h2 (by simp)
      | node w =>
          rw [hz] at h1 h2
          have h1' : v <+: w := h1
          have h2' : w <+: v ++ [c] := h2
          rcases Nat.lt_or_ge w.length (v ++ [c]).length with hlt | hge
          · left
            rw [hi]
            have hwv : w = v := (List.IsPrefix.eq_of_length h1' (by
              have := h1'.length_le
              have := h2'.length_le
              simp at hlt ⊢
              omega)).symm
            rw [hwv]
          · right
            rw [hj]
            exact congrArg Pt.node
              (List.IsPrefix.eq_of_length h2' (le_antisymm h2'.length_le hge))

theorem wf_succF {i j n m : ℕ} (hi : i < n) (hj : j < n) : (succF i j).WF n m :=
  ⟨⟨⟨hi, hj⟩, wf_eqF hi hj⟩,
    ⟨⟨⟨by omega, by omega⟩, ⟨by omega, by omega⟩⟩,
      Or.elim (Classical.em _) (fun _ => ⟨wf_eqF (by omega) (by omega),
        wf_eqF (by omega) (by omega)⟩) (fun _ => ⟨wf_eqF (by omega) (by omega),
        wf_eqF (by omega) (by omega)⟩)⟩⟩

end MSO

end BorelMSO


==> anc/lean-formalization/BorelMSO/MSO/Separation.lean <==
import Mathlib.SetTheory.Cardinal.Arithmetic
import Mathlib.SetTheory.Ordinal.Basic

/-!
# A separation lemma by transfinite recursion

The classical construction of a non-determined Gale–Stewart game (used for Example 4 of the
paper) rests on the following set-theoretic fact, proved by transfinite recursion along a
well-order of the index set whose proper initial segments are small (this uses the axiom of
choice):

> Let `α` be an infinite set, and let `(A i)` and `(B i)` be families of subsets of `α`,
> indexed by a set of cardinality at most `|α|`, with all `A i` and `B i` of cardinality
> `|α|`.  Then there is a set `W ⊆ α` meeting every `A i` and missing a point of every
> `B i`.

(`BorelMSO.exists_separating_set`.)
-/

namespace BorelMSO

open Cardinal

universe u

/-- **Separation lemma.**  If `α` is infinite and `(A i)`, `(B i)` are families of subsets of
`α` of full cardinality, indexed by a set of cardinality at most `|α|`, then some set `W`
meets every `A i` and misses a point of every `B i`. -/
theorem exists_separating_set {α ι : Type u} (hα : ℵ₀ ≤ #α) (hι : #ι ≤ #α)
    (A B : ι → Set α) (hA : ∀ i, #(A i) = #α) (hB : ∀ i, #(B i) = #α) :
    ∃ W : Set α, (∀ i, (A i ∩ W).Nonempty) ∧ ∀ i, (B i \ W).Nonempty := by
  classical
  rcases isEmpty_or_nonempty ι with hι0 | hι0
  · exact ⟨∅, fun i => isEmptyElim i, fun i => isEmptyElim i⟩
  have hαne : Nonempty α := by
    rw [← Cardinal.mk_ne_zero_iff]
    exact (aleph0_pos.trans_le hα).ne'
  obtain ⟨a0⟩ := hαne
  -- the index set of the recursion: the initial ordinal of `|α|`
  set c : Cardinal := #α with hc
  let κ := c.ord.ToType
  have hικ : #ι ≤ #κ := by rw [mk_ord_toType]; exact hι
  obtain ⟨e⟩ := (Cardinal.le_def ι κ).1 hικ
  let f : κ → ι := Function.invFun e
  have hf : Function.Surjective f := Function.invFun_surjective e.injective
  -- the conditions on the pair chosen at stage `i`
  let Good : (i : κ) → ((j : κ) → j < i → α × α) → α × α → Prop := fun i prev p =>
    p.1 ∈ A (f i) ∧ (∀ j (h : j < i), p.1 ≠ (prev j h).2) ∧
      p.2 ∈ B (f i) ∧ (∀ j (h : j < i), p.2 ≠ (prev j h).1) ∧ p.2 ≠ p.1
  let pick : (i : κ) → ((j : κ) → j < i → α × α) → α × α := fun i prev =>
    if h : ∃ p, Good i prev p then h.choose else (a0, a0)
  let seq : κ → α × α := (wellFounded_lt (α := κ)).fix pick
  have hseq : ∀ i, seq i = pick i (fun j _ => seq j) := fun i =>
    (wellFounded_lt (α := κ)).fix_eq pick i
  -- the choices are always possible
  have hgood : ∀ i, Good i (fun j _ => seq j) (seq i) := by
    intro i
    have hex : ∃ p, Good i (fun j _ => seq j) p := by
      let Rb : Set α := Set.range (fun j : Set.Iio i => (seq j).2)
      have hRb : #Rb < c := lt_of_le_of_lt mk_range_le (mk_Iio_ord_toType i)
      obtain ⟨a, haA, haR⟩ : ∃ a ∈ A (f i), a ∉ Rb := by
        by_contra hcon
        push_neg at hcon
        have := mk_le_mk_of_subset (show A (f i) ⊆ Rb from hcon)
        rw [hA] at this
        exact absurd (lt_of_le_of_lt this hRb) (lt_irrefl _)
      let Ra : Set α := Set.range (fun j : Set.Iio i => (seq j).1) ∪ {a}
      have hRa : #Ra < c := by
        refine lt_of_le_of_lt (mk_union_le _ _) ?_
        rw [mk_singleton]
        exact add_lt_of_lt hα (lt_of_le_of_lt mk_range_le (mk_Iio_ord_toType i))
          (one_lt_aleph0.trans_le hα)
      obtain ⟨b, hbB, hbR⟩ : ∃ b ∈ B (f i), b ∉ Ra := by
        by_contra hcon
        push_neg at hcon
        have := mk_le_mk_of_subset (show B (f i) ⊆ Ra from hcon)
        rw [hB] at this
        exact absurd (lt_of_le_of_lt this hRa) (lt_irrefl _)
      refine ⟨(a, b), haA, fun j hj h => haR ⟨⟨j, hj⟩, h.symm⟩, hbB,
        fun j hj h => hbR (Or.inl ⟨⟨j, hj⟩, h.symm⟩), fun h => hbR (Or.inr h)⟩
    rw [hseq i]
    simp only [pick, dif_pos hex]
    exact hex.choose_spec
  refine ⟨Set.range (fun i => (seq i).1), fun i' => ?_, fun i' => ?_⟩
  · obtain ⟨i, rfl⟩ := hf i'
    exact ⟨(seq i).1, (hgood i).1, i, rfl⟩
  · obtain ⟨i, rfl⟩ := hf i'
    refine ⟨(seq i).2, (hgood i).2.2.1, ?_⟩
    rintro ⟨j, hj⟩
    rcases lt_trichotomy j i with h | rfl | h
    · exact (hgood i).2.2.2.1 j h hj.symm
    · exact (hgood j).2.2.2.2 hj.symm
    · exact (hgood j).2.1 i h hj

end BorelMSO


==> anc/lean-formalization/BorelMSO/MSO/Syntax.lean <==
import BorelMSO.Trees.PtOrder
import BorelMSO.Trees.BranchImage
import BorelMSO.Trees.CoBuchi
import BorelMSO.Trees.PtFsigma

/-!
# Syntax and semantics of (Borel) MSO over `2^{≤ω}`

Section 2 of *Automata for MSO over Infinite Trees with Quantification over Borel Sets of
Branches* describes monadic second-order logic over the structure `2^{≤ω}`, whose universe
consists of the finite strings of bits (the *nodes*) and the infinite ones (the *branches*),
and which carries two binary relations: the prefix order and the lexicographic order.  The
logic has element variables and set variables, and is built from the atomic formulas
`x ∈ X`, `x ⊑ y`, `x ≤lex y` using Boolean connectives and both kinds of quantifiers.

*Borel* MSO has the same syntax; only the semantics changes: set quantifiers range over the
Borel subsets of `2^{≤ω}` instead of over all subsets.  Following that, the satisfaction
relation defined here, `BorelMSO.MSO.Sat`, takes as a parameter the family `U` of sets
over which the set quantifiers range:

* `BorelMSO.MSO.borelU`, the Borel sets, gives Borel MSO;
* `BorelMSO.MSO.boolFsigmaU`, the Boolean combinations of `Fσ` sets, gives the restricted
  logic of Theorem 16;
* `Set.univ` gives unrestricted MSO.

Variables are handled with de Bruijn indices: `Fml.exE φ` binds the element variable `0`
of `φ` and shifts the others, and similarly `Fml.exS φ` binds the set variable `0`.  A
valuation is therefore a pair of functions `ℕ → Pt` and `ℕ → Set Pt`.  The predicate
`BorelMSO.MSO.Fml.WF φ n m` says that the free element variables of `φ` are `< n` and its
free set variables are `< m`; `BorelMSO.MSO.sat_congr` shows that the semantics of such a
formula only depends on those variables.
-/

namespace BorelMSO

namespace MSO

/-- Formulas of monadic second-order logic over `2^{≤ω}`, with de Bruijn indices for both
kinds of variables.  `mem i j` is `xᵢ ∈ Xⱼ`, `pre i j` is `xᵢ ⊑ xⱼ` and `lex i j` is
`xᵢ ≤lex xⱼ`. -/
inductive Fml : Type
  /-- The element variable `i` belongs to the set variable `j`. -/
  | mem : ℕ → ℕ → Fml
  /-- The element variable `i` is a prefix of the element variable `j`. -/
  | pre : ℕ → ℕ → Fml
  /-- The element variable `i` is lexicographically below the element variable `j`. -/
  | lex : ℕ → ℕ → Fml
  /-- Negation. -/
  | neg : Fml → Fml
  /-- Disjunction. -/
  | or : Fml → Fml → Fml
  /-- Conjunction. -/
  | and : Fml → Fml → Fml
  /-- Existential quantification over an element. -/
  | exE : Fml → Fml
  /-- Existential quantification over a set. -/
  | exS : Fml → Fml
  deriving DecidableEq, Repr

/-- Extend a valuation by a new value for the variable `0`. -/
def cons {α : Type*} (a : α) (f : ℕ → α) : ℕ → α
  | 0 => a
  | (i + 1) => f i

@[simp] theorem cons_zero {α : Type*} (a : α) (f : ℕ → α) : cons a f 0 = a := rfl

@[simp] theorem cons_succ {α : Type*} (a : α) (f : ℕ → α) (i : ℕ) :
    cons a f (i + 1) = f i := rfl

/-- The satisfaction relation, with set quantifiers ranging over the family `U`. -/
def Sat (U : Set (Set Pt)) : Fml → (ℕ → Pt) → (ℕ → Set Pt) → Prop
  | .mem i j, ev, sv => ev i ∈ sv j
  | .pre i j, ev, _ => Pt.Pre (ev i) (ev j)
  | .lex i j, ev, _ => Pt.Lex (ev i) (ev j)
  | .neg φ, ev, sv => ¬ Sat U φ ev sv
  | .or φ ψ, ev, sv => Sat U φ ev sv ∨ Sat U ψ ev sv
  | .and φ ψ, ev, sv => Sat U φ ev sv ∧ Sat U ψ ev sv
  | .exE φ, ev, sv => ∃ p : Pt, Sat U φ (cons p ev) sv
  | .exS φ, ev, sv => ∃ S ∈ U, Sat U φ ev (cons S sv)

@[simp] theorem sat_mem (U : Set (Set Pt)) (i j : ℕ) (ev : ℕ → Pt) (sv : ℕ → Set Pt) :
    Sat U (.mem i j) ev sv ↔ ev i ∈ sv j := Iff.rfl

@[simp] theorem sat_pre (U : Set (Set Pt)) (i j : ℕ) (ev : ℕ → Pt) (sv : ℕ → Set Pt) :
    Sat U (.pre i j) ev sv ↔ Pt.Pre (ev i) (ev j) := Iff.rfl

@[simp] theorem sat_lex (U : Set (Set Pt)) (i j : ℕ) (ev : ℕ → Pt) (sv : ℕ → Set Pt) :
    Sat U (.lex i j) ev sv ↔ Pt.Lex (ev i) (ev j) := Iff.rfl

@[simp] theorem sat_neg (U : Set (Set Pt)) (φ : Fml) (ev : ℕ → Pt) (sv : ℕ → Set Pt) :
    Sat U (.neg φ) ev sv ↔ ¬ Sat U φ ev sv := Iff.rfl

@[simp] theorem sat_or (U : Set (Set Pt)) (φ ψ : Fml) (ev : ℕ → Pt) (sv : ℕ → Set Pt) :
    Sat U (.or φ ψ) ev sv ↔ Sat U φ ev sv ∨ Sat U ψ ev sv := Iff.rfl

@[simp] theorem sat_and (U : Set (Set Pt)) (φ ψ : Fml) (ev : ℕ → Pt) (sv : ℕ → Set Pt) :
    Sat U (.and φ ψ) ev sv ↔ Sat U φ ev sv ∧ Sat U ψ ev sv := Iff.rfl

@[simp] theorem sat_exE (U : Set (Set Pt)) (φ : Fml) (ev : ℕ → Pt) (sv : ℕ → Set Pt) :
    Sat U (.exE φ) ev sv ↔ ∃ p : Pt, Sat U φ (cons p ev) sv := Iff.rfl

@[simp] theorem sat_exS (U : Set (Set Pt)) (φ : Fml) (ev : ℕ → Pt) (sv : ℕ → Set Pt) :
    Sat U (.exS φ) ev sv ↔ ∃ S ∈ U, Sat U φ ev (cons S sv) := Iff.rfl

/-! ### Derived connectives -/

/-- Universal quantification over an element. -/
def Fml.allE (φ : Fml) : Fml := .neg (.exE (.neg φ))

/-- Universal quantification over a set. -/
def Fml.allS (φ : Fml) : Fml := .neg (.exS (.neg φ))

/-- Implication. -/
def Fml.imp (φ ψ : Fml) : Fml := .or (.neg φ) ψ

theorem sat_allE (U : Set (Set Pt)) (φ : Fml) (ev : ℕ → Pt) (sv : ℕ → Set Pt) :
    Sat U φ.allE ev sv ↔ ∀ p : Pt, Sat U φ (cons p ev) sv := by
  simp [Fml.allE, Sat]

theorem sat_allS (U : Set (Set Pt)) (φ : Fml) (ev : ℕ → Pt) (sv : ℕ → Set Pt) :
    Sat U φ.allS ev sv ↔ ∀ S ∈ U, Sat U φ ev (cons S sv) := by
  simp [Fml.allS, Sat]

theorem sat_imp (U : Set (Set Pt)) (φ ψ : Fml) (ev : ℕ → Pt) (sv : ℕ → Set Pt) :
    Sat U (φ.imp ψ) ev sv ↔ (Sat U φ ev sv → Sat U ψ ev sv) := by
  simp [Fml.imp, Sat, imp_iff_not_or]

/-! ### Free variables -/

/-- `φ.WF n m` says that the free element variables of `φ` are `< n` and its free set
variables are `< m`. -/
def Fml.WF : Fml → ℕ → ℕ → Prop
  | .mem i j, n, m => i < n ∧ j < m
  | .pre i j, n, _ => i < n ∧ j < n
  | .lex i j, n, _ => i < n ∧ j < n
  | .neg φ, n, m => φ.WF n m
  | .or φ ψ, n, m => φ.WF n m ∧ ψ.WF n m
  | .and φ ψ, n, m => φ.WF n m ∧ ψ.WF n m
  | .exE φ, n, m => φ.WF (n + 1) m
  | .exS φ, n, m => φ.WF n (m + 1)

theorem Fml.WF.mono {φ : Fml} {n m n' m' : ℕ} (h : φ.WF n m) (hn : n ≤ n') (hm : m ≤ m') :
    φ.WF n' m' := by
  induction φ generalizing n m n' m' with
  | mem i j => exact ⟨lt_of_lt_of_le h.1 hn, lt_of_lt_of_le h.2 hm⟩
  | pre i j => exact ⟨lt_of_lt_of_le h.1 hn, lt_of_lt_of_le h.2 hn⟩
  | lex i j => exact ⟨lt_of_lt_of_le h.1 hn, lt_of_lt_of_le h.2 hn⟩
  | neg φ ih => exact ih h hn hm
  | or φ ψ ihφ ihψ => exact ⟨ihφ h.1 hn hm, ihψ h.2 hn hm⟩
  | and φ ψ ihφ ihψ => exact ⟨ihφ h.1 hn hm, ihψ h.2 hn hm⟩
  | exE φ ih => exact ih h (by omega) hm
  | exS φ ih => exact ih h hn (by omega)

/-- The semantics of a formula only depends on the values of its free variables. -/
theorem sat_congr (U : Set (Set Pt)) {φ : Fml} {n m : ℕ} {ev ev' : ℕ → Pt}
    {sv sv' : ℕ → Set Pt} (hwf : φ.WF n m) (he : ∀ i < n, ev i = ev' i)
    (hs : ∀ j < m, sv j = sv' j) : Sat U φ ev sv ↔ Sat U φ ev' sv' := by
  induction φ generalizing n m ev ev' sv sv' with
  | mem i j => simp only [sat_mem, he i hwf.1, hs j hwf.2]
  | pre i j => simp only [sat_pre, he i hwf.1, he j hwf.2]
  | lex i j => simp only [sat_lex, he i hwf.1, he j hwf.2]
  | neg φ ih => simp only [sat_neg, ih hwf he hs]
  | or φ ψ ihφ ihψ => simp only [sat_or, ihφ hwf.1 he hs, ihψ hwf.2 he hs]
  | and φ ψ ihφ ihψ => simp only [sat_and, ihφ hwf.1 he hs, ihψ hwf.2 he hs]
  | exE φ ih =>
      simp only [sat_exE]
      refine exists_congr (fun p => ih hwf (fun i hi => ?_) hs)
      cases i with
      | zero => rfl
      | succ i => exact he i (by omega)
  | exS φ ih =>
      simp only [sat_exS]
      refine exists_congr (fun S => and_congr_right (fun _ => ih hwf he (fun j hj => ?_)))
      cases j with
      | zero => rfl
      | succ j => exact hs j (by omega)

/-! ### The families of sets over which set quantifiers range -/

/-- The Borel subsets of `2^{≤ω}`: the family over which the set quantifiers of *Borel MSO*
range. -/
def borelU : Set (Set Pt) := {S | MeasurableSet S}

/-- Boolean combinations of `Fσ` sets of branches, that is, of `Fσ` subsets of the Cantor
space `2^ω`. -/
inductive IsBoolFsigmaBranch : Set Branch → Prop
  /-- Every `Fσ` set of branches is a Boolean combination of `Fσ` sets. -/
  | base {X : Set Branch} : IsFsigmaBranchSet X → IsBoolFsigmaBranch X
  /-- Complements. -/
  | compl {X : Set Branch} : IsBoolFsigmaBranch X → IsBoolFsigmaBranch Xᶜ
  /-- Unions. -/
  | union {X Y : Set Branch} :
      IsBoolFsigmaBranch X → IsBoolFsigmaBranch Y → IsBoolFsigmaBranch (X ∪ Y)

/-- A *Boolean combination of `Fσ` sets*: an element of the Boolean algebra of subsets of
`2^{≤ω}` generated by the `Fσ` sets, that is, by the countable unions of closed sets.

Since nodes are isolated points of `2^{≤ω}`, every set of nodes is `Fσ`
(`BorelMSO.Pt.isFsigma_of_subset_nodeSet`), so this condition restricts only the branches of
the set: it holds exactly when the set of branches of `S` is a Boolean combination of `Fσ`
subsets of the Cantor space `2^ω` (`BorelMSO.MSO.IsBoolFsigma.branchPart` and
`BorelMSO.MSO.IsBoolFsigma.of_branchPart`).  On the branches the restriction is the one
discussed in the paper: `Fσ` sets of branches are exactly
the sets defined by a co-Büchi condition on the visited nodes
(`BorelMSO.isCoBuchi_iff_isFsigma`), and Boolean combinations of them are exactly the Muller
conditions. -/
inductive IsBoolFsigma : Set Pt → Prop
  /-- Every `Fσ` subset of `2^{≤ω}` is a Boolean combination of `Fσ` sets. -/
  | base {S : Set Pt} : Pt.IsFsigma S → IsBoolFsigma S
  /-- Complements. -/
  | compl {S : Set Pt} : IsBoolFsigma S → IsBoolFsigma Sᶜ
  /-- Unions. -/
  | union {S T : Set Pt} : IsBoolFsigma S → IsBoolFsigma T → IsBoolFsigma (S ∪ T)

/-- The Boolean combinations of `Fσ` sets: the family over which the set quantifiers of the
restricted logic of Theorem 16 range. -/
def boolFsigmaU : Set (Set Pt) := {S | IsBoolFsigma S}

theorem measurableSet_of_isFsigmaBranchSet {X : Set Branch} (h : IsFsigmaBranchSet X) :
    MeasurableSet X := by
  obtain ⟨C, hC, rfl⟩ := h
  exact MeasurableSet.iUnion (fun k => (hC k).measurableSet)

theorem IsBoolFsigmaBranch.measurableSet {X : Set Branch} (h : IsBoolFsigmaBranch X) :
    MeasurableSet X := by
  induction h with
  | base h => exact measurableSet_of_isFsigmaBranchSet h
  | compl _ ih => exact ih.compl
  | union _ _ ih₁ ih₂ => exact ih₁.union ih₂

theorem IsBoolFsigmaBranch.inter {X Y : Set Branch} (hX : IsBoolFsigmaBranch X)
    (hY : IsBoolFsigmaBranch Y) : IsBoolFsigmaBranch (X ∩ Y) := by
  have h : X ∩ Y = (Xᶜ ∪ Yᶜ)ᶜ := by simp
  rw [h]
  exact (hX.compl.union hY.compl).compl

theorem isBoolFsigmaBranch_empty : IsBoolFsigmaBranch (∅ : Set Branch) :=
  .base ⟨fun _ => ∅, fun _ => isClosed_empty, by simp⟩

theorem isBoolFsigmaBranch_univ : IsBoolFsigmaBranch (Set.univ : Set Branch) := by
  have h : (Set.univ : Set Branch) = (∅ : Set Branch)ᶜ := by simp
  rw [h]
  exact isBoolFsigmaBranch_empty.compl

theorem IsBoolFsigma.measurableSet {S : Set Pt} (h : IsBoolFsigma S) : MeasurableSet S := by
  induction h with
  | base h => exact h.measurableSet
  | compl _ ih => exact ih.compl
  | union _ _ ih₁ ih₂ => exact ih₁.union ih₂

theorem IsBoolFsigma.inter {S T : Set Pt} (hS : IsBoolFsigma S) (hT : IsBoolFsigma T) :
    IsBoolFsigma (S ∩ T) := by
  have h : S ∩ T = (Sᶜ ∪ Tᶜ)ᶜ := by simp
  rw [h]
  exact (hS.compl.union hT.compl).compl

theorem isBoolFsigma_empty : IsBoolFsigma (∅ : Set Pt) := .base Pt.isFsigma_empty

theorem isBoolFsigma_univ : IsBoolFsigma (Set.univ : Set Pt) := .base Pt.isFsigma_univ

/-- Every set of nodes is a Boolean combination of `Fσ` sets: nodes are isolated points, so a
set of nodes is even `Fσ`. -/
theorem isBoolFsigma_of_subset_nodeSet {S : Set Pt} (h : S ⊆ Pt.nodeSet) : IsBoolFsigma S :=
  .base (Pt.isFsigma_of_subset_nodeSet h)

/-! #### Boolean combinations of `Fσ` sets, read on the branches

Because every set of nodes is `Fσ`, being a Boolean combination of `Fσ` subsets of `2^{≤ω}`
is a condition on the branches of the set only. -/

/-- The branches of a Boolean combination of `Fσ` subsets of `2^{≤ω}` form a Boolean
combination of `Fσ` subsets of the Cantor space. -/
theorem IsBoolFsigma.branchPart {S : Set Pt} (h : IsBoolFsigma S) :
    IsBoolFsigmaBranch (Pt.branchPart S) := by
  induction h with
  | base h => exact .base (Pt.isFsigmaBranchSet_branchPart h)
  | compl _ ih => exact ih.compl
  | union _ _ ih₁ ih₂ => exact ih₁.union ih₂

/-- The image in `2^{≤ω}` of a Boolean combination of `Fσ` sets of branches is a Boolean
combination of `Fσ` subsets of `2^{≤ω}`. -/
theorem isBoolFsigma_image_branch {X : Set Branch} (h : IsBoolFsigmaBranch X) :
    IsBoolFsigma (Pt.branch '' X) := by
  induction h with
  | base h => exact .base (Pt.isFsigma_image_branch h)
  | @compl X _ ih =>
      rw [Pt.image_branch_compl, Set.diff_eq]
      exact (IsBoolFsigma.base (.of_isClosed Pt.isClosed_branchSet)).inter ih.compl
  | union _ _ ih₁ ih₂ =>
      rw [Set.image_union]
      exact ih₁.union ih₂

/-- A subset of `2^{≤ω}` is a Boolean combination of `Fσ` sets as soon as its set of branches
is one: the nodes that it contains form an `Fσ` set anyway. -/
theorem IsBoolFsigma.of_branchPart {S : Set Pt} (h : IsBoolFsigmaBranch (Pt.branchPart S)) :
    IsBoolFsigma S := by
  have hsplit : S = (S ∩ Pt.nodeSet) ∪ Pt.branch '' Pt.branchPart S := by
    rw [Pt.image_branchPart, ← Set.inter_union_distrib_left, Pt.branchSet_eq_compl,
      Set.union_compl_self, Set.inter_univ]
  rw [hsplit]
  exact (isBoolFsigma_of_subset_nodeSet Set.inter_subset_right).union
    (isBoolFsigma_image_branch h)

/-- Boolean combinations of `Fσ` sets are Borel: the restricted logic quantifies over fewer
sets than Borel MSO. -/
theorem boolFsigmaU_subset_borelU : boolFsigmaU ⊆ borelU :=
  fun _ hS => hS.measurableSet

/-! ### Sentences and truth -/

/-- A sentence: a formula with no free variables. -/
def Fml.Sentence (φ : Fml) : Prop := φ.WF 0 0

/-- Truth of a formula in the structure `2^{≤ω}`, with set quantifiers ranging over `U`;
for a sentence, the valuation is irrelevant (`true_iff_sat`). -/
def True (U : Set (Set Pt)) (φ : Fml) : Prop :=
  Sat U φ (fun _ => Pt.node []) (fun _ => ∅)

theorem true_iff_sat {U : Set (Set Pt)} {φ : Fml} (h : φ.Sentence) (ev : ℕ → Pt)
    (sv : ℕ → Set Pt) : True U φ ↔ Sat U φ ev sv :=
  sat_congr U h (fun _ hi => absurd hi (by omega)) (fun _ hj => absurd hj (by omega))

end MSO

end BorelMSO


==> anc/lean-formalization/BorelMSO/MSO/Theorem15.lean <==
import BorelMSO.MSO.FromAut
import BorelMSO.Trees.Relabel
import BorelMSO.Emptiness.Decide

/-!
# Theorem 15

Theorem 15 of the paper states that, assuming Conjecture 2, nondeterministic Muller automata
on Borel trees define the same languages as Borel MSO, that the translations in both
directions are effective, and that the Borel MSO theory of `2^{≤ω}` is decidable.

This file assembles the two translations proved in `BorelMSO/MSO/ToAut.lean` and
`BorelMSO/MSO/FromAut.lean` into the equality of the two families of languages
(`BorelMSO.MSO.theorem15`), and records the reduction of the truth of a sentence to the
nonemptiness of an automaton (`BorelMSO.MSO.sentence_iff_lang_nonempty`), which is the
argument the paper gives for decidability: emptiness of a nondeterministic Muller automaton
on Borel trees is decidable (Lemma 7, `BorelMSO.Automaton.emptinessTest_eq_true_iff`).

The effectiveness of the two translations and the resulting decidability of the Borel MSO
theory are proved in `BorelMSO/MSO/Theorem15Eff.lean`, where automata are replaced by the
computable presentations of `BorelMSO/Automata/EffAut.lean` (the automata of the present file
carry arbitrary transition *relations* over abstract finite state sets, so nothing can be
computed from them).

A valuation of the `m` free set variables of a formula is encoded, as everywhere else, as a
labelling of `2^{≤ω}` by the alphabet `BorelMSO.MSO.Alph 0 m`.
-/

namespace BorelMSO

namespace MSO

open Pt

variable {m : ℕ}

/-- The alphabet with no track at all has a single letter. -/
instance : Subsingleton (Alph 0 0) :=
  ⟨fun a b => by
    refine Prod.ext (funext fun i => i.elim0) (funext fun j => j.elim0)⟩

/-- **Theorem 15**, the equality of the two families of languages.  Assuming Conjecture 2,
the languages of Borel trees recognized by nondeterministic Muller automata are exactly the
languages defined by formulas of Borel MSO. -/
theorem theorem15 (h2 : Conjecture2) (m : ℕ) :
    {L : Set (Pt → Alph 0 m) | ∃ (Q : Type) (_ : Finite Q) (A : Automaton Q (Alph 0 m)),
        L = A.lang}
      = {L : Set (Pt → Alph 0 m) | ∃ φ : Fml, φ.WF 0 m ∧
        L = {t | IsBorelTree t ∧ Sat borelU φ (fun _ => Pt.node []) (extS (sTrack t))}} := by
  ext L
  constructor
  · rintro ⟨Q, hQ, A, rfl⟩
    haveI := hQ
    obtain ⟨φ, hwf, hlang⟩ := exists_formula (A.relabel (Finite.equivFin Q))
    exact ⟨φ, hwf, by rw [← Automaton.lang_relabel A (Finite.equivFin Q), hlang]⟩
  · rintro ⟨φ, hwf, rfl⟩
    obtain ⟨Q, hQ, A, hA⟩ := exists_automaton h2 φ 0 m hwf
    refine ⟨Q, hQ, A, ?_⟩
    rw [hA]
    ext t
    constructor
    · intro hmem
      obtain ⟨ht, hsat⟩ := hmem
      refine ⟨ht, Fin.elim0, ?_, ?_⟩
      · intro i
        exact i.elim0
      · exact (sat_congr borelU hwf (fun i hi => absurd hi (by omega)) (fun j _ => rfl)).1 hsat
    · intro hmem
      obtain ⟨ht, p, hm, hsat⟩ := hmem
      refine ⟨ht, ?_⟩
      exact (sat_congr borelU hwf (fun i hi => absurd hi (by omega)) (fun j _ => rfl)).1 hsat

/-- Every labelling of `2^{≤ω}` by the one-letter alphabet is a Borel tree. -/
theorem isBorelTree_of_alph_zero (t : Pt → Alph 0 0) : IsBorelTree t := by
  intro a
  have : {x : Pt | t x = a} = Set.univ := by
    ext x
    simp [Subsingleton.elim (t x) a]
  rw [this]
  exact MeasurableSet.univ

/-- **The truth of a sentence of Borel MSO reduces to the nonemptiness of an automaton.**
Together with the decidability of emptiness (Lemma 7), this is the argument of the paper for
the decidability of the Borel MSO theory of `2^{≤ω}`; the effective form of the argument,
with a computable decision procedure, is `BorelMSO.MSO.borelMSO_decidable` in
`BorelMSO/MSO/Theorem15Eff.lean`. -/
theorem sentence_iff_lang_nonempty (h2 : Conjecture2) (φ : Fml) (hφ : φ.Sentence) :
    ∃ (Q : Type) (_ : Finite Q) (A : Automaton Q (Alph 0 0)),
      (True borelU φ ↔ A.lang.Nonempty) := by
  obtain ⟨Q, hQ, A, hA⟩ := exists_automaton h2 φ 0 0 hφ
  refine ⟨Q, hQ, A, ?_⟩
  rw [hA]
  constructor
  · intro htrue
    refine ⟨fun _ => (default : Alph 0 0), isBorelTree_of_alph_zero _, Fin.elim0,
      fun i => i.elim0, ?_⟩
    exact (true_iff_sat hφ _ _).1 htrue
  · rintro ⟨t, -, p, -, hsat⟩
    exact (true_iff_sat hφ (extE p) (extS (sTrack t))).2 hsat

end MSO

end BorelMSO


==> anc/lean-formalization/BorelMSO/MSO/Theorem15Eff.lean <==
import BorelMSO.MSO.Theorem15
import BorelMSO.MSO.EffToAut
import BorelMSO.MSO.EffFromAut

/-!
# Theorem 15, the effective statement, and the decidability of Borel MSO

`BorelMSO/MSO/Theorem15.lean` proves the *semantic* half of Theorem 15: assuming
Conjecture 2, nondeterministic Muller automata on Borel trees and formulas of Borel MSO
define the same languages.  This file completes the theorem with its two remaining claims.

* **The translations are effective.**  Automata are replaced by their *effective
  presentations* (`BorelMSO.EAut`, see `BorelMSO/Automata/EffAut.lean`), which is what makes
  it meaningful to compute with them, and both translations are then given by computable
  Lean functions:
  - `BorelMSO.MSO.toAutB` (from `BorelMSO/MSO/EffToAut.lean`) computes from a formula
    `φ` an effective presentation of an automaton, correct by
    `BorelMSO.MSO.toAutB_lang_eq`;
  - `BorelMSO.MSO.fmlOfE` (from `BorelMSO/MSO/EffFromAut.lean`) computes from an
    effective presentation a formula, correct by `BorelMSO.MSO.fmlOfE_spec`.
  The two are combined in `BorelMSO.MSO.theorem15_effective`.

  The only ingredient of the first translation which is not itself computed from the
  formula is the memory bound `bnd` used by the complementation of Lemma 12; Claim 13
  (`BorelMSO.Automaton.exists_memoryBound`) provides a *computable* such bound from
  Conjecture 2, so the whole translation is effective.

* **Borel MSO is decidable.**  `BorelMSO.MSO.decideSentence bnd φ` is a computable
  Boolean function of the formula: it computes the automaton `toAutB bnd φ 0 0` over the
  one-letter alphabet `Alph 0 0` and applies the emptiness test of Lemma 7
  (`BorelMSO.EAut.nonemptyTest`).  Theorem
  `BorelMSO.MSO.decideSentence_eq_true_iff` shows that for a memory bound `bnd` it
  answers `true` exactly on the true sentences, and
  `BorelMSO.MSO.borelMSO_decidable` packages this with Claim 13: assuming Conjecture 2,
  there is a computable memory bound `bnd` for which `decideSentence bnd` decides the
  Borel MSO theory of `2^{≤ω}`.
-/

namespace BorelMSO

namespace MSO

open Pt Automaton

variable {m : ℕ}

/-! ### Languages of formulas with no free element variable -/

/-- The language defined by a formula whose free variables are `m` set variables: the Borel
trees whose `m` set tracks satisfy the formula. -/
def fmlLang (m : ℕ) (φ : Fml) : Set (Pt → Alph 0 m) :=
  {t | IsBorelTree t ∧ Sat borelU φ (fun _ => Pt.node []) (extS (sTrack t))}

/-- For a formula with no free element variable, the language `valLang` produced by the
translation is the language `fmlLang`. -/
theorem valLang_zero_eq {φ : Fml} (hwf : φ.WF 0 m) :
    valLang 0 m (fun p S => Sat borelU φ (extE p) (extS S)) = fmlLang m φ := by
  ext t
  constructor
  · rintro ⟨ht, p, -, hsat⟩
    exact ⟨ht, (sat_congr borelU hwf (fun i hi => absurd hi (by omega)) (fun j _ => rfl)).1 hsat⟩
  · rintro ⟨ht, hsat⟩
    refine ⟨ht, Fin.elim0, fun i => i.elim0, ?_⟩
    exact (sat_congr borelU hwf (fun i hi => absurd hi (by omega)) (fun j _ => rfl)).1 hsat

/-! ### The translations are effective -/

/-- **From formulas to automata, effectively.**  For a memory bound `bnd` (Claim 13), the
automaton computed from `φ` by `toAutB` recognizes exactly the language defined by `φ`. -/
theorem toAutB_lang_eq {bnd : ℕ → ℕ} (hb : MemoryBound bnd) (φ : Fml) (m : ℕ)
    (hwf : φ.WF 0 m) : (toAutB bnd φ 0 m).lang = fmlLang m φ := by
  rw [lang_toAutB hb φ 0 m hwf, valLang_zero_eq hwf]

/-- **Theorem 15, effectiveness of the two translations.**  For a memory bound `bnd`
(provided computably by Claim 13 from Conjecture 2):

* from a formula `φ` of Borel MSO one *computes* an effective presentation of an automaton
  on Borel trees, namely `toAutB bnd φ 0 m`, recognizing the language defined by `φ`;
* from an effective presentation `C` of an automaton with state space `Fin K` one
  *computes* a formula, namely `fmlOfE C e`, defining the language of `C`.

Both `toAutB` and `fmlOfE` are computable Lean functions of their arguments. -/
theorem theorem15_effective {bnd : ℕ → ℕ} (hb : MemoryBound bnd) (m : ℕ) :
    (∀ φ : Fml, φ.WF 0 m → (toAutB bnd φ 0 m).lang = fmlLang m φ) ∧
      (∀ (K : ℕ) (C : EAut (Fin K) (Alph 0 m)),
        (fmlOfE C (Equiv.refl (Fin K))).WF 0 m ∧
          C.lang = fmlLang m (fmlOfE C (Equiv.refl (Fin K)))) :=
  ⟨fun φ hwf => toAutB_lang_eq hb φ m hwf, fun _ C => fmlOfE_spec C (Equiv.refl _)⟩

/-! ### Decidability of the Borel MSO theory of `2^{≤ω}` -/

/-- **The decision procedure for Borel MSO.**  A computable Boolean function of the
formula: translate the sentence into an automaton over the one-letter alphabet `Alph 0 0`
and test its language for nonemptiness with the algorithm of Lemma 7.  The parameter `bnd`
is the memory bound of Claim 13. -/
def decideSentence (bnd : ℕ → ℕ) (φ : Fml) : Bool :=
  (toAutB bnd φ 0 0).aut.nonemptyTest

/-- The language of a formula which is a sentence is either empty (if the sentence is
false) or all of the labellings by the one-letter alphabet (if it is true); in particular it
is nonempty exactly when the sentence is true. -/
theorem fmlLang_zero_nonempty_iff {φ : Fml} (hφ : φ.Sentence) :
    (fmlLang 0 φ).Nonempty ↔ True borelU φ := by
  constructor
  · rintro ⟨t, -, hsat⟩
    exact (true_iff_sat hφ (fun _ => Pt.node []) (extS (sTrack t))).2 hsat
  · intro htrue
    refine ⟨fun _ => (default : Alph 0 0), isBorelTree_of_alph_zero _, ?_⟩
    exact (true_iff_sat hφ _ _).1 htrue

/-- **Correctness of the decision procedure.**  For a memory bound `bnd` (Claim 13), the
computable test `decideSentence bnd` answers `true` on a sentence exactly when the sentence
is true in `2^{≤ω}` under the Borel semantics. -/
theorem decideSentence_eq_true_iff {bnd : ℕ → ℕ} (hb : MemoryBound bnd) {φ : Fml}
    (hφ : φ.Sentence) : decideSentence bnd φ = true ↔ True borelU φ := by
  rw [decideSentence, EAut.nonemptyTest_eq_true_iff]
  rw [show (toAutB bnd φ 0 0).aut.lang = (toAutB bnd φ 0 0).lang from rfl,
    toAutB_lang_eq hb φ 0 hφ]
  exact fmlLang_zero_nonempty_iff hφ

/-- **Theorem 15, decidability of Borel MSO.**  Assuming Conjecture 2, the Borel MSO theory
of `2^{≤ω}` is decidable: there is a computable memory bound `bnd` such that the computable
Boolean function `decideSentence bnd` answers `true` on exactly the true sentences. -/
theorem borelMSO_decidable (h2 : Conjecture2) :
    ∃ bnd : ℕ → ℕ, Computable bnd ∧
      ∀ φ : Fml, φ.Sentence → (decideSentence bnd φ = true ↔ True borelU φ) := by
  obtain ⟨bnd, hcomp, hb⟩ := exists_memoryBound h2
  exact ⟨bnd, hcomp, fun _ hφ => decideSentence_eq_true_iff hb hφ⟩

/-- The truth of a sentence of Borel MSO is decidable, as a `Decidable` instance obtained
from the algorithm above. -/
def decidableTrue {bnd : ℕ → ℕ} (hb : MemoryBound bnd) {φ : Fml} (hφ : φ.Sentence) :
    Decidable (True borelU φ) :=
  decidable_of_iff _ (decideSentence_eq_true_iff hb hφ)

end MSO

end BorelMSO


==> anc/lean-formalization/BorelMSO/MSO/Theorem16.lean <==
import BorelMSO.MSO.Theorem15
import BorelMSO.MSO.Claim17

/-!
# Theorem 16: quantifying over Boolean combinations of `Fσ` sets

Section 4.3 of *Automata for MSO over Infinite Trees with Quantification over Borel Sets of
Branches* discusses a variant of Borel MSO with the same syntax, in which the set quantifiers
range only over Boolean combinations of `Fσ` sets, and states (Theorem 16) that, assuming
Conjecture 2, the two logics have the same true sentences.  The proof in the paper goes
through the slightly stronger statement (⋆): for every formula and every valuation whose sets
are Boolean combinations of `Fσ` sets, the two semantics agree.

The interesting case of the induction is the existential set quantifier.  There, the
quantified formula is turned into an automaton by Theorem 15
(`BorelMSO.MSO.exists_automaton`), the quantifier becomes a projection of the input
alphabet, and the witness is replaced by a Boolean combination of `Fσ` sets using Claim 17 of
the paper: a tree accepted by a projected automaton, whose label preimages are Boolean
combinations of `Fσ` sets, is the projection of an accepted tree with the same property.
Claim 17 is proved in `BorelMSO/MSO/Claim17.lean` (`BorelMSO.MSO.claim17`); the only
hypothesis left in this file is therefore Conjecture 2, which enters through Theorem 15.

`BorelMSO.MSO.sat_boolFsigma_iff` is statement (⋆) and `BorelMSO.MSO.theorem16` is the
resulting equality of the two theories.

Here "Boolean combination of `Fσ` sets" has its literal meaning inside the space `2^{≤ω}`:
`BorelMSO.MSO.IsBoolFsigma` is the Boolean algebra generated by the countable unions of
closed subsets of `2^{≤ω}`.  Since nodes are isolated points, this is a restriction on the
branches of the set only (`BorelMSO.MSO.IsBoolFsigma.of_branchPart`), and there it is the
restriction discussed in the paper.
-/

namespace BorelMSO

namespace MSO

open Pt

variable {n m : ℕ}

/-! ### Boolean combinations of `Fσ` sets: closure properties -/

theorem isBoolFsigma_singleton (x : Pt) : IsBoolFsigma ({x} : Set Pt) :=
  .base (.of_isClosed (Pt.isClosed_singleton x))

theorem isBoolFsigma_iInter {k : ℕ} (f : Fin k → Set Pt) (h : ∀ i, IsBoolFsigma (f i)) :
    IsBoolFsigma (⋂ i, f i) := by
  induction k with
  | zero => simpa using isBoolFsigma_univ
  | succ k ih =>
      have he : (⋂ i : Fin (k + 1), f i) = f 0 ∩ ⋂ i : Fin k, f i.succ := by
        ext x
        simp [Fin.forall_fin_succ]
      rw [he]
      exact (h 0).inter (ih _ (fun i => h i.succ))

/-! ### The tree encoding a valuation -/

open scoped Classical in
/-- The tree encoding the valuation given by the points `p` and the sets `S`. -/
noncomputable def valTree (p : Fin n → Pt) (S : Fin m → Set Pt) (x : Pt) : Alph n m :=
  (fun i => decide (x = p i), fun j => decide (x ∈ S j))

theorem decide_eq_iff_mem_ite (b : Bool) (T : Set Pt) (x : Pt) [Decidable (x ∈ T)] :
    (decide (x ∈ T) = b) ↔ x ∈ (if b then T else Tᶜ) := by
  cases b <;> simp

open scoped Classical in
theorem valTree_fibre (p : Fin n → Pt) (S : Fin m → Set Pt) (a : Alph n m) :
    {x | valTree p S x = a}
      = (⋂ i, (if a.1 i then ({p i} : Set Pt) else ({p i} : Set Pt)ᶜ))
        ∩ (⋂ j, (if a.2 j then S j else (S j)ᶜ)) := by
  ext x
  simp only [Set.mem_setOf_eq, valTree, Prod.ext_iff, funext_iff, Set.mem_inter_iff,
    Set.mem_iInter]
  constructor
  · rintro ⟨h1, h2⟩
    exact ⟨fun i => (decide_eq_iff_mem_ite (a.1 i) {p i} x).1 (by simpa using h1 i),
      fun j => (decide_eq_iff_mem_ite (a.2 j) (S j) x).1 (h2 j)⟩
  · rintro ⟨h1, h2⟩
    exact ⟨fun i => by
        have := (decide_eq_iff_mem_ite (a.1 i) {p i} x).2 (h1 i)
        simpa using this,
      fun j => (decide_eq_iff_mem_ite (a.2 j) (S j) x).2 (h2 j)⟩

theorem marks_valTree (p : Fin n → Pt) (S : Fin m → Set Pt) : Marks (valTree p S) p := by
  classical
  intro i
  ext x
  simp [eTrack, valTree]

theorem sTrack_valTree (p : Fin n → Pt) (S : Fin m → Set Pt) : sTrack (valTree p S) = S := by
  classical
  funext j
  ext x
  simp [sTrack, valTree]

theorem isBorelTree_valTree (p : Fin n → Pt) {S : Fin m → Set Pt}
    (hS : ∀ j, MeasurableSet (S j)) : IsBorelTree (valTree p S) := by
  classical
  intro a
  rw [valTree_fibre]
  refine MeasurableSet.inter (MeasurableSet.iInter fun i => ?_) (MeasurableSet.iInter fun j => ?_)
  · cases h : a.1 i
    · simpa using (measurableSet_singleton_pt (p i)).compl
    · simpa using measurableSet_singleton_pt (p i)
  · cases h : a.2 j
    · simpa using (hS j).compl
    · simpa using hS j

theorem isBoolFsigmaTree_valTree (p : Fin n → Pt) {S : Fin m → Set Pt}
    (hS : ∀ j, IsBoolFsigma (S j)) : IsBoolFsigmaTree (valTree p S) := by
  classical
  intro a
  rw [valTree_fibre]
  refine IsBoolFsigma.inter (isBoolFsigma_iInter _ fun i => ?_) (isBoolFsigma_iInter _ fun j => ?_)
  · cases h : a.1 i
    · simpa using (isBoolFsigma_singleton (p i)).compl
    · simpa using isBoolFsigma_singleton (p i)
  · cases h : a.2 j
    · simpa using (hS j).compl
    · simpa using hS j

/-! ### Replacing a Borel witness by a Boolean combination of `Fσ` sets -/

/-- The key step of Theorem 16: if a formula is satisfied by some Borel set together with a
valuation made of Boolean combinations of `Fσ` sets, then it is satisfied by a Boolean
combination of `Fσ` sets together with the same valuation. -/
theorem exists_boolFsigma_witness (h2 : Conjecture2) {φ : Fml} {n m : ℕ}
    (hwf : φ.WF n (m + 1)) (p : Fin n → Pt) {S : Fin m → Set Pt}
    (hS : ∀ j, IsBoolFsigma (S j)) {T : Set Pt} (hT : MeasurableSet T)
    (hsat : Sat borelU φ (extE p) (extS (Fin.cons T S))) :
    ∃ T' : Set Pt, IsBoolFsigma T' ∧ Sat borelU φ (extE p) (extS (Fin.cons T' S)) := by
  classical
  obtain ⟨Q, hQ, A, hA⟩ := exists_automaton h2 φ n (m + 1) hwf
  have hmem : valTree p S ∈ (A.project dropS).lang := by
    rw [Automaton.lang_project, hA, valLang_image_dropS]
    refine ⟨isBorelTree_valTree p (fun j => (hS j).measurableSet), p, marks_valTree p S,
      T, hT, ?_⟩
    rw [sTrack_valTree]
    exact hsat
  obtain ⟨u, hu, hproj, humem⟩ := claim17 A dropS (valTree p S)
    (isBoolFsigmaTree_valTree p hS) hmem
  rw [hA] at humem
  obtain ⟨-, p', hmk', hsat'⟩ := humem
  have hp : p' = p := by
    funext i
    have h1 : eTrack u i = eTrack (valTree p S) i := by
      rw [← eTrack_dropS u i, hproj]
    have h2 : ({p' i} : Set Pt) = {p i} := by
      rw [← hmk' i, h1, marks_valTree p S i]
    exact Set.singleton_eq_singleton_iff.1 h2
  have hst : sTrack u = Fin.cons (sTrack u 0) S := by
    funext j
    refine Fin.cases ?_ ?_ j
    · simp
    · intro j
      have h1 : sTrack u j.succ = sTrack (valTree p S) j := by
        rw [← sTrack_dropS u j, hproj]
      rw [h1, sTrack_valTree]
      simp
  refine ⟨sTrack u 0, ?_, ?_⟩
  · have : sTrack u 0 = {x | (u x).2 0 = true} := rfl
    rw [this]
    exact isBoolFsigma_preimage hu (fun a => a.2 0 = true)
  · rw [← hp, ← hst]
    exact hsat'

/-! ### Statement (⋆) and Theorem 16 -/

/-- **Statement (⋆)** of the paper: assuming Conjecture 2 and Claim 17, for every formula and
every valuation whose sets are Boolean combinations of `Fσ` sets, the Borel semantics and the
`Bool(Fσ)` semantics agree. -/
theorem sat_boolFsigma_iff (h2 : Conjecture2) :
    ∀ (φ : Fml) (n m : ℕ), φ.WF n m → ∀ (p : Fin n → Pt) (S : Fin m → Set Pt),
      (∀ j, IsBoolFsigma (S j)) →
      (Sat borelU φ (extE p) (extS S) ↔ Sat boolFsigmaU φ (extE p) (extS S)) := by
  intro φ
  induction φ with
  | mem i j => intro n m _ p S _; exact Iff.rfl
  | pre i j => intro n m _ p S _; exact Iff.rfl
  | lex i j => intro n m _ p S _; exact Iff.rfl
  | neg φ ih => intro n m hwf p S hS; exact not_congr (ih n m hwf p S hS)
  | or φ ψ ihφ ihψ =>
      intro n m hwf p S hS
      exact or_congr (ihφ n m hwf.1 p S hS) (ihψ n m hwf.2 p S hS)
  | and φ ψ ihφ ihψ =>
      intro n m hwf p S hS
      exact and_congr (ihφ n m hwf.1 p S hS) (ihψ n m hwf.2 p S hS)
  | exE φ ih =>
      intro n m hwf p S hS
      simp only [sat_exE]
      refine exists_congr fun q => ?_
      have := ih (n + 1) m hwf (Fin.cons q p) S hS
      rwa [extE_cons] at this
  | exS φ ih =>
      intro n m hwf p S hS
      simp only [sat_exS]
      constructor
      · rintro ⟨T, hT, hsat⟩
        rw [← extS_cons] at hsat
        obtain ⟨T', hT', hsat'⟩ := exists_boolFsigma_witness h2 hwf p hS hT hsat
        refine ⟨T', hT', ?_⟩
        rw [← extS_cons]
        exact (ih n (m + 1) hwf p (Fin.cons T' S)
          (fun j => Fin.cases hT' hS j)).1 hsat'
      · rintro ⟨T, hT, hsat⟩
        refine ⟨T, hT.measurableSet, ?_⟩
        rw [← extS_cons] at hsat ⊢
        exact (ih n (m + 1) hwf p (Fin.cons T S) (fun j => Fin.cases hT hS j)).2 hsat

/-- **Theorem 16**.  Assuming Conjecture 2 (and using Claim 17, which is proved
unconditionally), Borel MSO has the same true
sentences as the restriction of MSO in which set quantifiers range over Boolean combinations
of `Fσ` sets. -/
theorem theorem16 (h2 : Conjecture2) {φ : Fml} (hφ : φ.Sentence) :
    True borelU φ ↔ True boolFsigmaU φ := by
  have h := sat_boolFsigma_iff h2 φ 0 0 hφ Fin.elim0 Fin.elim0 (fun j => j.elim0)
  rw [true_iff_sat hφ (extE Fin.elim0) (extS Fin.elim0),
    true_iff_sat hφ (extE Fin.elim0) (extS Fin.elim0)]
  exact h

end MSO

end BorelMSO


==> anc/lean-formalization/BorelMSO/MSO/ToAut.lean <==
import BorelMSO.MSO.Atomic
import BorelMSO.Complementation.Lemma12

/-!
# From formulas to automata

This file proves one half of Theorem 15: assuming Conjecture 2, every formula of Borel MSO
can be translated into a nondeterministic Muller automaton on Borel trees which recognizes
exactly the encodings of the valuations satisfying it
(`BorelMSO.MSO.exists_automaton`).

The induction follows the paper: the atomic formulas are handled by the automata of
`BorelMSO/MSO/Atomic.lean`, conjunction and disjunction by Lemma 8 (product and
disjoint union), negation by Lemma 12 (complementation, the only step which uses the
conjecture) and the quantifiers by Lemma 9 (projection), an existential quantifier
corresponding exactly to forgetting one track of the input alphabet.  The set quantifier of
*Borel* MSO matches the model precisely: a track of a Borel tree is a Borel set, and
conversely any Borel set can be added as a track of a Borel tree.
-/

namespace BorelMSO

namespace MSO

open Pt

variable {n m : ℕ}

/-! ### Auxiliary facts on Borel trees -/

theorem isBorelTree_prodMk {Al Al' : Type} {t : Pt → Al} {u : Pt → Al'}
    (ht : IsBorelTree t) (hu : IsBorelTree u) : IsBorelTree (fun x => (t x, u x)) := by
  rintro ⟨a, b⟩
  have : {x | (t x, u x) = (a, b)} = {x | t x = a} ∩ {x | u x = b} := by
    ext x
    simp [Prod.ext_iff]
  rw [this]
  exact (ht a).inter (hu b)

open scoped Classical in
theorem isBorelTree_decide {S : Set Pt} (hS : MeasurableSet S) :
    IsBorelTree (fun x => (decide (x ∈ S) : Bool)) := by
  intro c
  cases c with
  | true =>
      have : {x : Pt | (decide (x ∈ S) : Bool) = true} = S := by ext x; simp
      rw [this]; exact hS
  | false =>
      have : {x : Pt | (decide (x ∈ S) : Bool) = false} = Sᶜ := by ext x; simp
      rw [this]; exact hS.compl

theorem measurableSet_singleton_pt (x : Pt) : MeasurableSet ({x} : Set Pt) := by
  cases x with
  | node w => exact Pt.measurableSet_singleton_node w
  | branch b =>
      have hb : ({branch b} : Set Pt) = ⋂ k : ℕ, Pt.U (pre b k) := by
        ext y
        simp only [Set.mem_singleton_iff, Set.mem_iInter, Pt.U, Set.mem_setOf_eq]
        constructor
        · rintro rfl k
          exact hasPrefix_pre b k
        · intro h
          cases y with
          | node v =>
              exact absurd (List.IsPrefix.length_le
                (show pre b (v.length + 1) <+: v from h (v.length + 1))) (by simp)
          | branch c =>
              have hpre : ∀ k, pre b k = pre c k := by
                intro k
                have := h k
                simpa using this
              have : b = c := by
                funext k
                have := congrArg (fun l => l[k]?) (hpre (k + 1))
                simpa [pre, List.getElem?_map, List.getElem?_range] using this
              rw [this]
      rw [hb]
      exact MeasurableSet.iInter (fun k => Pt.measurableSet_U _)

theorem measurableSet_sTrack {t : Pt → Alph n m} (ht : IsBorelTree t) (j : Fin m) :
    MeasurableSet (sTrack t j) := by
  classical
  have : sTrack t j = ⋃ a ∈ {a : Alph n m | a.2 j = true}, {x | t x = a} := by
    ext x
    simp only [sTrack, Set.mem_setOf_eq, Set.mem_iUnion, exists_prop]
    exact ⟨fun h => ⟨t x, h, rfl⟩, fun ⟨a, ha, hx⟩ => by rw [hx]; exact ha⟩
  rw [this]
  exact (Set.toFinite _).measurableSet_biUnion (fun a _ => ht a)

/-! ### Combining languages of valuations -/

theorem marks_unique {t : Pt → Alph n m} {p p' : Fin n → Pt} (h : Marks t p) (h' : Marks t p') :
    p = p' := by
  funext i
  have : ({p i} : Set Pt) = {p' i} := (h i).symm.trans (h' i)
  exact Set.singleton_eq_singleton_iff.1 this

theorem valLang_congr {P Q : (Fin n → Pt) → (Fin m → Set Pt) → Prop}
    (h : ∀ (t : Pt → Alph n m) (p : Fin n → Pt), IsBorelTree t → Marks t p →
      (P p (sTrack t) ↔ Q p (sTrack t))) :
    valLang n m P = valLang n m Q := by
  ext t
  constructor
  · rintro ⟨ht, p, hmk, hP⟩
    exact ⟨ht, p, hmk, (h t p ht hmk).1 hP⟩
  · rintro ⟨ht, p, hmk, hQ⟩
    exact ⟨ht, p, hmk, (h t p ht hmk).2 hQ⟩

theorem valLang_inter (P Q : (Fin n → Pt) → (Fin m → Set Pt) → Prop) :
    valLang n m P ∩ valLang n m Q = valLang n m (fun p S => P p S ∧ Q p S) := by
  ext t
  constructor
  · rintro ⟨⟨ht, p, hmk, hP⟩, ⟨-, p', hmk', hQ⟩⟩
    rw [marks_unique hmk' hmk] at hQ
    exact ⟨ht, p, hmk, hP, hQ⟩
  · rintro ⟨ht, p, hmk, hP, hQ⟩
    exact ⟨⟨ht, p, hmk, hP⟩, ⟨ht, p, hmk, hQ⟩⟩

theorem valLang_union (P Q : (Fin n → Pt) → (Fin m → Set Pt) → Prop) :
    valLang n m P ∪ valLang n m Q = valLang n m (fun p S => P p S ∨ Q p S) := by
  ext t
  constructor
  · rintro (⟨ht, p, hmk, hP⟩ | ⟨ht, p, hmk, hQ⟩)
    · exact ⟨ht, p, hmk, Or.inl hP⟩
    · exact ⟨ht, p, hmk, Or.inr hQ⟩
  · rintro ⟨ht, p, hmk, hP | hQ⟩
    · exact Or.inl ⟨ht, p, hmk, hP⟩
    · exact Or.inr ⟨ht, p, hmk, hQ⟩

theorem valLang_compl (P : (Fin n → Pt) → (Fin m → Set Pt) → Prop) :
    ({t : Pt → Alph n m | IsBorelTree t} \ valLang n m P) ∩
        valLang n m (fun _ _ => _root_.True)
      = valLang n m (fun p S => ¬ P p S) := by
  ext t
  constructor
  · rintro ⟨⟨ht, hnot⟩, -, p, hmk, -⟩
    exact ⟨ht, p, hmk, fun hP => hnot ⟨ht, p, hmk, hP⟩⟩
  · rintro ⟨ht, p, hmk, hnP⟩
    refine ⟨⟨ht, ?_⟩, ht, p, hmk, trivial⟩
    rintro ⟨-, p', hmk', hP⟩
    rw [marks_unique hmk' hmk] at hP
    exact hnP hP

/-! ### Forgetting a track -/

/-- Forget the first element track. -/
def dropE (a : Alph (n + 1) m) : Alph n m := (fun i => a.1 i.succ, a.2)

/-- Forget the first set track. -/
def dropS (a : Alph n (m + 1)) : Alph n m := (a.1, fun j => a.2 j.succ)

theorem sTrack_dropE (t : Pt → Alph (n + 1) m) :
    sTrack (fun x => dropE (t x)) = sTrack t := rfl

theorem eTrack_dropE (t : Pt → Alph (n + 1) m) (i : Fin n) :
    eTrack (fun x => dropE (t x)) i = eTrack t i.succ := rfl

theorem eTrack_dropS (t : Pt → Alph n (m + 1)) (i : Fin n) :
    eTrack (fun x => dropS (t x)) i = eTrack t i := rfl

theorem sTrack_dropS (t : Pt → Alph n (m + 1)) (j : Fin m) :
    sTrack (fun x => dropS (t x)) j = sTrack t j.succ := rfl

/-- Existential quantification over an element: the image of a language of valuations under
forgetting the first element track. -/
theorem valLang_image_dropE (P : (Fin (n + 1) → Pt) → (Fin m → Set Pt) → Prop) :
    (fun (t : Pt → Alph (n + 1) m) x => dropE (t x)) '' valLang (n + 1) m P
      = valLang n m (fun p S => ∃ q : Pt, P (Fin.cons q p) S) := by
  classical
  ext t
  constructor
  · rintro ⟨u, ⟨hu, p', hmk', hP⟩, rfl⟩
    refine ⟨hu.comp dropE, fun i => p' i.succ, fun i => ?_, p' 0, ?_⟩
    · rw [eTrack_dropE]
      exact hmk' i.succ
    · rw [sTrack_dropE]
      have : Fin.cons (p' 0) (fun i : Fin n => p' i.succ) = p' := by
        funext i
        refine Fin.cases ?_ ?_ i
        · simp
        · intro i; simp
      rw [this]
      exact hP
  · rintro ⟨ht, p, hmk, q, hP⟩
    refine ⟨fun x => (Fin.cons (decide (x = q)) ((t x).1), (t x).2), ⟨?_, Fin.cons q p, ?_, ?_⟩, ?_⟩
    · -- the extended tree is Borel
      have hb : IsBorelTree (fun x => ((decide (x ∈ ({q} : Set Pt)) : Bool), t x)) :=
        isBorelTree_prodMk (isBorelTree_decide (measurableSet_singleton_pt q)) ht
      have := hb.comp (fun z : Bool × Alph n m => ((Fin.cons z.1 z.2.1, z.2.2) : Alph (n + 1) m))
      simpa using this
    · intro i
      refine Fin.cases ?_ ?_ i
      · ext x
        simp [eTrack]
      · intro i
        ext x
        have := hmk i
        rw [Set.ext_iff] at this
        simpa [eTrack] using this x
    · exact hP
    · funext x
      simp [dropE]
  
/-- Existential quantification over a set: the image of a language of valuations under
forgetting the first set track. -/
theorem valLang_image_dropS (P : (Fin n → Pt) → (Fin (m + 1) → Set Pt) → Prop) :
    (fun (t : Pt → Alph n (m + 1)) x => dropS (t x)) '' valLang n (m + 1) P
      = valLang n m (fun p S => ∃ T : Set Pt, MeasurableSet T ∧ P p (Fin.cons T S)) := by
  classical
  ext t
  constructor
  · rintro ⟨u, ⟨hu, p, hmk, hP⟩, rfl⟩
    refine ⟨hu.comp dropS, p, fun i => hmk i, sTrack u 0, measurableSet_sTrack hu 0, ?_⟩
    have : Fin.cons (sTrack u 0) (fun j : Fin m => sTrack (fun x => dropS (u x)) j)
        = sTrack u := by
      funext j
      refine Fin.cases ?_ ?_ j
      · simp
      · intro j; simp [sTrack_dropS]
    rw [this]
    exact hP
  · rintro ⟨ht, p, hmk, T, hT, hP⟩
    refine ⟨fun x => ((t x).1, Fin.cons (decide (x ∈ T)) ((t x).2)), ⟨?_, p, ?_, ?_⟩, ?_⟩
    · have hb : IsBorelTree (fun x => ((decide (x ∈ T) : Bool), t x)) :=
        isBorelTree_prodMk (isBorelTree_decide hT) ht
      have := hb.comp (fun z : Bool × Alph n m => ((z.2.1, Fin.cons z.1 z.2.2) : Alph n (m + 1)))
      simpa using this
    · intro i
      have := hmk i
      rw [Set.ext_iff] at this
      ext x
      simpa [eTrack] using this x
    · have hsub : sTrack (fun x => ((t x).1, Fin.cons (decide (x ∈ T)) ((t x).2)))
          = Fin.cons T (sTrack t) := by
        funext j
        refine Fin.cases ?_ ?_ j
        · ext x; simp [sTrack]
        · intro j; ext x; simp [sTrack]
      rw [hsub]
      exact hP
    · funext x
      simp [dropS]

/-! ### The translation -/

/-- Extend a valuation of the first `n` element variables to all of them. -/
def extE (p : Fin n → Pt) : ℕ → Pt := fun i => if h : i < n then p ⟨i, h⟩ else Pt.node []

/-- Extend a valuation of the first `m` set variables to all of them. -/
def extS (S : Fin m → Set Pt) : ℕ → Set Pt := fun j => if h : j < m then S ⟨j, h⟩ else ∅

theorem extE_cons (q : Pt) (p : Fin n → Pt) : extE (Fin.cons q p) = cons q (extE p) := by
  funext i
  cases i with
  | zero =>
      show (if h : 0 < n + 1 then (Fin.cons q p : Fin (n + 1) → Pt) ⟨0, h⟩ else Pt.node []) = q
      rw [dif_pos (Nat.succ_pos n)]
      rfl
  | succ i =>
      show (if h : i + 1 < n + 1 then (Fin.cons q p : Fin (n + 1) → Pt) ⟨i + 1, h⟩
          else Pt.node [])
        = (if h : i < n then p ⟨i, h⟩ else Pt.node [])
      by_cases h : i < n
      · rw [dif_pos (by omega), dif_pos h]
        exact @Fin.cons_succ n (fun _ => Pt) q p ⟨i, h⟩
      · rw [dif_neg (by omega), dif_neg h]

theorem extS_cons (T : Set Pt) (S : Fin m → Set Pt) : extS (Fin.cons T S) = cons T (extS S) := by
  funext j
  cases j with
  | zero =>
      show (if h : 0 < m + 1 then (Fin.cons T S : Fin (m + 1) → Set Pt) ⟨0, h⟩ else (∅ : Set Pt)) = T
      rw [dif_pos (Nat.succ_pos m)]
      rfl
  | succ j =>
      show (if h : j + 1 < m + 1 then (Fin.cons T S : Fin (m + 1) → Set Pt) ⟨j + 1, h⟩
          else (∅ : Set Pt))
        = (if h : j < m then S ⟨j, h⟩ else ∅)
      by_cases h : j < m
      · rw [dif_pos (by omega), dif_pos h]
        exact @Fin.cons_succ m (fun _ => Set Pt) T S ⟨j, h⟩
      · rw [dif_neg (by omega), dif_neg h]

/-- **From formulas to automata** (half of Theorem 15).  Assuming Conjecture 2, for every
formula `φ` whose free variables are in the context `(n, m)` there is a nondeterministic
Muller automaton on Borel trees recognizing exactly the encodings of the valuations
satisfying `φ` in the Borel semantics. -/
theorem exists_automaton (h2 : Conjecture2) :
    ∀ (φ : Fml) (n m : ℕ), φ.WF n m →
      ∃ (Q : Type) (_ : Finite Q) (A : Automaton Q (Alph n m)),
        A.lang = valLang n m (fun p S => Sat borelU φ (extE p) (extS S)) := by
  intro φ
  induction φ with
  | mem i j =>
      intro n m hwf
      refine ⟨Fin n → Bool, inferInstance, memAut ⟨i, hwf.1⟩ ⟨j, hwf.2⟩, ?_⟩
      rw [lang_memAut]
      refine valLang_congr (fun t p _ _ => ?_)
      simp [Sat, extE, extS, hwf.1, hwf.2]
  | pre i j =>
      intro n m hwf
      refine ⟨Fin n → Bool, inferInstance, preAut ⟨i, hwf.1⟩ ⟨j, hwf.2⟩, ?_⟩
      rw [lang_preAut]
      refine valLang_congr (fun t p _ _ => ?_)
      simp [Sat, extE, hwf.1, hwf.2]
  | lex i j =>
      intro n m hwf
      refine ⟨Fin n → Bool, inferInstance, lexAut ⟨i, hwf.1⟩ ⟨j, hwf.2⟩, ?_⟩
      rw [lang_lexAut]
      refine valLang_congr (fun t p _ _ => ?_)
      simp [Sat, extE, hwf.1, hwf.2]
  | neg φ ih =>
      intro n m hwf
      obtain ⟨Q, hQ, A, hA⟩ := ih n m hwf
      haveI := hQ
      obtain ⟨Q', hQ', B, hB⟩ := Automaton.lemma12 h2 A
      haveI := hQ'
      refine ⟨Q' × (Fin n → Bool), inferInstance, B.prod (singAut n m), ?_⟩
      rw [Automaton.lang_prod, hB, hA, lang_singAut, valLang_compl]
      rfl
  | or φ ψ ihφ ihψ =>
      intro n m hwf
      obtain ⟨Q₁, hQ₁, A₁, hA₁⟩ := ihφ n m hwf.1
      obtain ⟨Q₂, hQ₂, A₂, hA₂⟩ := ihψ n m hwf.2
      haveI := hQ₁
      haveI := hQ₂
      refine ⟨Q₁ ⊕ Q₂, inferInstance, A₁.sum A₂, ?_⟩
      rw [Automaton.lang_sum, hA₁, hA₂, valLang_union]
      rfl
  | and φ ψ ihφ ihψ =>
      intro n m hwf
      obtain ⟨Q₁, hQ₁, A₁, hA₁⟩ := ihφ n m hwf.1
      obtain ⟨Q₂, hQ₂, A₂, hA₂⟩ := ihψ n m hwf.2
      haveI := hQ₁
      haveI := hQ₂
      refine ⟨Q₁ × Q₂, inferInstance, A₁.prod A₂, ?_⟩
      rw [Automaton.lang_prod, hA₁, hA₂, valLang_inter]
      rfl
  | exE φ ih =>
      intro n m hwf
      obtain ⟨Q, hQ, A, hA⟩ := ih (n + 1) m hwf
      haveI := hQ
      refine ⟨Q, hQ, A.project dropE, ?_⟩
      rw [Automaton.lang_project, hA, valLang_image_dropE]
      refine valLang_congr (fun t p _ _ => ?_)
      simp only [sat_exE]
      constructor
      · rintro ⟨q, hq⟩
        exact ⟨q, by rwa [extE_cons] at hq⟩
      · rintro ⟨q, hq⟩
        exact ⟨q, by rw [extE_cons]; exact hq⟩
  | exS φ ih =>
      intro n m hwf
      obtain ⟨Q, hQ, A, hA⟩ := ih n (m + 1) hwf
      haveI := hQ
      refine ⟨Q, hQ, A.project dropS, ?_⟩
      rw [Automaton.lang_project, hA, valLang_image_dropS]
      refine valLang_congr (fun t p _ _ => ?_)
      simp only [sat_exS]
      constructor
      · rintro ⟨T, hT, hsat⟩
        exact ⟨T, hT, by rwa [extS_cons] at hsat⟩
      · rintro ⟨T, hT, hsat⟩
        exact ⟨T, hT, by rw [extS_cons]; exact hsat⟩

end MSO

end BorelMSO


==> anc/lean-formalization/BorelMSO/MSO/Track.lean <==
import Mathlib.Order.Interval.Set.Infinite
import BorelMSO.MSO.Syntax

/-!
# Automata for the atomic formulas: tracking marked points

A valuation of the free variables of an MSO formula is encoded as a labelling of `2^{≤ω}`
by the alphabet `BorelMSO.MSO.Alph n m = (Fin n → Bool) × (Fin m → Bool)`: the first `n`
tracks carry the values of the element variables (each such track must be a *singleton*),
the last `m` tracks carry the values of the set variables.

This file builds the automata used for the atomic formulas.  All of them are variants of a
single construction, `BorelMSO.MSO.trackAut`, whose state is a vector of bits saying, for
each element track, whether the marked point of that track lies in the subtree rooted at the
current node.  The transition relation forces this reading of the state, and an additional
local condition `C` (on the state, the label and the two children states) and `Cb` (on the
label of a branch) can be imposed on top of it.

The main results are

* `BorelMSO.MSO.trackAut_run_eq`: every accepting run is the canonical one, and its
  existence forces each element track to be a singleton;
* `BorelMSO.MSO.lang_trackAut`: the language of `trackAut n m C Cb` consists of the Borel
  trees whose element tracks are singletons and for which the local conditions hold in the
  canonical run.
-/

namespace BorelMSO

namespace MSO

open Pt

/-- The alphabet encoding a valuation of `n` element variables and `m` set variables. -/
abbrev Alph (n m : ℕ) : Type := (Fin n → Bool) × (Fin m → Bool)

variable {n m : ℕ}

/-- The set of points marked on the element track `i`. -/
def eTrack (t : Pt → Alph n m) (i : Fin n) : Set Pt := {x | (t x).1 i = true}

/-- The set of points marked on the set track `j`. -/
def sTrack (t : Pt → Alph n m) (j : Fin m) : Set Pt := {x | (t x).2 j = true}

/-! ### The canonical run -/

open scoped Classical in
/-- The canonical labelling of `2^{≤ω}` associated with a tuple of marked points: the state
at `x` records, for each track `i`, whether `x` is a prefix of the marked point `p i` — that
is, whether the marked point lies in the subtree rooted at `x`. -/
noncomputable def canRun (p : Fin n → Pt) (x : Pt) : Fin n → Bool :=
  fun i => decide (Pre x (p i))

theorem canRun_eq_true {p : Fin n → Pt} {x : Pt} {i : Fin n} :
    canRun p x i = true ↔ Pre x (p i) := by
  simp [canRun]

theorem canRun_eq_false {p : Fin n → Pt} {x : Pt} {i : Fin n} :
    canRun p x i = false ↔ ¬ Pre x (p i) := by
  simp [canRun]

/-- The set of prefixes of a point is Borel. -/
theorem measurableSet_pre_le (y : Pt) : MeasurableSet {x : Pt | Pre x y} := by
  cases y with
  | node w =>
      refine Pt.measurableSet_of_subset_nodeSet ?_
      rintro x hx
      cases x with
      | node v => exact ⟨v, rfl⟩
      | branch b =>
          rw [Set.mem_setOf_eq, pre_branch] at hx
          exact absurd hx (by simp)
  | branch b =>
      have hsplit : {x : Pt | Pre x (branch b)}
          = ({x : Pt | Pre x (branch b)} ∩ Pt.nodeSet) ∪ ({branch b} : Set Pt) := by
        ext x
        cases x with
        | node v => simp [Pt.nodeSet]
        | branch c =>
            simp only [Set.mem_setOf_eq, pre_branch, Set.mem_union, Set.mem_inter_iff,
              Set.mem_singleton_iff, Pt.nodeSet]
            constructor
            · intro h; exact Or.inr h.symm
            · rintro (⟨-, ⟨v, hv⟩⟩ | h)
              · exact absurd hv (by simp)
              · exact h.symm
      have hb : ({branch b} : Set Pt) = ⋂ k : ℕ, Pt.U (pre b k) := by
        ext x
        simp only [Set.mem_singleton_iff, Set.mem_iInter, Pt.U, Set.mem_setOf_eq]
        constructor
        · rintro rfl k
          exact hasPrefix_pre b k
        · intro h
          cases x with
          | node v =>
              exact absurd (List.IsPrefix.length_le
                (show pre b (v.length + 1) <+: v from h (v.length + 1))) (by simp)
          | branch c =>
              have : ∀ k, pre b k = pre c k := by
                intro k
                have := h k
                simpa using this
              have : b = c := by
                funext k
                have := congrArg (fun l => l[k]?) (this (k + 1))
                simpa [pre, List.getElem?_map, List.getElem?_range] using this
              rw [this]
      rw [hsplit, hb]
      exact MeasurableSet.union
        (Pt.measurableSet_of_subset_nodeSet (fun _ hx => hx.2))
        (MeasurableSet.iInter (fun k => Pt.measurableSet_U _))

/-- The canonical run is a Borel labelling. -/
theorem isBorelTree_canRun (p : Fin n → Pt) : IsBorelTree (canRun p) := by
  classical
  intro q
  have : {x : Pt | canRun p x = q}
      = (⋂ i ∈ {i : Fin n | q i = true}, {x : Pt | Pre x (p i)}) ∩
        (⋂ i ∈ {i : Fin n | q i = false}, {x : Pt | Pre x (p i)}ᶜ) := by
    ext x
    simp only [Set.mem_setOf_eq, Set.mem_inter_iff, Set.mem_iInter, Set.mem_compl_iff]
    constructor
    · rintro rfl
      exact ⟨fun i hi => canRun_eq_true.1 hi, fun i hi => by
        rw [← canRun_eq_false]; exact hi⟩
    · rintro ⟨h1, h2⟩
      funext i
      cases hq : q i with
      | true => exact canRun_eq_true.2 (h1 i hq)
      | false => exact canRun_eq_false.2 (h2 i hq)
  rw [this]
  refine MeasurableSet.inter ?_ ?_
  · exact MeasurableSet.biInter (Set.to_countable _) (fun i _ => measurableSet_pre_le _)
  · exact MeasurableSet.biInter (Set.to_countable _) (fun i _ => (measurableSet_pre_le _).compl)

/-! ### The automaton -/

/-- The transition condition at the nodes that forces the state to record which marked
points lie in the subtree of the current node. -/
def SingStep (q : Fin n → Bool) (a : Alph n m) (p r : Fin n → Bool) : Prop :=
  ∀ i : Fin n,
    if a.1 i = true then q i = true ∧ p i = false ∧ r i = false
    else (q i = true ↔ (p i = true ∨ r i = true)) ∧ ¬ (p i = true ∧ r i = true)

/-- The transition condition at the branches: the state records whether the branch itself is
the marked point, which happens exactly when the marked point stays in the subtree
forever. -/
def SingOmega (R : Set (Fin n → Bool)) (a : Alph n m) (q : Fin n → Bool) : Prop :=
  q = a.1 ∧ ∀ i : Fin n, (a.1 i = true ↔ ∀ s ∈ R, s i = true)

/-- The automaton tracking the marked points of the element tracks, subject to the extra
local conditions `C` (at the nodes) and `Cb` (at the branches). -/
def trackAut (n m : ℕ)
    (C : (Fin n → Bool) → Alph n m → (Fin n → Bool) → (Fin n → Bool) → Prop)
    (Cb : Alph n m → Prop) : Automaton (Fin n → Bool) (Alph n m) where
  init := {q | q = fun _ => true}
  Dstar q a p r := SingStep q a p r ∧ C q a p r
  Domega R a q := SingOmega R a q ∧ Cb a

/-! ### The states occurring infinitely often along a branch -/

/-- Pigeonhole: along a branch, some state occurs infinitely often after any given time. -/
theorem exists_infinite_late (ρ : Pt → (Fin n → Bool)) (b : Branch) (K : ℕ) :
    ∃ s, {k | K ≤ k ∧ ρ (node (pre b k)) = s}.Infinite := by
  classical
  by_contra hcon
  push_neg at hcon
  have hsplit : {k | K ≤ k}
      = ⋃ s : Fin n → Bool, {k | K ≤ k ∧ ρ (node (pre b k)) = s} := by
    ext k
    simp only [Set.mem_setOf_eq, Set.mem_iUnion]
    exact ⟨fun h => ⟨_, h, rfl⟩, fun ⟨_, h, _⟩ => h⟩
  have hfin : {k | K ≤ k}.Finite := by
    rw [hsplit]
    exact Set.finite_iUnion (fun s => hcon s)
  exact (Set.Ici_infinite K) (by simpa [Set.Ici] using hfin)

/-- If the `i`-th coordinate of the states along a branch can only switch from `true` to
`false`, then all the states occurring infinitely often have `i`-th coordinate `true`
exactly when all the states along the branch do. -/
theorem forall_infSet_true_iff {ρ : Pt → (Fin n → Bool)} {b : Branch} {i : Fin n}
    (hmono : ∀ k, ρ (node (pre b k)) i = false → ρ (node (pre b (k + 1))) i = false) :
    (∀ s ∈ infSet ρ b, s i = true) ↔ ∀ k, ρ (node (pre b k)) i = true := by
  constructor
  · intro h k
    by_contra hk
    rw [Bool.not_eq_true] at hk
    have hstep : ∀ d, ρ (node (pre b (k + d))) i = false := by
      intro d
      induction d with
      | zero => simpa using hk
      | succ d ih => simpa [← Nat.add_assoc] using hmono (k + d) ih
    have hall : ∀ j, k ≤ j → ρ (node (pre b j)) i = false := by
      intro j hj
      have hd := hstep (j - k)
      rwa [show k + (j - k) = j by omega] at hd
    obtain ⟨s, hs⟩ := exists_infinite_late ρ b k
    have hsi : s i = false := by
      obtain ⟨j, hj1, hj2⟩ := hs.nonempty
      rw [← hj2]
      exact hall j hj1
    have hmem : s ∈ infSet ρ b := by
      refine Set.Infinite.mono ?_ hs
      intro j hj
      exact hj.2
    have := h s hmem
    rw [hsi] at this
    exact absurd this (by simp)
  · intro h s hs
    obtain ⟨k, hk⟩ := hs.nonempty
    rw [← hk]
    exact h k

/-! ### The canonical run is accepting -/

/-- `t` marks the point `p i` on the element track `i`. -/
def Marks (t : Pt → Alph n m) (p : Fin n → Pt) : Prop := ∀ i, eTrack t i = {p i}

theorem marks_iff {t : Pt → Alph n m} {p : Fin n → Pt} (h : Marks t p) (x : Pt) (i : Fin n) :
    (t x).1 i = true ↔ x = p i := by
  have := h i
  rw [Set.ext_iff] at this
  simpa [eTrack] using this x

theorem canRun_mono {p : Fin n → Pt} {b : Branch} {i : Fin n} (k : ℕ) :
    canRun p (node (pre b k)) i = false → canRun p (node (pre b (k + 1))) i = false := by
  intro h
  rw [canRun_eq_false] at h ⊢
  intro hc
  exact h (Pre.trans (show Pre (node (pre b k)) (node (pre b (k + 1))) from
    pre_prefix_pre b (by omega)) hc)

variable {C : (Fin n → Bool) → Alph n m → (Fin n → Bool) → (Fin n → Bool) → Prop}
  {Cb : Alph n m → Prop}

/-- The canonical run is an accepting run, provided the extra conditions hold. -/
theorem isAcceptingRun_canRun {t : Pt → Alph n m} {p : Fin n → Pt} (hmk : Marks t p)
    (hC : ∀ v : Node, C (canRun p (node v)) (t (node v))
      (canRun p (node (v ++ [false]))) (canRun p (node (v ++ [true]))))
    (hCb : ∀ b : Branch, Cb (t (branch b))) :
    (trackAut n m C Cb).IsAcceptingRun t (canRun p) := by
  classical
  refine ⟨isBorelTree_canRun p, ?_, ?_, ?_⟩
  · show canRun p (node []) = fun _ => true
    funext i
    exact canRun_eq_true.2 (by simpa using hasPrefix_nil (p i))
  · intro v
    refine ⟨?_, hC v⟩
    intro i
    by_cases ha : (t (node v)).1 i = true
    · rw [if_pos ha]
      have hv : node v = p i := (marks_iff hmk _ i).1 ha
      refine ⟨canRun_eq_true.2 (by rw [← hv]; exact Pre.refl _), ?_, ?_⟩ <;>
        · rw [canRun_eq_false, ← hv]
          intro hc
          exact not_hasPrefix_append_self hc
    · rw [if_neg ha]
      have hne : node v ≠ p i := fun hc => ha ((marks_iff hmk _ i).2 hc)
      constructor
      · constructor
        · intro hq
          have hpre : HasPrefix v (p i) := canRun_eq_true.1 hq
          obtain ⟨c, hc⟩ := exists_hasPrefix_append hpre (Ne.symm hne)
          cases c with
          | false => exact Or.inl (canRun_eq_true.2 hc)
          | true => exact Or.inr (canRun_eq_true.2 hc)
        · rintro (hc | hc) <;>
          · refine canRun_eq_true.2 ?_
            have := canRun_eq_true.1 hc
            exact hasPrefix_of_prefix (List.prefix_append _ _) this
      · rintro ⟨h0, h1⟩
        have hp0 : HasPrefix (v ++ [false]) (p i) := canRun_eq_true.1 h0
        have hp1 : HasPrefix (v ++ [true]) (p i) := canRun_eq_true.1 h1
        have := hasPrefix_eq_of_length_eq hp0 hp1 (by simp)
        simp at this
  · intro b
    refine ⟨⟨?_, ?_⟩, hCb b⟩
    · funext i
      by_cases hb : branch b = p i
      · have : (t (branch b)).1 i = true := (marks_iff hmk _ i).2 hb
        rw [this]
        exact canRun_eq_true.2 (by rw [← hb]; exact Pre.refl _)
      · have : (t (branch b)).1 i = false := by
          have hiff := marks_iff hmk (branch b) i
          rcases Bool.eq_false_or_eq_true ((t (branch b)).1 i) with h | h
          · exact absurd (hiff.1 h) hb
          · exact h
        rw [this]
        rw [canRun_eq_false, pre_branch]
        exact fun hc => hb hc.symm
    · intro i
      rw [forall_infSet_true_iff (fun k => canRun_mono k)]
      constructor
      · intro ha k
        have hb : branch b = p i := (marks_iff hmk _ i).1 ha
        exact canRun_eq_true.2 (by rw [← hb]; exact hasPrefix_pre b k)
      · intro hall
        refine (marks_iff hmk _ i).2 ?_
        have : Pre (branch b) (p i) := by
          rw [pre_iff_forall_hasPrefix]
          intro v hv
          have hveq : v = pre b v.length := by simpa using hv
          have := canRun_eq_true.1 (hall v.length)
          rw [hveq]
          exact this
        rw [pre_branch] at this
        exact this.symm

/-! ### Every accepting run is the canonical one -/

section Sound

variable {t : Pt → Alph n m} {ρ : Pt → (Fin n → Bool)}

private theorem branch_eq_of_pre_eq {b b' : Branch} {k : ℕ}
    (h : pre b (k + 1) = pre b' (k + 1)) : b k = b' k := by
  have := congrArg (fun l => l[k]?) h
  simpa [pre, List.getElem?_map, List.getElem?_range] using this

/-- From an accepting run of the tracking automaton one reads off, for each element track,
a unique marked point; the run is then determined. -/
theorem exists_marked_point (hinit : ρ (node []) = fun _ => true)
    (hstep : ∀ v : Node, SingStep (ρ (node v)) (t (node v))
      (ρ (node (v ++ [false]))) (ρ (node (v ++ [true]))))
    (homega : ∀ b : Branch, SingOmega (infSet ρ b) (t (branch b)) (ρ (branch b)))
    (i : Fin n) :
    ∃ x : Pt, (∀ y : Pt, (t y).1 i = true ↔ y = x) ∧ (∀ z : Pt, ρ z i = true ↔ Pre z x) := by
  classical
  -- the flag of the track `i` along the nodes
  set f : Node → Bool := fun v => ρ (node v) i with hfdef
  have hL : ∀ v : Node, (t (node v)).1 i = true →
      f v = true ∧ f (v ++ [false]) = false ∧ f (v ++ [true]) = false := by
    intro v ha
    have h := hstep v i
    rw [if_pos ha] at h
    exact h
  have hN : ∀ v : Node, ¬ (t (node v)).1 i = true →
      ((f v = true) ↔ (f (v ++ [false]) = true ∨ f (v ++ [true]) = true)) ∧
        ¬ (f (v ++ [false]) = true ∧ f (v ++ [true]) = true) := by
    intro v ha
    have h := hstep v i
    rw [if_neg ha] at h
    exact h
  have hmono : ∀ (v : Node) (c : Bool), f v = false → f (v ++ [c]) = false := by
    intro v c hv
    by_cases ha : (t (node v)).1 i = true
    · cases c with
      | false => exact (hL v ha).2.1
      | true => exact (hL v ha).2.2
    · have h := (hN v ha).1
      by_contra hc
      rw [Bool.not_eq_false] at hc
      have : f v = true := h.2 (by cases c with
        | false => exact Or.inl hc
        | true => exact Or.inr hc)
      rw [this] at hv
      exact absurd hv (by simp)
  have hclosed : ∀ (w u : Node), f (u ++ w) = true → f u = true := by
    intro w
    induction w with
    | nil => intro u hu; simpa using hu
    | cons c w ih =>
        intro u hu
        have h1 : f (u ++ [c]) = true := by
          refine ih (u ++ [c]) ?_
          simpa using hu
        by_contra hc
        rw [Bool.not_eq_true] at hc
        rw [hmono u c hc] at h1
        exact absurd h1 (by simp)
  have hpref : ∀ {u v : Node}, u <+: v → f v = true → f u = true := by
    rintro u v ⟨w, rfl⟩ h
    exact hclosed w u h
  have hchain : ∀ {u v : Node}, f u = true → f v = true → u <+: v ∨ v <+: u := by
    intro u v hu hv
    by_contra hcon
    push_neg at hcon
    obtain ⟨z, c, hz1, hz2⟩ := exists_split_of_incomparable hcon.1 hcon.2
    have h1 : f (z ++ [c]) = true := hpref hz1 hu
    have h2 : f (z ++ [!c]) = true := hpref hz2 hv
    by_cases ha : (t (node z)).1 i = true
    · obtain ⟨-, hf, ht⟩ := hL z ha
      cases c with
      | false => rw [hf] at h1; exact absurd h1 (by simp)
      | true => rw [ht] at h1; exact absurd h1 (by simp)
    · refine (hN z ha).2 ?_
      cases c with
      | false => exact ⟨h1, by simpa using h2⟩
      | true => exact ⟨by simpa using h2, h1⟩
  have hroot : f [] = true := by
    show ρ (node []) i = true
    rw [hinit]
  have hbrstate : ∀ b : Branch, ρ (branch b) i = (t (branch b)).1 i := by
    intro b
    have := (homega b).1
    rw [this]
  have hbrmono : ∀ (b : Branch) (k : ℕ), f (pre b k) = false → f (pre b (k + 1)) = false := by
    intro b k h
    rw [pre_succ]
    exact hmono _ _ h
  have hbr : ∀ b : Branch, ((t (branch b)).1 i = true ↔ ∀ k, f (pre b k) = true) := by
    intro b
    have h := (homega b).2 i
    rw [h]
    exact forall_infSet_true_iff (fun k => hbrmono b k)
  -- two distinct branches cannot both be entirely flagged
  have hbruniq : ∀ b b' : Branch, (∀ k, f (pre b k) = true) → (∀ k, f (pre b' k) = true) →
      b = b' := by
    intro b b' hb hb'
    funext k
    by_contra hne
    have h1 : f (pre b (k + 1)) = true := hb (k + 1)
    have h2 : f (pre b' (k + 1)) = true := hb' (k + 1)
    rcases hchain h1 h2 with hc | hc
    · exact hne (branch_eq_of_pre_eq (List.IsPrefix.eq_of_length hc (by simp)))
    · exact hne (branch_eq_of_pre_eq (List.IsPrefix.eq_of_length hc (by simp)).symm)
  by_cases hex : ∃ v : Node, (t (node v)).1 i = true
  · -- the marked point is a node
    obtain ⟨v₀, hv₀⟩ := hex
    obtain ⟨hf₀, hc0, hc1⟩ := hL v₀ hv₀
    have hle : ∀ {w : Node}, f w = true → w <+: v₀ := by
      intro w hw
      rcases hchain hw hf₀ with hc | hc
      · exact hc
      · rcases eq_or_ne w v₀ with rfl | hne
        · exact List.prefix_rfl
        · obtain ⟨c, hcw⟩ : ∃ c : Bool, v₀ ++ [c] <+: w := by
            obtain ⟨u, hu⟩ := hc
            cases u with
            | nil => exact absurd (by simpa using hu.symm) hne
            | cons d u => exact ⟨d, ⟨u, by simpa using hu⟩⟩
          have := hpref hcw hw
          cases c with
          | false => rw [hc0] at this; exact absurd this (by simp)
          | true => rw [hc1] at this; exact absurd this (by simp)
    have hnobranch : ∀ b : Branch, ¬ (t (branch b)).1 i = true := by
      intro b hb
      have hall := (hbr b).1 hb
      have := hle (hall (v₀.length + 1))
      have hlen := List.IsPrefix.length_le this
      simp at hlen
    refine ⟨node v₀, ?_, ?_⟩
    · intro y
      cases y with
      | node w =>
          constructor
          · intro hw
            have h1 : w <+: v₀ := hle (hL w hw).1
            rcases eq_or_ne w v₀ with heq | hne
            · rw [heq]
            · exfalso
              obtain ⟨c, hcw⟩ : ∃ c : Bool, w ++ [c] <+: v₀ := by
                obtain ⟨u, hu⟩ := h1
                cases u with
                | nil => exact absurd (by simpa using hu) hne
                | cons d u => exact ⟨d, ⟨u, by simpa using hu⟩⟩
              have hft := hpref hcw hf₀
              obtain ⟨-, hw0, hw1⟩ := hL w hw
              cases c with
              | false => rw [hw0] at hft; exact absurd hft (by simp)
              | true => rw [hw1] at hft; exact absurd hft (by simp)
          · rintro hw
            simp only [node.injEq] at hw
            rw [hw]
            exact hv₀
      | branch b =>
          constructor
          · intro hb; exact absurd hb (hnobranch b)
          · intro hb; exact absurd hb (by simp)
    · intro z
      cases z with
      | node w =>
          rw [pre_node, hasPrefix_node]
          exact ⟨fun h => hle h, fun h => hpref h hf₀⟩
      | branch b =>
          rw [hbrstate b, pre_branch]
          constructor
          · intro hb; exact absurd hb (hnobranch b)
          · intro hb; exact absurd hb (by simp)
  · -- no node is marked: the marked point is a branch
    push_neg at hex
    have hchild : ∀ v : Node, f v = true →
        f (v ++ [false]) = true ∨ f (v ++ [true]) = true := by
      intro v hv
      exact ((hN v (hex v)).1).1 hv
    set nextBit : Node → Bool := fun v => if f (v ++ [false]) = true then false else true
      with hnext
    set path : ℕ → Node := fun k => Nat.rec ([] : Node)
      (fun _ v => v ++ [nextBit v]) k with hpath
    have hpath0 : path 0 = [] := rfl
    have hpathS : ∀ k, path (k + 1) = path k ++ [nextBit (path k)] := fun k => rfl
    have hpathtrue : ∀ k, f (path k) = true := by
      intro k
      induction k with
      | zero => rw [hpath0]; exact hroot
      | succ k ih =>
          rw [hpathS k, hnext]
          by_cases hc : f (path k ++ [false]) = true
          · simp [hc]
          · simp only [hc]
            rcases hchild (path k) ih with h | h
            · exact absurd h hc
            · exact h
    set b : Branch := fun k => nextBit (path k) with hb
    have hprepath : ∀ k, pre b k = path k := by
      intro k
      induction k with
      | zero => rfl
      | succ k ih => rw [pre_succ, ih, hpathS k, hb]
    have hballtrue : ∀ k, f (pre b k) = true := by
      intro k; rw [hprepath k]; exact hpathtrue k
    have hlabel : (t (branch b)).1 i = true := (hbr b).2 hballtrue
    refine ⟨branch b, ?_, ?_⟩
    · intro y
      cases y with
      | node w =>
          constructor
          · intro hw; exact absurd hw (hex w)
          · intro hw; exact absurd hw (by simp)
      | branch b' =>
          constructor
          · intro hb'
            have := hbruniq b' b ((hbr b').1 hb') hballtrue
            rw [this]
          · intro hb'
            simp only [branch.injEq] at hb'
            rw [hb']
            exact hlabel
    · intro z
      cases z with
      | node w =>
          rw [pre_node, hasPrefix_branch]
          constructor
          · intro hw
            have h1 : f (pre b w.length) = true := hballtrue w.length
            rcases hchain hw h1 with hc | hc <;>
              · exact List.IsPrefix.eq_of_length hc (by simp) |> fun h => by
                  first
                  | exact h
                  | exact h.symm
          · intro hw
            have := hballtrue w.length
            rw [← hw] at this
            exact this
      | branch b' =>
          rw [hbrstate b', pre_branch]
          constructor
          · intro hb'
            have := hbruniq b' b ((hbr b').1 hb') hballtrue
            rw [this]
          · intro hb'
            simp only [branch.injEq] at hb'
            rw [← hb']
            exact hlabel

end Sound

/-! ### The language of the tracking automaton -/

/-- **The language of the tracking automaton.**  It consists of the Borel trees whose
element tracks are singletons and for which the extra local conditions hold in the canonical
run. -/
theorem lang_trackAut (C : (Fin n → Bool) → Alph n m → (Fin n → Bool) → (Fin n → Bool) → Prop)
    (Cb : Alph n m → Prop) :
    (trackAut n m C Cb).lang =
      {t : Pt → Alph n m | IsBorelTree t ∧ ∃ p : Fin n → Pt, Marks t p ∧
        (∀ v : Node, C (canRun p (node v)) (t (node v))
            (canRun p (node (v ++ [false]))) (canRun p (node (v ++ [true])))) ∧
        (∀ b : Branch, Cb (t (branch b)))} := by
  classical
  ext t
  constructor
  · rintro ⟨ht, ρ, -, hinit, hstar, homega⟩
    have hinit' : ρ (node []) = fun _ => true := hinit
    have hstep : ∀ v : Node, SingStep (ρ (node v)) (t (node v))
        (ρ (node (v ++ [false]))) (ρ (node (v ++ [true]))) := fun v => (hstar v).1
    have homega' : ∀ b : Branch, SingOmega (infSet ρ b) (t (branch b)) (ρ (branch b)) :=
      fun b => (homega b).1
    choose p hp1 hp2 using exists_marked_point hinit' hstep homega'
    have hrun : ρ = canRun p := by
      funext z i
      rcases Bool.eq_false_or_eq_true (ρ z i) with h | h
      · rw [h]
        symm
        exact canRun_eq_true.2 ((hp2 i z).1 h)
      · rw [h]
        symm
        rw [canRun_eq_false]
        intro hc
        have hcc := (hp2 i z).2 hc
        rw [h] at hcc
        exact absurd hcc (by simp)
    refine ⟨ht, p, fun i => ?_, ?_, ?_⟩
    · ext y
      simpa [eTrack] using hp1 i y
    · intro v
      have := (hstar v).2
      rwa [hrun] at this
    · intro b
      exact (homega b).2
  · rintro ⟨ht, p, hmk, hC, hCb⟩
    exact ⟨ht, canRun p, isAcceptingRun_canRun hmk hC hCb⟩

end MSO

end BorelMSO


==> anc/lean-formalization/BorelMSO/Main.lean <==
import BorelMSO.Basic.BooleanCombination
import BorelMSO.Basic.ConjEquiv
import BorelMSO.Complementation.StrategyLanguage
import BorelMSO.Memory.BoolFsigma
import BorelMSO.Memory.CopyingGame
import BorelMSO.Memory.Determined
import BorelMSO.Memory.ManyPriorities
import BorelMSO.Memory.Nested
import BorelMSO.Memory.Remark20
import BorelMSO.Memory.Remark25
import BorelMSO.Memory.Simplification
import BorelMSO.Memory.Prop27.Split
import BorelMSO.Memory.ThreePriorities.Binary.Main
import BorelMSO.MSO.Theorem15Eff
import BorelMSO.MSO.Theorem16
import BorelMSO.MSO.Example3
import BorelMSO.MSO.Example4

/-!
# Entry point

This module imports the whole development: every file of the project is (transitively)
imported here, so building `BorelMSO.Main` builds all the results.  See `README.md` for a
guide to the files and to the results they contain.
-/


==> anc/lean-formalization/BorelMSO/Memory/BoolFsigma.lean <==
import BorelMSO.Basic.LARMax
import BorelMSO.Memory.Determined
import BorelMSO.Trees.BoolFsigmaN

/-!
# Conjecture 19 for winning sets of low topological complexity (Section 5.2.1)

Section 5.2.1 of the paper notes:

> If all winning sets `W₁, …, W_k` are Boolean combinations of at most `m` `Fσ` sets, then
> the winner has a strategy that uses memory bounded by a constant that only depends on `k`
> and `m` (this follows from the classical finite-memory determinacy result of
> Büchi–Landweber generalized to infinite arenas).

This file proves this statement (`BorelMSO.TreeGame.memBounded_of_isBoolFsigmaN`), with the
explicit bound `BorelMSO.fsigmaBound k m`, which only depends on `k` and `m` (and not on the
number of states).

## Proof

Every `Fσ` set of branches is a co-Büchi condition on the visited nodes
(`BorelMSO.isCoBuchi_iff_isFsigma`): there is a set of nodes `C` such that a branch belongs to
the set exactly when it visits `C` only finitely often.  So each `W i` (`1 ≤ i ≤ k`) is given
by `m` sets of nodes `C i j` and a pattern `P i`.  Colour every edge `e` with its priority and
with the vector of bits "the target node of `e` belongs to `C i j`" (`edgeCol`); there are
finitely many colours, their number depending only on `k` and `m`.  Along a play, the branch
belongs to `W i` (for the maximal priority `i` seen infinitely often) exactly when the set of
colours seen infinitely often satisfies a fixed Muller condition (`ColAcc`; this is
`prioWin_iff_colAcc`).  Since the colours are a function of the edges (the arena knows the
nodes), the winning condition has become a Muller condition on the edges.

The Muller condition is then reduced to a parity condition with a *latest appearance
record* on the colours, kept in the state (`larGame`): the new priority of an edge is
`2 · c + 1` or `2 · c + 2`, where `c` codes the pair (rank of the colour read, set of colours
read at least as recently) as in `BorelMSO/Basic/ConjEquiv.lean`, the `+ 2` being used when
that set of colours satisfies the Muller condition.  The maximal new priority seen infinitely
often then codes the set of colours seen infinitely often (`BorelMSO.LAR.maxInfOften_code`),
so Eve wins exactly when it is even.  This is a parity condition, a special case of an
alternatingly nested condition, so by Proposition 26 the winner of the new game has a
memoryless winning strategy, and the winner of the original game has a winning strategy whose
memory is the latest appearance record (`TreeGame.memBoundedDetermined_of_expand`).  This is
the Büchi–Landweber/Gurevich–Harrington argument mentioned by the paper.
-/

universe u

namespace BorelMSO

open TreeGame LAR

/-! ### Colours and the Muller condition -/

/-- The colours: a priority together with one bit for each set of nodes `C i j`. -/
abbrev Col (k m : ℕ) : Type := Fin (k + 1) × (Fin (k + 1) → Fin m → Bool)

/-- The Muller condition on the colours seen infinitely often: the maximal priority `i` among
them is such that the set of indices `j` for which no colour seen infinitely often has the bit
`(i, j)` belongs to `P i`. -/
def ColAcc {k m : ℕ} (P : Fin (k + 1) → Set (Set (Fin m))) (A : Set (Col k m)) : Prop :=
  ∃ i : Fin (k + 1), (∃ c ∈ A, c.1 = i) ∧ (∀ c ∈ A, c.1 ≤ i) ∧
    {j | ∀ c ∈ A, c.2 i j = false} ∈ P i

/-- The memory bound of Section 5.2.1: the number of latest appearance records on the
colours, a number depending only on the number `k` of priorities and on the number `m` of
`Fσ` sets. -/
def fsigmaBound (k m : ℕ) : ℕ := ((k + 1) * (2 ^ m) ^ (k + 1)) ^ ((k + 1) * (2 ^ m) ^ (k + 1))

theorem card_col (k m : ℕ) : Fintype.card (Col k m) = (k + 1) * (2 ^ m) ^ (k + 1) := by
  simp [Fintype.card_prod]

theorem card_rk_col (k m : ℕ) : Nat.card (Rk (Col k m)) = fsigmaBound k m := by
  rw [Nat.card_eq_fintype_card, Fintype.card_fun, Fintype.card_fin, LAR.card, card_col,
    fsigmaBound]

/-! ### Sequences of colours -/

/-- In a sequence over a finite set, a property holds at infinitely many (shifted) positions
exactly when it holds for some element occurring infinitely often. -/
theorem infinite_shift_iff {C : Type} [Fintype C] (qs : ℕ → C) (φ : C → Prop) :
    {n | φ (qs (n + 1))}.Infinite ↔ ∃ c ∈ infSetF qs, φ c := by
  constructor
  · intro h
    obtain ⟨c, hc⟩ := exists_infinite_fiber_of_infinite h (fun n => qs (n + 1))
    obtain ⟨n, hn1, hn2⟩ := hc.nonempty
    refine ⟨c, (mem_infSetF qs).2 ?_, hn2 ▸ hn1⟩
    refine Set.infinite_of_forall_exists_gt fun a => ?_
    obtain ⟨n, ⟨-, hn⟩, hna⟩ := hc.exists_gt a
    exact ⟨n + 1, hn, by omega⟩
  · rintro ⟨c, hc, hφ⟩
    have hinf := (mem_infSetF qs).1 hc
    refine Set.infinite_of_forall_exists_gt fun a => ?_
    obtain ⟨n, hn, hna⟩ := hinf.exists_gt (a + 1)
    refine ⟨n - 1, ?_, by omega⟩
    show φ (qs (n - 1 + 1))
    rw [show n - 1 + 1 = n by omega, hn]
    exact hφ

theorem infinite_succ_iff (p : ℕ → Prop) : {n | p (n + 1)}.Infinite ↔ {n | p n}.Infinite := by
  constructor
  · intro h
    refine Set.infinite_of_forall_exists_gt fun a => ?_
    obtain ⟨n, hn, hna⟩ := h.exists_gt a
    exact ⟨n + 1, hn, by omega⟩
  · intro h
    refine Set.infinite_of_forall_exists_gt fun a => ?_
    obtain ⟨n, hn, hna⟩ := h.exists_gt (a + 1)
    refine ⟨n - 1, ?_, by omega⟩
    show p (n - 1 + 1)
    rwa [show n - 1 + 1 = n by omega]

section Game

variable {Q : Type u} {k m : ℕ} (g : TreeGame.{u, 0} Q (Priority k))
  (C : Fin (k + 1) → Fin m → Set Node)

open Classical in
/-- The colour of an edge: its priority, and the bits telling to which sets `C i j` its target
node belongs. -/
noncomputable def edgeCol (e : g.Edge) : Col k m :=
  (⟨g.priority e, Nat.lt_succ_of_le (g.priority_le e)⟩, fun i j => decide ((g.tgt e).1 ∈ C i j))

/-- The colour of a step (an arbitrary colour for the initial step). -/
noncomputable def stepCol : g.Step → Col k m
  | none => (0, fun _ _ => false)
  | some e => edgeCol g C e

/-- The sequence of colours along a play. -/
noncomputable def colSeq (π : ℕ → g.Step) : ℕ → Col k m := fun n => stepCol g C (π n)

variable {g C}

theorem colSeq_succ {π : ℕ → g.Step} {n : ℕ} {e : g.Edge} (he : π (n + 1) = some e) :
    colSeq g C π (n + 1) = edgeCol g C e := by
  simp [colSeq, he, stepCol]

theorem infOften_prio_iff {π : ℕ → g.Step} (hp : g.IsPlay π) (i : ℕ) :
    InfOften (g.prioSeq g.priority π) i ↔ ∃ c ∈ infSetF (colSeq g C π), (c.1 : ℕ) = i := by
  rw [infOften_iff_infinite, ← infinite_shift_iff (colSeq g C π) (fun c => (c.1 : ℕ) = i)]
  have : ∀ n, g.prioSeq g.priority π n = ((colSeq g C π (n + 1)).1 : ℕ) := by
    intro n
    obtain ⟨e, he, -⟩ := hp.2 n
    rw [colSeq_succ he, prioSeq, he]
    rfl
  simp only [this]

theorem infinite_node_iff {π : ℕ → g.Step} (hp : g.IsPlay π) (i : Fin (k + 1)) (j : Fin m) :
    {n | pre (g.branchOf π) n ∈ C i j}.Infinite ↔
      ∃ c ∈ infSetF (colSeq g C π), c.2 i j = true := by
  classical
  rw [← infinite_succ_iff, ← infinite_shift_iff (colSeq g C π) (fun c => c.2 i j = true)]
  have : ∀ n, (pre (g.branchOf π) (n + 1) ∈ C i j) ↔ (colSeq g C π (n + 1)).2 i j = true := by
    intro n
    obtain ⟨e, he, -⟩ := hp.2 n
    rw [colSeq_succ he, ← g.node_of_play hp (n + 1), he]
    simp [edgeCol, nodeOf]
  simp only [this]

/-- **The prioritized condition as a Muller condition on colours.** -/
theorem prioWin_iff_colAcc {P : Fin (k + 1) → Set (Set (Fin m))} {W : ℕ → Set Branch}
    (hW : ∀ i : Fin (k + 1), 1 ≤ (i : ℕ) → W i = {b | {j | b ∈ CoBuchiSet (C i j)} ∈ P i})
    {π : ℕ → g.Step} (hp : g.IsPlay π) :
    g.PrioWin g.priority W π ↔ ColAcc P ↑(infSetF (colSeq g C π)) := by
  classical
  have hcob : ∀ (i : Fin (k + 1)) (j : Fin m),
      g.branchOf π ∈ CoBuchiSet (C i j) ↔ ∀ c ∈ infSetF (colSeq g C π), c.2 i j = false := by
    intro i j
    rw [CoBuchiSet, Set.mem_setOf_eq, ← Set.not_infinite, infinite_node_iff hp]
    simp
  have hge : ∀ c ∈ infSetF (colSeq g C π), 1 ≤ (c.1 : ℕ) := by
    intro c hc
    obtain ⟨n, -, hn⟩ := (infOften_prio_iff hp (c.1 : ℕ)).2 ⟨c, hc, rfl⟩ 0
    obtain ⟨e, he, -⟩ := hp.2 n
    rw [prioSeq, he] at hn
    rw [← hn]
    exact g.one_le_priority e
  constructor
  · rintro ⟨i, hmax, hb⟩
    obtain ⟨c, hc, hci⟩ := (infOften_prio_iff hp i).1 hmax.1
    let i' : Fin (k + 1) := c.1
    have hi1 : 1 ≤ (i' : ℕ) := hge c hc
    refine ⟨i', ⟨c, hc, rfl⟩, fun c' hc' => ?_, ?_⟩
    · by_contra hlt
      push_neg at hlt
      exact hmax.2 c'.1 (by rw [← hci]; exact hlt)
        ((infOften_prio_iff hp _).2 ⟨c', hc', rfl⟩)
    · have hb' := hb
      rw [← hci, hW i' hi1] at hb'
      simp only [Set.mem_setOf_eq, hcob] at hb'
      simpa using hb'
  · rintro ⟨i, ⟨c, hc, hci⟩, hle, hP⟩
    have hi1 : 1 ≤ (i : ℕ) := hci ▸ hge c hc
    refine ⟨i, ⟨(infOften_prio_iff hp i).2 ⟨c, hc, by rw [hci]⟩, fun j hj hinf => ?_⟩, ?_⟩
    · obtain ⟨c', hc', hc'j⟩ := (infOften_prio_iff hp j).1 hinf
      have := hle c' hc'
      rw [Fin.le_def, hc'j] at this
      omega
    · rw [hW i hi1]
      simp only [Set.mem_setOf_eq, hcob]
      simpa using hP

/-! ### The latest appearance record on colours -/

variable (g C)

/-- The update of the latest appearance record along an edge: the colour of the edge is
read. -/
noncomputable def colUpd (e : g.Edge) (r : Rk (Col k m)) : Rk (Col k m) :=
  LAR.upd (edgeCol g C e) r

/-- The game whose states carry the latest appearance record on colours (the edge labels are
kept). -/
noncomputable def larGame (r0 : Rk (Col k m)) : TreeGame (Q × Rk (Col k m)) (Priority k) :=
  g.expand r0 (colUpd g C) (fun e _ => g.label e)

open Classical in
/-- The parity code of a pair (rank `h`, set `S`): `2 · c + 2` if `S` satisfies the Muller
condition, `2 · c + 1` otherwise, where `c` codes the pair lexicographically. -/
noncomputable def parCode (P : Fin (k + 1) → Set (Set (Fin m))) (h : ℕ) (S : Set (Col k m)) :
    ℕ :=
  2 * (h * setB (Col k m) + setCode S) + (if ColAcc P S then 2 else 1)

theorem parCode_strictMono (P : Fin (k + 1) → Set (Set (Fin m))) (h h' : ℕ)
    (S S' : Set (Col k m)) (hh : h < h') : parCode P h S < parCode P h' S' := by
  have h1 := setCode_lt S
  have h2 : (h + 1) * setB (Col k m) ≤ h' * setB (Col k m) := Nat.mul_le_mul_right _ hh
  have h3 : (h + 1) * setB (Col k m) = h * setB (Col k m) + setB (Col k m) := by ring
  unfold parCode
  split <;> split <;> omega

theorem parCode_even_iff (P : Fin (k + 1) → Set (Set (Fin m))) (h : ℕ) (S : Set (Col k m)) :
    parCode P h S % 2 = 0 ↔ ColAcc P S := by
  unfold parCode
  split <;> simp_all

theorem parCode_pos (P : Fin (k + 1) → Set (Set (Fin m))) (h : ℕ) (S : Set (Col k m)) :
    1 ≤ parCode P h S := by
  unfold parCode
  split <;> omega

theorem parCode_le (P : Fin (k + 1) → Set (Set (Fin m))) {h : ℕ} (hh : h < LAR.card (Col k m))
    (S : Set (Col k m)) :
    parCode P h S ≤ 2 * (LAR.card (Col k m) * setB (Col k m)) + 2 := by
  have h1 := setCode_lt S
  have h2 : (h + 1) * setB (Col k m) ≤ LAR.card (Col k m) * setB (Col k m) :=
    Nat.mul_le_mul_right _ hh
  have h3 : (h + 1) * setB (Col k m) = h * setB (Col k m) + setB (Col k m) := by ring
  unfold parCode
  split <;> omega

variable (P : Fin (k + 1) → Set (Set (Fin m))) (r0 : Rk (Col k m))

/-- The priority of an edge of `larGame`: the parity code of the pair read by the underlying
edge in the current record. -/
noncomputable def larPrio' (x : (larGame g C r0).Edge) : ℕ :=
  parCode P ((g.origState r0 (colUpd g C) (fun e _ => g.label e) x)
      (edgeCol g C (g.origEdge r0 (colUpd g C) (fun e _ => g.label e) x)) : ℕ)
    {y | ((g.origState r0 (colUpd g C) (fun e _ => g.label e) x) y : ℕ) ≤
      ((g.origState r0 (colUpd g C) (fun e _ => g.label e) x)
        (edgeCol g C (g.origEdge r0 (colUpd g C) (fun e _ => g.label e) x)) : ℕ)}

variable {g C}

/-- The parity condition: Eve wins exactly when the maximal priority seen infinitely often is
even. -/
def wPar (p : ℕ) : Set Branch := if p % 2 = 0 then Set.univ else ∅

theorem origEdge_expEdge (e : g.Edge) (s : Rk (Col k m)) :
    g.origEdge r0 (colUpd g C) (fun e _ => g.label e)
      (g.expEdge r0 (colUpd g C) (fun e _ => g.label e) e s) = e := by
  set x := g.expEdge r0 (colUpd g C) (fun e _ => g.label e) e s
  have h := g.expEdge_orig r0 (colUpd g C) (fun e _ => g.label e) x
  set e' := g.origEdge r0 (colUpd g C) (fun e _ => g.label e) x
  have hs : g.origState r0 (colUpd g C) (fun e _ => g.label e) x = s := rfl
  rw [hs] at h
  have hsrc := congrArg (fun y => ((g.expand r0 (colUpd g C)
    (fun e _ => g.label e)).src y)) h
  have htgt := congrArg (fun y => ((g.expand r0 (colUpd g C)
    (fun e _ => g.label e)).tgt y)) h
  have hlab := congrArg (fun y => ((g.expand r0 (colUpd g C)
    (fun e _ => g.label e)).label y)) h
  simp only [src_expEdge, tgt_expEdge] at hsrc htgt
  refine g.edge_ext (expandPos_inj hsrc).1 hlab (expandPos_inj htgt).1

theorem playState_eq_rank' {π : ℕ → g.Step} (hp : g.IsPlay π) (n : ℕ) :
    g.playState r0 (colUpd g C) π n = LAR.rank (colSeq g C π) r0 n := by
  induction n with
  | zero => rfl
  | succ n ih =>
    obtain ⟨e, he, -⟩ := hp.2 n
    rw [TreeGame.playState_succ, ih, he, LAR.rank_succ, colSeq_succ he]
    rfl

theorem prioSeq_larPrio' {π : ℕ → g.Step} (hp : g.IsPlay π) (n : ℕ) :
    (larGame g C r0).prioSeq (larPrio' g C P r0)
        (g.liftPlay r0 (colUpd g C) (fun e _ => g.label e) π) n
      = parCode P (hit (colSeq g C π) r0 n) (hitSet (colSeq g C π) r0 n) := by
  obtain ⟨e, he, -⟩ := hp.2 n
  have hlift : g.liftPlay r0 (colUpd g C) (fun e _ => g.label e) π (n + 1)
      = some (g.expEdge r0 (colUpd g C) (fun e _ => g.label e) e
        (LAR.rank (colSeq g C π) r0 n)) := by
    rw [TreeGame.liftPlay, he, playState_eq_rank' r0 hp n]
    rfl
  rw [TreeGame.prioSeq, hlift]
  show larPrio' g C P r0 _ = _
  simp only [larPrio', origEdge_expEdge, origState_expEdge, hit, hitSet, colSeq_succ he]

/-- **The prioritized condition and the parity condition of `larGame` define the same winner
on every play.** -/
theorem prioWin_iff_larPrio' {W : ℕ → Set Branch}
    (hW : ∀ i : Fin (k + 1), 1 ≤ (i : ℕ) → W i = {b | {j | b ∈ CoBuchiSet (C i j)} ∈ P i})
    (hr0 : Function.Injective r0) {π : ℕ → g.Step} (hp : g.IsPlay π) :
    g.PrioWin g.priority W π ↔ (larGame g C r0).PrioWin (larPrio' g C P r0) wPar
      (g.liftPlay r0 (colUpd g C) (fun e _ => g.label e) π) := by
  rw [prioWin_iff_colAcc hW hp]
  have hmax := LAR.maxInfOften_code (colSeq g C π) r0 hr0 (parCode P) (parCode_strictMono P)
  have hseq : (larGame g C r0).prioSeq (larPrio' g C P r0)
      (g.liftPlay r0 (colUpd g C) (fun e _ => g.label e) π)
      = fun n => parCode P (hit (colSeq g C π) r0 n) (hitSet (colSeq g C π) r0 n) :=
    funext (prioSeq_larPrio' (P := P) (r0 := r0) hp)
  constructor
  · intro hacc
    refine ⟨_, hseq ▸ hmax, ?_⟩
    simp [wPar, (parCode_even_iff P _ _).2 hacc]
  · rintro ⟨i, hi, hb⟩
    rw [hseq] at hi
    have := hi.unique hmax
    subst this
    have hev : parCode P ((infSetF (colSeq g C π)).card - 1) ↑(infSetF (colSeq g C π)) % 2 = 0 := by
      by_contra hcon
      simp [wPar, hcon] at hb
    exact (parCode_even_iff P _ _).1 hev

end Game

/-- **Section 5.2.1: Conjecture 19 for winning sets of low complexity.**  In a prioritized
Borel game with `k` priorities (and finitely many states), if every winning set `W i`,
`1 ≤ i ≤ k`, is a Boolean combination of at most `m` `Fσ` sets, then one of the players has a
winning strategy using at most `fsigmaBound k m` memory states, a bound depending only on `k`
and `m`. -/
theorem TreeGame.memBounded_of_isBoolFsigmaN {Q : Type u} [Finite Q] {k m : ℕ}
    (g : TreeGame.{u, 0} Q (Priority k)) (W : ℕ → Set Branch)
    (hW : ∀ i, 1 ≤ i → i ≤ k → IsBoolFsigmaN m (W i)) :
    MemBoundedDetermined g (g.PrioWin g.priority W) (fsigmaBound k m) := by
  classical
  have hex : ∀ i : Fin (k + 1), ∃ (C' : Fin m → Set Node) (P' : Set (Set (Fin m))),
      1 ≤ (i : ℕ) → W i = {b | {j | b ∈ CoBuchiSet (C' j)} ∈ P'} := by
    intro i
    by_cases h : 1 ≤ (i : ℕ)
    · obtain ⟨C', P', h'⟩ := isBoolFsigmaN_iff_coBuchi.1 (hW i h (Nat.lt_succ_iff.1 i.isLt))
      exact ⟨C', P', fun _ => h'⟩
    · exact ⟨fun _ => ∅, ∅, fun h' => absurd h' h⟩
  choose C P hCP using hex
  let r0 : Rk (Col k m) := fun c => Fintype.equivFin (Col k m) c
  have hr0 : Function.Injective r0 := (Fintype.equivFin (Col k m)).injective
  set G := larGame g C r0 with hG
  haveI : Finite (Q × Rk (Col k m)) := inferInstance
  have hbd : ∀ x : G.Edge, larPrio' g C P r0 x ≤ 2 * (LAR.card (Col k m) * setB (Col k m)) + 2 :=
    fun x => parCode_le P (Fin.isLt _) _
  have hdet : MemBoundedDetermined G (G.PrioWin (larPrio' g C P r0) wPar) 1 := by
    obtain ⟨pl, σ, hval, hml, hwin⟩ := TreeGame.prop26_aux (g := G) (prio := larPrio' g C P r0)
      G.locallyFinite_of_finite (fun x => parCode_pos P _ _) hbd wPar
      (fun i => by
        unfold wPar
        split
        · exact (isBoolFsigmaN_univ 0).isBorel
        · exact (isBoolFsigmaN_empty 0).isBorel)
      (fun p hp i _ => by simp [wPar, show ¬ p % 2 = 0 by omega])
      (fun p hp i _ => by simp [wPar, hp])
    refine ⟨pl, σ, hval, ?_, hwin⟩
    exact G.usesMemory_of_equiv (Equiv.ofUnique PUnit (Fin 1))
      ((G.memoryless_iff_usesMemory_unit σ).2 hml)
  have h := memBoundedDetermined_of_expand g r0 (colUpd g C)
    (fun e _ => g.label e) (EveWin := g.PrioWin g.priority W)
    (fun π hp => prioWin_iff_larPrio' (P := P) (r0 := r0) hCP hr0 hp) hdet
  rw [one_mul, card_rk_col] at h
  exact h

end BorelMSO


==> anc/lean-formalization/BorelMSO/Memory/CopyingGame.lean <==
import Mathlib.Tactic.NormNum
import BorelMSO.Basic.Prioritized

/-!
# The copying game (Example 22)

This file formalizes the game of Example 22 of *Automata for MSO over Infinite Trees with
Quantification over Borel Sets of Branches*: a prioritized Borel game with **one state** and
two priorities in which Eve wins, but needs memory to do so.

In the game, Adam repeatedly chooses a priority (1 or 2) and Eve repeatedly chooses to go
to the left or to the right child; Eve wins if she goes right infinitely often exactly when
Adam produces the priority 2 infinitely often.

The game is modelled exactly as in the paper: the set of edge labels is `{1, 2}`, and
Adam's two choices are the two edges `(v, 1, v0)` and `(v, 2, v0)` from the current node `v`
to its left child.  In particular the game has a single state, so a position is just a node
of the tree, and Adam's choice is invisible in Eve's current position — although it is of
course visible in the history, which records the labels of the edges.

Adam owns the nodes of even length and Eve the nodes of odd length.

The results proved here are:

* `eve_wins_with_two_memory_states`: Eve wins using a strategy with two memory states;
* `adam_has_no_winning_strategy`: Eve is the winner of the game;
* `eve_has_no_memoryless_winning_strategy`: Eve has no memoryless winning strategy;
* `game_has_one_state`: the game has a single state.
-/

namespace BorelMSO

namespace Copying

open TreeGame

/-- A move of the copying game.  At a node of even length it is Adam's choice of a priority
(`bit = true` for the priority `2`, `bit = false` for the priority `1`), and the game moves
to the left child; at a node of odd length it is Eve's choice of a direction. -/
structure Mv where
  /-- The node at which the move is made. -/
  node : Node
  /-- Adam's choice of priority, resp. Eve's choice of direction. -/
  bit : Bool
  deriving DecidableEq

/-- The node reached by a move. -/
def Mv.target (e : Mv) : Node :=
  if e.node.length % 2 = 0 then e.node ++ [false] else e.node ++ [e.bit]

/-- The priority of a move: `2` for Adam's `2`-edges, `1` for all the other edges. -/
def prio (e : Mv) : ℕ := if e.node.length % 2 = 0 then (if e.bit then 2 else 1) else 1

theorem prio_le_two (e : Mv) : prio e ≤ 2 := by
  rw [prio]
  split
  · split <;> omega
  · omega

theorem prio_eq_one_or_two (e : Mv) : prio e = 1 ∨ prio e = 2 := by
  rw [prio]
  split
  · split
    · exact Or.inr rfl
    · exact Or.inl rfl
  · exact Or.inl rfl

/-- The priority of a move, as an element of the set of labels `{1, 2}`. -/
def lab (e : Mv) : Priority 2 :=
  ⟨prio e, by rcases prio_eq_one_or_two e with h | h <;> omega, prio_le_two e⟩

/-- The edge corresponding to a move: from its node to its target, labelled by its
priority. -/
def emb (e : Mv) : Pos Unit × Priority 2 × Pos Unit := ((e.node, ()), lab e, (e.target, ()))

/-- The arena of the copying game: a single state, the set of labels `{1, 2}`, Adam owning
the nodes of even length and Eve the nodes of odd length.  At a node of even length there
are two edges to the left child, with the labels (priorities) `1` and `2` (Adam's two
choices); at a node of odd length there is one edge, with label `1`, to each child. -/
def game : TreeGame Unit (Priority 2) where
  finite_labels := inferInstance
  edges := Set.range emb
  edges_child := by
    rintro _ ⟨e, rfl⟩
    show ∃ c, e.target = e.node ++ [c]
    rw [Mv.target]
    split
    · exact ⟨false, rfl⟩
    · exact ⟨e.bit, rfl⟩
  edges_total p := ⟨lab ⟨p.1, false⟩, (Mv.target ⟨p.1, false⟩, ()), ⟨p.1, false⟩, rfl⟩
  ownerPos p := if p.1.length % 2 = 0 then Player.adam else Player.eve
  root := ()

/-- The edge of the game corresponding to a move. -/
def mv (e : Mv) : game.Edge := ⟨emb e, e, rfl⟩

/-- The move corresponding to an edge of the game. -/
def mvOf (e : game.Edge) : Mv :=
  ⟨(game.src e).1, if (game.src e).1.length % 2 = 0 then decide ((game.label e).1 = 2)
    else (game.tgt e).1.getLastD false⟩

@[simp] theorem mvOf_mv (e : Mv) : mvOf (mv e) = e := by
  obtain ⟨node, bit⟩ := e
  simp only [mvOf, mv, emb, lab, prio, Mv.target, TreeGame.src_mk, TreeGame.label_mk,
    TreeGame.tgt_mk]
  split_ifs <;> cases bit <;> simp_all

@[simp] theorem mv_mvOf (e : game.Edge) : mv (mvOf e) = e := by
  obtain ⟨_, e, rfl⟩ := e
  exact congrArg mv (mvOf_mv e)

theorem mv_injective : Function.Injective mv := fun e e' h => by
  rw [← mvOf_mv e, ← mvOf_mv e', h]

/-- **The game has a single state.** -/
theorem game_has_one_state : game.OneState := game.oneState_of_subsingleton

/-- Eve goes to the right child infinitely often. -/
def InfRight (b : Branch) : Prop := ∀ N, ∃ k, N ≤ k ∧ b (2 * k + 1) = true

/-- The winning sets: for priority `2` Eve must go right infinitely often, for priority `1`
she must go right only finitely often. -/
def W : ℕ → Set Branch := fun i =>
  if i = 2 then {b | InfRight b} else if i = 1 then {b | ¬ InfRight b} else ∅

@[simp] theorem nodeOf_some (e : Mv) : game.nodeOf (some (mv e)) = e.target := rfl

@[simp] theorem nodeOf_none : game.nodeOf game.start = [] := rfl

theorem owner_eq_eve_iff {s : game.Step} :
    game.owner s = Player.eve ↔ (game.nodeOf s).length % 2 = 1 := by
  show (if (game.nodeOf s).length % 2 = 0 then Player.adam else Player.eve) = Player.eve ↔ _
  by_cases h : (game.nodeOf s).length % 2 = 0
  · rw [if_pos h]
    constructor
    · intro hc; exact Player.noConfusion hc
    · intro hc; omega
  · rw [if_neg h]
    exact ⟨fun _ => by omega, fun _ => rfl⟩

section Play

variable {π : ℕ → game.Step} (hπ : game.IsPlay π)

include hπ

theorem length_nodeOf (n : ℕ) : (game.nodeOf (π n)).length = n := by
  rw [game.node_of_play hπ n, length_pre]

/-- The move made at step `n` of a play: its node is the current node. -/
theorem exists_move (n : ℕ) :
    ∃ e : Mv, π (n + 1) = some (mv e) ∧ e.node = game.nodeOf (π n) := by
  obtain ⟨e, he, hsrc⟩ := hπ.2 n
  exact ⟨mvOf e, by rw [he, mv_mvOf], congrArg Prod.fst hsrc⟩

/-- At an even step, the move goes to the left child. -/
theorem branch_even {n : ℕ} (hn : n % 2 = 0) : game.branchOf π n = false := by
  obtain ⟨e, he, hnode⟩ := exists_move hπ n
  have hlen : e.node.length = n := by rw [hnode, length_nodeOf hπ n]
  have : game.nodeOf (π (n + 1)) = e.node ++ [false] := by
    rw [he, nodeOf_some, Mv.target, if_pos (by rw [hlen]; exact hn)]
  rw [branchOf, this]
  simp

/-- At an odd step, the direction chosen by Eve is the bit of her move. -/
theorem branch_odd {n : ℕ} {e : Mv} (he : π (n + 1) = some (mv e)) (hn : n % 2 = 1) :
    game.branchOf π n = e.bit := by
  have hnode : e.node = game.nodeOf (π n) := by
    obtain ⟨e', he', hnode'⟩ := exists_move hπ n
    rw [he] at he'
    simp only [Option.some.injEq] at he'
    rw [mv_injective he']
    exact hnode'
  have hlen : e.node.length = n := by rw [hnode, length_nodeOf hπ n]
  have : game.nodeOf (π (n + 1)) = e.node ++ [e.bit] := by
    rw [he, nodeOf_some, Mv.target, if_neg (by rw [hlen]; omega)]
  rw [branchOf, this]
  simp

omit hπ in
/-- The priority produced at step `n`. -/
theorem prioSeq_eq {n : ℕ} {e : Mv} (he : π (n + 1) = some (mv e)) :
    game.prioSeq game.priority π n = prio e := by
  rw [prioSeq, he]
  rfl

theorem prioSeq_eq_one_of_odd {n : ℕ} (hn : n % 2 = 1) : game.prioSeq game.priority π n = 1 := by
  obtain ⟨e, he, hnode⟩ := exists_move hπ n
  have hlen : e.node.length = n := by rw [hnode, length_nodeOf hπ n]
  rw [prioSeq_eq he, prio, if_neg (by rw [hlen]; omega)]

theorem prioSeq_le_two (n : ℕ) : game.prioSeq game.priority π n ≤ 2 := by
  obtain ⟨e, he, -⟩ := exists_move hπ n
  rw [prioSeq_eq he]
  exact prio_le_two e

theorem prioSeq_eq_one_or_two (n : ℕ) :
    game.prioSeq game.priority π n = 1 ∨ game.prioSeq game.priority π n = 2 := by
  obtain ⟨e, he, -⟩ := exists_move hπ n
  rw [prioSeq_eq he]
  exact prio_eq_one_or_two e

theorem not_infOften_of_gt_two {j : ℕ} (hj : 2 < j) : ¬ InfOften (game.prioSeq game.priority π) j := by
  intro h
  obtain ⟨n, -, hn⟩ := h 0
  have := prioSeq_le_two hπ n
  omega

end Play

/-!
### Eve's winning strategy with two memory states
-/

/-- Eve's memory update: the memory bit records the priority that Adam has just picked. -/
def delta (m : Bool) (s : game.Step) : Bool :=
  match s with
  | none => m
  | some e => if (mvOf e).node.length % 2 = 0 then (mvOf e).bit else m

/-- Eve's choice of move: she goes to the right child iff her memory bit is set. -/
def choice (m : Bool) (p : Pos Unit) : game.Step := some (mv ⟨p.1, m⟩)

/-- Eve's strategy: copy the last priority produced by Adam. -/
def eveStrat : List game.Step → game.Step := fun h =>
  choice (game.memState delta false h) (game.pos ((h.head?).getD game.start))

theorem eveStrat_apply {h : List game.Step} {p : game.Step} (hh : h.head? = some p) :
    eveStrat h = choice (game.memState delta false h) (game.pos p) := by
  simp [eveStrat, hh]

theorem usesMemory_eveStrat : game.UsesMemory eveStrat Bool :=
  ⟨false, delta, choice, fun _ _ hh => eveStrat_apply hh⟩

theorem validStrat_eveStrat : game.ValidStrat eveStrat Player.eve := by
  intro h p _ hh _
  rw [eveStrat_apply hh]
  exact ⟨_, rfl, rfl⟩

section EveStrategy

variable {π : ℕ → game.Step} (hπ : game.IsPlay π)
  (hc : game.Consistent eveStrat Player.eve π)

include hπ hc

/-- At an odd step Eve's move copies the memory bit, that is, the priority just produced
by Adam. -/
theorem move_odd {n : ℕ} {e : Mv} (he : π (n + 1) = some (mv e)) (hn : n % 2 = 1) :
    e.bit = game.memState delta false (game.revPrefix π n) := by
  have hown : game.owner (π n) = Player.eve := by
    rw [owner_eq_eve_iff, length_nodeOf hπ n]
    exact hn
  have h1 := hc n hown
  rw [eveStrat_apply (revPrefix_head? game π n), choice, he] at h1
  simp only [Option.some.injEq] at h1
  rw [mv_injective h1]

/-- Eve goes right at an odd step exactly when Adam produced the priority `2` at the
previous step. -/
theorem branch_odd_iff (k : ℕ) :
    game.branchOf π (2 * k + 1) = true ↔ game.prioSeq game.priority π (2 * k) = 2 := by
  obtain ⟨e, he, hnode⟩ := exists_move hπ (2 * k)
  obtain ⟨f, hf, hnodef⟩ := exists_move hπ (2 * k + 1)
  have hlen : e.node.length = 2 * k := by rw [hnode, length_nodeOf hπ (2 * k)]
  have hmem : game.memState delta false (game.revPrefix π (2 * k + 1)) = e.bit := by
    rw [game.memState_revPrefix_succ delta false hπ (2 * k), he]
    show (if (mvOf (mv e)).node.length % 2 = 0 then (mvOf (mv e)).bit else _) = e.bit
    rw [mvOf_mv]
    rw [if_pos (by omega)]
  have hbit : f.bit = e.bit := by
    rw [move_odd hπ hc hf (by omega), hmem]
  rw [branch_odd hπ hf (by omega), hbit, prioSeq_eq he, prio, if_pos (by omega)]
  cases e.bit <;> simp

theorem infOften_two_iff :
    InfOften (game.prioSeq game.priority π) 2 ↔ InfRight (game.branchOf π) := by
  constructor
  · intro h N
    obtain ⟨n, hn1, hn2⟩ := h (2 * N)
    have hne : n % 2 = 0 := by
      by_contra hodd
      rw [prioSeq_eq_one_of_odd hπ (by omega)] at hn2
      omega
    refine ⟨n / 2, by omega, ?_⟩
    rw [branch_odd_iff hπ hc (n / 2), show 2 * (n / 2) = n by omega]
    exact hn2
  · intro h N
    obtain ⟨k, hk1, hk2⟩ := h N
    exact ⟨2 * k, by omega, (branch_odd_iff hπ hc k).mp hk2⟩

end EveStrategy

/-- **Example 22**, first half: Eve wins the copying game — a game with a single state —
using a strategy with two memory states. -/
theorem eve_wins_with_two_memory_states :
    game.OneState ∧ game.ValidStrat eveStrat Player.eve ∧ game.UsesMemory eveStrat Bool ∧
      game.WinningFor eveStrat Player.eve (game.PrioWin game.priority W) := by
  refine ⟨game_has_one_state, validStrat_eveStrat, usesMemory_eveStrat, ?_⟩
  intro π hπ hc
  by_cases h2 : InfOften (game.prioSeq game.priority π) 2
  · refine ⟨2, ⟨h2, fun j hj => not_infOften_of_gt_two hπ hj⟩, ?_⟩
    show game.branchOf π ∈ W 2
    simp only [W]
    exact (infOften_two_iff hπ hc).mp h2
  · refine ⟨1, ⟨?_, ?_⟩, ?_⟩
    · intro N
      unfold InfOften at h2
      push_neg at h2
      obtain ⟨N', hN'⟩ := h2
      refine ⟨max N N', le_max_left _ _, ?_⟩
      rcases prioSeq_eq_one_or_two hπ (max N N') with h | h
      · exact h
      · exact absurd h (hN' _ (le_max_right _ _))
    · intro j hj hinf
      rcases eq_or_lt_of_le (show 2 ≤ j by omega) with h | h
      · exact h2 (h ▸ hinf)
      · exact not_infOften_of_gt_two hπ h hinf
    · show game.branchOf π ∈ W 1
      simp only [W, if_neg (by norm_num : (1 : ℕ) ≠ 2)]
      intro hIR
      exact h2 ((infOften_two_iff hπ hc).mpr hIR)

/-- Since Eve wins the copying game, Adam does not: Eve is *the winner* of this game. -/
theorem adam_has_no_winning_strategy :
    ¬ ∃ σ, game.ValidStrat σ Player.adam ∧
      game.WinningFor σ Player.adam (fun π => ¬ game.PrioWin game.priority W π) := by
  rintro ⟨σ, hval, hwin⟩
  obtain ⟨-, hvalE, -, hwinE⟩ := eve_wins_with_two_memory_states
  exact game.not_winning_both eveStrat σ Player.eve hvalE hval hwinE hwin

/-!
### Eve has no memoryless winning strategy
-/

/-- Adam's strategy always picking the priority 1. -/
def advB : List game.Step → game.Step := fun h =>
  some (mv ⟨game.nodeOf ((h.head?).getD game.start), false⟩)

/-- Adam's strategy always picking the priority 2. -/
def advC : List game.Step → game.Step := fun h =>
  some (mv ⟨game.nodeOf ((h.head?).getD game.start), true⟩)

theorem advB_apply {h : List game.Step} {p : game.Step} (hh : h.head? = some p) :
    advB h = some (mv ⟨game.nodeOf p, false⟩) := by
  simp [advB, hh]

theorem advC_apply {h : List game.Step} {p : game.Step} (hh : h.head? = some p) :
    advC h = some (mv ⟨game.nodeOf p, true⟩) := by
  simp [advC, hh]

theorem edge_advB (σ : List game.Step → game.Step) :
    ∀ h p, game.IsHist σ Player.eve h → h.head? = some p → game.owner p ≠ Player.eve →
      game.E p (advB h) := by
  intro h p _ hh _
  rw [advB_apply hh]
  exact ⟨_, rfl, rfl⟩

theorem edge_advC (σ : List game.Step → game.Step) :
    ∀ h p, game.IsHist σ Player.eve h → h.head? = some p → game.owner p ≠ Player.eve →
      game.E p (advC h) := by
  intro h p _ hh _
  rw [advC_apply hh]
  exact ⟨_, rfl, rfl⟩

/-- **Example 22**, second half: Eve has no memoryless winning strategy in the copying
game.  Indeed, a memoryless strategy of Eve determines one branch (Adam's choice of a
priority is invisible in the current position, since the game has a single state), and Adam
can then choose his priorities so as to contradict the winning condition. -/
theorem eve_has_no_memoryless_winning_strategy :
    game.OneState ∧
      ¬ ∃ σ, game.ValidStrat σ Player.eve ∧ game.Memoryless σ ∧
        game.WinningFor σ Player.eve (game.PrioWin game.priority W) := by
  refine ⟨game_has_one_state, ?_⟩
  rintro ⟨τ, hval, hml, hwin⟩
  have hpB := game.isPlay_jointPlay τ advB Player.eve hval (edge_advB τ)
  have hpC := game.isPlay_jointPlay τ advC Player.eve hval (edge_advC τ)
  have hcB := game.consistent_jointPlay τ advB Player.eve
  have hcC := game.consistent_jointPlay τ advC Player.eve
  set πB := game.jointPlay τ advB Player.eve with hπB
  set πC := game.jointPlay τ advC Player.eve with hπC
  -- the two plays visit the same nodes
  have hinv : ∀ n, game.nodeOf (πB n) = game.nodeOf (πC n) := by
    intro n
    induction n with
    | zero =>
      rw [hπB, hπC, TreeGame.jointPlay_zero, TreeGame.jointPlay_zero]
    | succ n ih =>
      by_cases ho : game.owner (πB n) = Player.eve
      · have hoC : game.owner (πC n) = Player.eve := by
          rw [owner_eq_eve_iff, ← ih, ← owner_eq_eve_iff]
          exact ho
        have hheq : τ (game.jointHist τ advB Player.eve n)
            = τ (game.jointHist τ advC Player.eve n) := by
          refine hml _ _ ?_ ?_ ?_
          · intro hcon
            have := game.jointHist_head? τ advB Player.eve n
            rw [hcon] at this
            simp at this
          · intro hcon
            have := game.jointHist_head? τ advC Player.eve n
            rw [hcon] at this
            simp at this
          · rw [game.jointHist_head? τ advB Player.eve n,
              game.jointHist_head? τ advC Player.eve n]
            simp only [Option.map_some]
            exact congrArg some (Prod.ext ih rfl)
        have e1 : πB (n + 1) = τ (game.jointHist τ advB Player.eve n) := by
          rw [hπB, TreeGame.jointPlay_succ, if_pos (hπB ▸ ho)]
        have e2 : πC (n + 1) = τ (game.jointHist τ advC Player.eve n) := by
          rw [hπC, TreeGame.jointPlay_succ, if_pos (hπC ▸ hoC)]
        rw [e1, e2, hheq]
      · have hoC : game.owner (πC n) ≠ Player.eve := by
          intro hcon
          exact ho (owner_eq_eve_iff.mpr (by rw [ih]; exact owner_eq_eve_iff.mp hcon))
        have hodd : (game.nodeOf (πB n)).length % 2 = 0 := by
          by_contra hcon
          exact ho (owner_eq_eve_iff.mpr (by omega))
        have e1 : πB (n + 1) = advB (game.jointHist τ advB Player.eve n) :=
          game.adv_jointPlay τ advB Player.eve n (hπB ▸ ho)
        have e2 : πC (n + 1) = advC (game.jointHist τ advC Player.eve n) :=
          game.adv_jointPlay τ advC Player.eve n (hπC ▸ hoC)
        rw [advB_apply (hπB ▸ game.jointHist_head? τ advB Player.eve n)] at e1
        rw [advC_apply (hπC ▸ game.jointHist_head? τ advC Player.eve n)] at e2
        rw [e1, e2, nodeOf_some, nodeOf_some, Mv.target, Mv.target,
          if_pos hodd, if_pos (by rw [← ih]; exact hodd), ih]
  have hbranch : game.branchOf πB = game.branchOf πC := by
    funext n
    simp only [branchOf]
    rw [hinv (n + 1)]
  -- along `πB` Adam always plays the priority 1
  have hprioB : ∀ n, game.prioSeq game.priority πB n = 1 := by
    intro n
    by_cases hn : n % 2 = 1
    · exact prioSeq_eq_one_of_odd hpB hn
    · have hown : game.owner (πB n) ≠ Player.eve := by
        intro hcon
        have h' := owner_eq_eve_iff.mp hcon
        rw [length_nodeOf hpB n] at h'
        omega
      have e1 : πB (n + 1) = advB (game.jointHist τ advB Player.eve n) :=
        game.adv_jointPlay τ advB Player.eve n (hπB ▸ hown)
      rw [advB_apply (hπB ▸ game.jointHist_head? τ advB Player.eve n)] at e1
      rw [prioSeq_eq e1, prio]
      have : (game.nodeOf (πB n)).length % 2 = 0 := by rw [length_nodeOf hpB n]; omega
      rw [if_pos this]
      simp
  -- along `πC` Adam always plays the priority 2
  have hprioC : ∀ k, game.prioSeq game.priority πC (2 * k) = 2 := by
    intro k
    have hown : game.owner (πC (2 * k)) ≠ Player.eve := by
      intro hcon
      have h' := owner_eq_eve_iff.mp hcon
      rw [length_nodeOf hpC (2 * k)] at h'
      omega
    have e1 : πC (2 * k + 1) = advC (game.jointHist τ advC Player.eve (2 * k)) :=
      game.adv_jointPlay τ advC Player.eve (2 * k) (hπC ▸ hown)
    rw [advC_apply (hπC ▸ game.jointHist_head? τ advC Player.eve (2 * k))] at e1
    rw [prioSeq_eq e1, prio]
    have : (game.nodeOf (πC (2 * k))).length % 2 = 0 := by rw [length_nodeOf hpC (2 * k)]; omega
    rw [if_pos this]
    simp
  -- Eve loses one of the two plays
  obtain ⟨iB, hiB, hWB⟩ := hwin πB hpB hcB
  obtain ⟨iC, hiC, hWC⟩ := hwin πC hpC hcC
  have hiB1 : iB = 1 := by
    have h1 : MaxInfOften (game.prioSeq game.priority πB) 1 := by
      refine ⟨fun N => ⟨N, le_refl _, hprioB N⟩, fun j hj hinf => ?_⟩
      obtain ⟨n, -, hn⟩ := hinf 0
      rw [hprioB n] at hn
      omega
    exact hiB.unique h1
  have hiC2 : iC = 2 := by
    have h2 : MaxInfOften (game.prioSeq game.priority πC) 2 := by
      refine ⟨fun N => ⟨2 * N, by omega, hprioC N⟩, fun j hj => not_infOften_of_gt_two hpC hj⟩
    exact hiC.unique h2
  rw [hiB1] at hWB
  rw [hiC2] at hWC
  simp only [W] at hWB hWC
  norm_num at hWB hWC
  rw [hbranch] at hWB
  exact hWB hWC

end Copying

end BorelMSO


==> anc/lean-formalization/BorelMSO/Memory/Determined.lean <==
import BorelMSO.Basic.PrioDeterminacy
import BorelMSO.Basic.SwapOwners
import BorelMSO.Memory.OnePriority
import BorelMSO.Memory.TwoPriorities
import BorelMSO.Memory.Nested
import BorelMSO.Memory.Prop27.Split

/-!
# The memory results in the form stated in the paper

The memory-transfer results of the paper are proved elsewhere in this development in the
one-sided form "*if* a player has a winning strategy, then he has one using little memory".
Combining them with determinacy of prioritized Borel games
(`BorelMSO.TreeGame.prioDetermined`, obtained from Martin's theorem through the `borel_det`
package) gives the statements of the paper: **the winner** has a strategy using little
memory.

* `BorelMSO.TreeGame.prop23` — Proposition 23: with one priority, the winner has a
  memoryless strategy.
* `BorelMSO.TreeGame.prop24` — Proposition 24: with two priorities, the winner has a
  strategy using two memory states.
* `BorelMSO.TreeGame.prop26` — Proposition 26: for alternatingly nested conditions, the
  winner has a memoryless strategy.
* `BorelMSO.TreeGame.prop27` — Proposition 27: with one state and `k` priorities, the winner
  has a strategy using `k` memory states.
* `BorelMSO.TreeGame.example21` — Example 21: with one state and one priority, the winner has
  a memoryless strategy (without any Kőnig argument: the position determines the history).

In these statements a prioritized Borel game with `k` priorities is a game whose set of edge
labels is `{1, …, k}` (`BorelMSO.Priority k`), the priority of an edge being its label, and
whose set of states is finite; the latter makes the arena locally finite
(`TreeGame.locallyFinite_of_finite`), which is what the Kőnig arguments need.  The
underlying one-sided results are proved for an arbitrary priority function on the edges.

Two elementary transformations are used to pass from Eve to Adam.  First, when the
priorities are bounded, Adam's winning condition is again a prioritized condition, with each
`W i` replaced by its complement (`not_prioWin_iff`).  Second, complementation exchanges the
roles of the even and the odd priorities, so for Proposition 26 all priorities are shifted by
one; and for Proposition 27, whose one-sided form is available only for Eve, the game is
dualized with `swapOwners`.
-/

universe u v

namespace BorelMSO

namespace TreeGame

variable {Q : Type u} {Λ : Type v} {g : TreeGame.{u, v} Q Λ}

/-! ### Adam's winning condition -/

/-- Adam wins the prioritized condition given by `W` exactly when he wins the prioritized
condition given by the complements of the sets `W i`. -/
theorem winningFor_adam_iff {k : ℕ} {prio : g.Edge → ℕ} (hbd : ∀ e, prio e ≤ k)
    (W : ℕ → Set Branch) {σ : List g.Step → g.Step} :
    g.WinningFor σ Player.adam (winCond Player.adam (g.PrioWin prio W)) ↔
      g.WinningFor σ Player.adam (g.PrioWin prio fun i => (W i)ᶜ) := by
  constructor
  · intro h π hp hc
    exact (g.not_prioWin_iff hbd W hp).1 (h π hp hc)
  · intro h π hp hc
    exact (g.not_prioWin_iff hbd W hp).2 (h π hp hc)

/-! ### Proposition 23 -/

/-- With a single priority the prioritized condition is a pure branch objective. -/
theorem prioWin_one_iff {prio : g.Edge → ℕ} (hprio : ∀ e, prio e = 1) (W : ℕ → Set Branch)
    {π : ℕ → g.Step} (hp : g.IsPlay π) : g.PrioWin prio W π ↔ g.branchOf π ∈ W 1 := by
  have hseq : ∀ n, g.prioSeq prio π n = 1 := by
    intro n
    obtain ⟨e, he, -⟩ := hp.2 n
    rw [prioSeq, he]
    exact hprio e
  have hmax : MaxInfOften (g.prioSeq prio π) 1 := by
    refine ⟨fun N => ⟨N, le_rfl, hseq N⟩, fun j hj hinf => ?_⟩
    obtain ⟨n, -, hn⟩ := hinf 0
    rw [hseq n] at hn
    omega
  constructor
  · rintro ⟨i, hi, hmem⟩
    rwa [hi.unique hmax] at hmem
  · intro hmem
    exact ⟨1, hmax, hmem⟩

private theorem prop23_aux (hlf : g.LocallyFinite) {prio : g.Edge → ℕ} (hprio : ∀ e, prio e = 1)
    (W : ℕ → Set Branch) (hW : ∀ i, IsBorelBranchSet (W i)) :
    MemorylessDetermined g (g.PrioWin prio W) := by
  obtain ⟨pl, σ, hval, hwin⟩ := g.prioDetermined prio W hW
  have hbd : ∀ e, prio e ≤ 1 := fun e => le_of_eq (hprio e)
  cases pl with
  | eve =>
    have hwin' : g.WinningFor σ Player.eve (fun π => g.branchOf π ∈ W 1) := by
      intro π hp hc
      exact (prioWin_one_iff hprio W hp).1 (hwin π hp hc)
    obtain ⟨τ, hτval, hτml, hτwin⟩ :=
      exists_memoryless_of_branch_objective hlf (W 1) hval hwin'
    refine ⟨Player.eve, τ, hτval, hτml, fun π hp hc => ?_⟩
    exact (prioWin_one_iff hprio W hp).2 (hτwin π hp hc)
  | adam =>
    have hwin' : g.WinningFor σ Player.adam (fun π => g.branchOf π ∈ (W 1)ᶜ) := by
      intro π hp hc
      exact ((winningFor_adam_iff hbd W).1 hwin π hp hc).elim fun i hi =>
        (prioWin_one_iff hprio (fun i => (W i)ᶜ) hp).1 ⟨i, hi⟩
    obtain ⟨τ, hτval, hτml, hτwin⟩ :=
      exists_memoryless_of_branch_objective hlf ((W 1)ᶜ) hval hwin'
    refine ⟨Player.adam, τ, hτval, hτml, ?_⟩
    refine (winningFor_adam_iff hbd W).2 fun π hp hc => ?_
    exact (prioWin_one_iff hprio (fun i => (W i)ᶜ) hp).2 (hτwin π hp hc)

/-! ### Proposition 24 -/

private theorem prop24_aux (hlf : g.LocallyFinite) {prio : g.Edge → ℕ}
    (hprio : ∀ e, prio e = 1 ∨ prio e = 2) (W : ℕ → Set Branch)
    (hW : ∀ i, IsBorelBranchSet (W i)) :
    MemBoundedDetermined g (g.PrioWin prio W) 2 := by
  obtain ⟨pl, σ, hval, hwin⟩ := g.prioDetermined prio W hW
  have hbd : ∀ e, prio e ≤ 2 := by
    intro e
    rcases hprio e with h | h <;> omega
  have hmem : ∀ {τ : List g.Step → g.Step}, g.UsesMemory τ Bool → g.UsesMemory τ (Fin 2) :=
    fun h => g.usesMemory_of_equiv finTwoEquiv.symm h
  cases pl with
  | eve =>
    obtain ⟨τ, hτval, hτmem, hτwin⟩ :=
      exists_twoMemory_of_win_prio hlf prio hprio W hval hwin
    exact ⟨Player.eve, τ, hτval, hmem hτmem, hτwin⟩
  | adam =>
    obtain ⟨τ, hτval, hτmem, hτwin⟩ :=
      exists_twoMemory_of_win_prio hlf prio hprio (fun i => (W i)ᶜ) hval
        ((winningFor_adam_iff hbd W).1 hwin)
    exact ⟨Player.adam, τ, hτval, hmem hτmem, (winningFor_adam_iff hbd W).2 hτwin⟩

/-! ### Proposition 26 -/

section Nested

variable {prio : g.Edge → ℕ} {k : ℕ}

/-- The priorities shifted by one. -/
private def prioShift (prio : g.Edge → ℕ) : g.Edge → ℕ := fun e => prio e + 1

/-- The complements of the sets `W i`, re-indexed along the shift of the priorities. -/
private def wShift (W : ℕ → Set Branch) : ℕ → Set Branch := fun i => (W (i - 1))ᶜ

private theorem prioSeq_shift {π : ℕ → g.Step} (hp : g.IsPlay π) (n : ℕ) :
    g.prioSeq (prioShift prio) π n = g.prioSeq prio π n + 1 := by
  obtain ⟨e, he, -⟩ := hp.2 n
  rw [prioSeq, prioSeq, he]
  rfl

private theorem infOften_shift {π : ℕ → g.Step} (hp : g.IsPlay π) (i : ℕ) :
    InfOften (g.prioSeq (prioShift prio) π) (i + 1) ↔ InfOften (g.prioSeq prio π) i := by
  constructor
  · intro h N
    obtain ⟨n, hn, hval⟩ := h N
    rw [prioSeq_shift hp n] at hval
    exact ⟨n, hn, by omega⟩
  · intro h N
    obtain ⟨n, hn, hval⟩ := h N
    exact ⟨n, hn, by rw [prioSeq_shift hp n, hval]⟩

private theorem not_infOften_shift_zero {π : ℕ → g.Step} (hp : g.IsPlay π) :
    ¬ InfOften (g.prioSeq (prioShift prio) π) 0 := by
  intro h
  obtain ⟨n, -, hval⟩ := h 0
  rw [prioSeq_shift hp n] at hval
  omega

private theorem prioWin_shift {π : ℕ → g.Step} (hp : g.IsPlay π) (W : ℕ → Set Branch) :
    g.PrioWin (prioShift prio) (wShift W) π ↔ g.PrioWin prio (fun i => (W i)ᶜ) π := by
  constructor
  · rintro ⟨j, hj, hmem⟩
    have hj0 : j ≠ 0 := by
      rintro rfl
      exact not_infOften_shift_zero hp hj.1
    obtain ⟨i, rfl⟩ : ∃ i, j = i + 1 := ⟨j - 1, by omega⟩
    refine ⟨i, ⟨(infOften_shift hp i).1 hj.1, fun j' hj' hinf => ?_⟩, ?_⟩
    · exact hj.2 (j' + 1) (by omega) ((infOften_shift hp j').2 hinf)
    · simpa [wShift] using hmem
  · rintro ⟨i, hi, hmem⟩
    refine ⟨i + 1, ⟨(infOften_shift hp i).2 hi.1, fun j hj hinf => ?_⟩, ?_⟩
    · obtain ⟨j', rfl⟩ : ∃ j', j = j' + 1 := ⟨j - 1, by omega⟩
      exact hi.2 j' (by omega) ((infOften_shift hp j').1 hinf)
    · simpa [wShift] using hmem

/-- Proposition 26 for an arbitrary priority function on the edges, with priorities in
`{1, …, k}`: if the sets `W i` are alternatingly nested, the winner has a memoryless winning
strategy. -/
theorem prop26_aux (hlf : g.LocallyFinite) (hprio1 : ∀ e, 1 ≤ prio e) (hprio2 : ∀ e, prio e ≤ k)
    (W : ℕ → Set Branch) (hW : ∀ i, IsBorelBranchSet (W i))
    (hoddW : ∀ p, p % 2 = 1 → ∀ i, i < p → W p ⊆ W i)
    (hevenW : ∀ p, p % 2 = 0 → ∀ i, i < p → W i ⊆ W p) :
    MemorylessDetermined g (g.PrioWin prio W) := by
  obtain ⟨pl, σ, hval, hwin⟩ := g.prioDetermined prio W hW
  cases pl with
  | eve =>
    obtain ⟨τ, hτval, hτml, hτwin⟩ :=
      exists_memoryless_of_alternatingly_nested hlf hprio1 hprio2 hoddW hevenW hval hwin
    exact ⟨Player.eve, τ, hτval, hτml, hτwin⟩
  | adam =>
    -- Adam's condition is the prioritized condition given by the complements; shifting all
    -- priorities by one makes the resulting family alternatingly nested again.
    have hwin' : g.WinningFor σ Player.adam (g.PrioWin (prioShift prio) (wShift W)) := by
      intro π hp hc
      exact (prioWin_shift hp W).2 ((winningFor_adam_iff hprio2 W).1 hwin π hp hc)
    have hodd' : ∀ p, p % 2 = 1 → ∀ i, i < p → wShift W p ⊆ wShift W i := by
      intro p hp i hi
      simp only [wShift, Set.compl_subset_compl]
      rcases Nat.eq_zero_or_pos i with rfl | hipos
      · rcases Nat.eq_zero_or_pos (p - 1) with h0 | hpos
        · rw [h0]
        · exact hevenW (p - 1) (by omega) 0 (by omega)
      · exact hevenW (p - 1) (by omega) (i - 1) (by omega)
    have heven' : ∀ p, p % 2 = 0 → ∀ i, i < p → wShift W i ⊆ wShift W p := by
      intro p hp i hi
      simp only [wShift, Set.compl_subset_compl]
      rcases Nat.eq_zero_or_pos i with rfl | hipos
      · exact hoddW (p - 1) (by omega) 0 (by omega)
      · exact hoddW (p - 1) (by omega) (i - 1) (by omega)
    obtain ⟨τ, hτval, hτml, hτwin⟩ :=
      exists_memoryless_of_alternatingly_nested (prio := prioShift prio) (k := k + 1) hlf
        (fun e => by simp [prioShift]) (fun e => by simp [prioShift]; exact hprio2 e)
        hodd' heven' hval hwin'
    refine ⟨Player.adam, τ, hτval, hτml, (winningFor_adam_iff hprio2 W).2 fun π hp hc => ?_⟩
    exact (prioWin_shift hp W).1 (hτwin π hp hc)

end Nested

/-! ### Proposition 27 -/

private theorem prop27_aux (hone : g.OneState) {k : ℕ} (hk : 1 ≤ k) {prio : g.Edge → ℕ}
    (hbd : ∀ e, 1 ≤ prio e ∧ prio e ≤ k) (W : ℕ → Set Branch)
    (hW : ∀ i, IsBorelBranchSet (W i)) :
    MemBoundedDetermined g (g.PrioWin prio W) k := by
  obtain ⟨pl, σ, hval, hwin⟩ := g.prioDetermined prio W hW
  have hbd' : ∀ e, prio e ≤ k := fun e => (hbd e).2
  cases pl with
  | eve =>
    obtain ⟨τ, hτval, hτmem, hτwin⟩ :=
      exists_kMemory_of_win_oneState (g := g) (prio := prio) hone hk hbd W hval hwin
    exact ⟨Player.eve, τ, hτval, hτmem, hτwin⟩
  | adam =>
    -- dualize: Adam in `g` is Eve in `g.swapOwners`, with the complemented sets
    have hval' : g.swapOwners.ValidStrat σ Player.eve :=
      (g.swapOwners_validStrat σ Player.eve).2 hval
    have hwin' : g.swapOwners.WinningFor σ Player.eve
        (g.swapOwners.PrioWin prio fun i => (W i)ᶜ) := by
      refine (g.swapOwners_winningFor σ Player.eve _).2 ?_
      intro π hp hc
      exact (g.swapOwners_prioWin prio _ π).2 ((winningFor_adam_iff hbd' W).1 hwin π hp hc)
    obtain ⟨τ, hτval, hτmem, hτwin⟩ :=
      exists_kMemory_of_win_oneState (g := g.swapOwners) (prio := prio)
        ((g.swapOwners_oneState).2 hone) hk hbd (fun i => (W i)ᶜ) hval' hwin'
    refine ⟨Player.adam, τ, (g.swapOwners_validStrat τ Player.eve).1 hτval,
      (g.swapOwners_usesMemory τ (Fin k)).1 hτmem, ?_⟩
    have h1 : g.WinningFor τ Player.adam (g.swapOwners.PrioWin prio fun i => (W i)ᶜ) :=
      (g.swapOwners_winningFor τ Player.eve _).1 hτwin
    exact (winningFor_adam_iff hbd' W).2 fun π hp hc =>
      (g.swapOwners_prioWin prio _ π).1 (h1 π hp hc)

/-! ### The statements of the paper -/

section Paper

variable {Q : Type u} [Finite Q]

/-- **Proposition 23**: in a prioritized Borel game with one priority, the winner has a
memoryless winning strategy. -/
theorem prop23 (g : TreeGame.{u, 0} Q (Priority 1)) (W : ℕ → Set Branch)
    (hW : ∀ i, IsBorelBranchSet (W i)) : MemorylessDetermined g (g.PrioWin g.priority W) :=
  prop23_aux g.locallyFinite_of_finite
    (fun e => le_antisymm (g.priority_le e) (g.one_le_priority e)) W hW

/-- **Proposition 24**: in a prioritized Borel game with two priorities, the winner has a
winning strategy using two memory states. -/
theorem prop24 (g : TreeGame.{u, 0} Q (Priority 2)) (W : ℕ → Set Branch)
    (hW : ∀ i, IsBorelBranchSet (W i)) : MemBoundedDetermined g (g.PrioWin g.priority W) 2 :=
  prop24_aux g.locallyFinite_of_finite (fun e => by
    have h1 := g.one_le_priority e
    have h2 := g.priority_le e
    omega) W hW

/-- **Proposition 26**: if the Borel sets of a prioritized Borel game are alternatingly
nested, then the winner has a memoryless winning strategy.  (The sets are indexed by all
natural numbers; the nesting conditions are also required for the index `0`, which does not
correspond to any priority.) -/
theorem prop26 {k : ℕ} (g : TreeGame.{u, 0} Q (Priority k)) (W : ℕ → Set Branch)
    (hW : ∀ i, IsBorelBranchSet (W i))
    (hoddW : ∀ p, p % 2 = 1 → ∀ i, i < p → W p ⊆ W i)
    (hevenW : ∀ p, p % 2 = 0 → ∀ i, i < p → W i ⊆ W p) :
    MemorylessDetermined g (g.PrioWin g.priority W) :=
  prop26_aux g.locallyFinite_of_finite g.one_le_priority g.priority_le W hW hoddW hevenW

end Paper

/-- **Example 21**: in a prioritized Borel game with one state and one priority, the winner
has a memoryless winning strategy.  Indeed, the current position determines the entire
history, so every strategy is equivalent to a memoryless one, and the statement reduces to
Borel determinacy. -/
theorem example21 {Q : Type u} [Subsingleton Q] (g : TreeGame.{u, 0} Q (Priority 1))
    (W : ℕ → Set Branch) (hW : ∀ i, IsBorelBranchSet (W i)) :
    MemorylessDetermined g (g.PrioWin g.priority W) := by
  obtain ⟨pl, σ, hval, hwin⟩ := g.prioDetermined g.priority W hW
  obtain ⟨τ, hτval, hτml, hτwin⟩ := g.exists_memoryless_of_subsingleton_labels (σ := σ) (pl := pl) _ hval hwin
  exact ⟨pl, τ, hτval, hτml, hτwin⟩

/-- **Proposition 27**: in a prioritized Borel game with one state and `k` priorities, the
winner has a winning strategy using `k` memory states. -/
theorem prop27 {Q : Type u} {k : ℕ} (g : TreeGame.{u, 0} Q (Priority k)) (hone : g.OneState)
    (W : ℕ → Set Branch) (hW : ∀ i, IsBorelBranchSet (W i)) :
    MemBoundedDetermined g (g.PrioWin g.priority W) k := by
  obtain ⟨e, -⟩ := g.edge_exists ([], g.root)
  exact prop27_aux hone ((g.one_le_priority e).trans (g.priority_le e))
    (fun e => ⟨g.one_le_priority e, g.priority_le e⟩) W hW

end TreeGame

end BorelMSO


==> anc/lean-formalization/BorelMSO/Memory/ManyPriorities.lean <==
import BorelMSO.Memory.ManyPriorities.Upper

/-!
# Many priorities, one state: the lower bound (Proposition 40)

This file continues `BorelMSO/Memory/ManyPriorities/Upper.lean`, where the one-state game
with `k + 1` priorities is defined and Eve is shown to win it with `k + 1` memory states.
Here we prove that she cannot win it with fewer memory states, and assemble Proposition 40
of *Automata for MSO over Infinite Trees with Quantification over Borel Sets of Branches*
(`ManyPrio.prop40`):

> For every `k`, there is a prioritized Borel game with a single state and `k` priorities
> where Eve requires `k` states of memory to win.

The argument is the paper's: given a strategy of Eve with fewer than `k + 1` memory states,
at every move of Adam two distinct priorities `i < i'` lead to the same memory state.  Adam
plays two plays, one always choosing the smaller priority `i` and one the larger `i'`.  Since
the game has a single state, the two plays visit the same positions, and since Eve's memory
cannot distinguish them, she answers in the same way: both plays follow the same branch.
But the second play produces a strictly larger priority at every move of Adam, so the
highest priorities produced infinitely often differ, and Eve cannot win both plays.

Since the game has a single state, it falls under Proposition 27
(`TreeGame.exists_kMemory_of_win_oneState`: in a one-state game with `k` priorities Eve,
if she wins, wins with `k` memory states); Proposition 40 shows that this bound is exact.
-/

namespace BorelMSO

namespace ManyPrio

open TreeGame

variable {k : ℕ}

/-! ### Adam's strategies -/

/-- Adam's move at a node of his: the edge to the left child with priority `i + 1`. -/
def advStep (v : Node) (i : Fin (k + 1)) : (game k).Step :=
  if h : adamNode v = true then
    some ⟨((v, ()), prioOf k i, (v ++ [false], ())), isEdge_adam k h _⟩
  else none

theorem advStep_of_adam {v : Node} (h : adamNode v = true) (i : Fin (k + 1)) :
    advStep v i = some ⟨((v, ()), prioOf k i, (v ++ [false], ())), isEdge_adam k h _⟩ := by
  rw [advStep, dif_pos h]

/-- Adam's strategy associated with a selection function, which chooses a priority from
the current node and the current memory state of Eve. -/
def advStrat {M : Type} (δ : M → (game k).Step → M) (m0 : M)
    (sel : Node → M → Fin (k + 1)) :
    List (game k).Step → (game k).Step := fun h =>
  advStep ((game k).nodeOf (h.headD (game k).start))
    (sel ((game k).nodeOf (h.headD (game k).start)) ((game k).memState δ m0 h))

theorem advStrat_apply {M : Type} (δ : M → (game k).Step → M) (m0 : M)
    (sel : Node → M → Fin (k + 1)) {h : List (game k).Step} {p : (game k).Step}
    (hh : h.head? = some p) :
    advStrat δ m0 sel h =
      advStep ((game k).nodeOf p) (sel ((game k).nodeOf p) ((game k).memState δ m0 h)) := by
  cases h with
  | nil => simp at hh
  | cons a t =>
    simp only [List.head?_cons, Option.some.injEq] at hh
    subst hh
    rfl

theorem adamNode_of_owner_ne {s : (game k).Step} (h : (game k).owner s ≠ Player.eve) :
    adamNode ((game k).nodeOf s) = true := by
  rw [Ne, owner_eq_eve_iff] at h
  simpa using h

/-! ### Eve needs `k + 1` memory states -/

/-- **Proposition 40, lower bound**: Eve has no winning strategy using at most `k` memory
states. -/
theorem eve_needs_k_memory {M : Type} [Finite M] (hM : Nat.card M < k + 1)
    (τ : List (game k).Step → (game k).Step) (hval : (game k).ValidStrat τ Player.eve)
    (hmemτ : (game k).UsesMemory τ M) :
    ¬ (game k).WinningFor τ Player.eve ((game k).PrioWin (game k).priority (W k)) := by
  intro hwin
  classical
  obtain ⟨m0, δ, ch, hch⟩ := hmemτ
  -- two priorities that Eve's memory cannot distinguish
  have hpair : ∀ (v : Node) (μ : M),
      ∃ i i' : Fin (k + 1), (i : ℕ) < (i' : ℕ) ∧
        δ μ (advStep v i) = δ μ (advStep v i') := by
    intro v μ
    have hfin : Fintype M := Fintype.ofFinite M
    have hcard : Fintype.card M < Fintype.card (Fin (k + 1)) := by
      rw [Fintype.card_fin]
      rwa [Nat.card_eq_fintype_card] at hM
    obtain ⟨x, y, hxy, hfxy⟩ :=
      Fintype.exists_ne_map_eq_of_card_lt (fun i => δ μ (advStep v i)) hcard
    have hne : (x : ℕ) ≠ (y : ℕ) := fun hc => hxy (Fin.ext hc)
    rcases lt_or_gt_of_ne hne with h | h
    · exact ⟨x, y, h, hfxy⟩
    · exact ⟨y, x, h, hfxy.symm⟩
  choose sel1 sel2 hsellt hseleq using hpair
  -- Adam's strategies are legal
  have hadv : ∀ (sel : Node → M → Fin (k + 1)) (h : List (game k).Step)
      (p : (game k).Step), (game k).IsHist τ Player.eve h → h.head? = some p →
        (game k).owner p ≠ Player.eve → (game k).E p (advStrat δ m0 sel h) := by
    intro sel h p _ hh ho
    rw [advStrat_apply δ m0 sel hh, advStep_of_adam (adamNode_of_owner_ne ho)]
    exact (game k).E_some_iff.2 rfl
  -- the two plays
  obtain ⟨π, hπdef⟩ : ∃ f : ℕ → (game k).Step,
      f = (game k).jointPlay τ (advStrat δ m0 sel1) Player.eve := ⟨_, rfl⟩
  obtain ⟨π', hπ'def⟩ : ∃ f : ℕ → (game k).Step,
      f = (game k).jointPlay τ (advStrat δ m0 sel2) Player.eve := ⟨_, rfl⟩
  have hplay : (game k).IsPlay π := by
    rw [hπdef]
    exact (game k).isPlay_jointPlay _ _ _ hval (hadv sel1)
  have hplay' : (game k).IsPlay π' := by
    rw [hπ'def]
    exact (game k).isPlay_jointPlay _ _ _ hval (hadv sel2)
  have hcons : (game k).Consistent τ Player.eve π := by
    rw [hπdef]; exact (game k).consistent_jointPlay _ _ _
  have hcons' : (game k).Consistent τ Player.eve π' := by
    rw [hπ'def]; exact (game k).consistent_jointPlay _ _ _
  -- Adam's moves along the two plays
  have hadvmove : ∀ (sel : Node → M → Fin (k + 1)) (ρ : ℕ → (game k).Step),
      ρ = (game k).jointPlay τ (advStrat δ m0 sel) Player.eve → ∀ n,
        (game k).owner (ρ n) ≠ Player.eve →
        ρ (n + 1) = advStep ((game k).nodeOf (ρ n))
          (sel ((game k).nodeOf (ρ n)) ((game k).memState δ m0 ((game k).revPrefix ρ n))) := by
    intro sel ρ hρ n ho
    rw [hρ] at ho ⊢
    rw [(game k).adv_jointPlay _ _ _ n ho, ← (game k).revPrefix_jointPlay τ _ Player.eve n]
    exact advStrat_apply δ m0 sel (revPrefix_head? (game k) _ n)
  -- Eve's moves along the two plays
  have hevemove : ∀ (ρ : ℕ → (game k).Step), (game k).Consistent τ Player.eve ρ → ∀ n,
      (game k).owner (ρ n) = Player.eve →
        ρ (n + 1) =
          ch ((game k).memState δ m0 ((game k).revPrefix ρ n)) ((game k).pos (ρ n)) := by
    intro ρ hρ n ho
    rw [hρ n ho, hch _ _ (revPrefix_head? (game k) ρ n)]
  -- the memory states
  obtain ⟨mem, hmemdef⟩ :
      ∃ f : ℕ → M, ∀ n, f n = (game k).memState δ m0 ((game k).revPrefix π n) :=
    ⟨_, fun _ => rfl⟩
  obtain ⟨mem', hmem'def⟩ :
      ∃ f : ℕ → M, ∀ n, f n = (game k).memState δ m0 ((game k).revPrefix π' n) :=
    ⟨_, fun _ => rfl⟩
  have hmemsucc : ∀ n, mem (n + 1) = δ (mem n) (π (n + 1)) := by
    intro n; rw [hmemdef, hmemdef, (game k).memState_revPrefix_succ _ _ hplay n]
  have hmem'succ : ∀ n, mem' (n + 1) = δ (mem' n) (π' (n + 1)) := by
    intro n; rw [hmem'def, hmem'def, (game k).memState_revPrefix_succ _ _ hplay' n]
  -- the two plays visit the same positions, with the same memory states
  have hsync : ∀ n, (game k).pos (π n) = (game k).pos (π' n) ∧ mem n = mem' n := by
    intro n
    induction n with
    | zero =>
      have h0 : π 0 = (game k).start := by rw [hπdef]; rfl
      have h0' : π' 0 = (game k).start := by rw [hπ'def]; rfl
      refine ⟨by rw [h0, h0'], ?_⟩
      rw [hmemdef, hmem'def, revPrefix_zero, revPrefix_zero, h0, h0', memState_singleton]
    | succ n ih =>
      obtain ⟨hpos, hmem⟩ := ih
      have hnode : (game k).nodeOf (π n) = (game k).nodeOf (π' n) := by
        rw [nodeOf, nodeOf, hpos]
      by_cases ho : (game k).owner (π n) = Player.eve
      · have ho' : (game k).owner (π' n) = Player.eve := by
          rw [owner, ← hpos]; exact ho
        have heq : π (n + 1) = π' (n + 1) := by
          rw [hevemove π hcons n ho, hevemove π' hcons' n ho', ← hmemdef, ← hmem'def, hpos,
            hmem]
        exact ⟨by rw [heq], by rw [hmemsucc, hmem'succ, heq, hmem]⟩
      · have ho' : (game k).owner (π' n) ≠ Player.eve := by
          rw [owner, ← hpos]; exact ho
        have hA := adamNode_of_owner_ne ho
        have h1 := hadvmove sel1 π hπdef n ho
        have h2 := hadvmove sel2 π' hπ'def n ho'
        rw [← hmemdef] at h1
        rw [← hmem'def, ← hnode, ← hmem] at h2
        refine ⟨?_, ?_⟩
        · rw [h1, h2, advStep_of_adam hA, advStep_of_adam hA]
          rfl
        · rw [hmemsucc, hmem'succ, h1, h2, ← hmem]
          exact hseleq _ _
  -- consequences of the synchronization
  have hbranch : (game k).branchOf π = (game k).branchOf π' := by
    funext n
    show ((game k).pos (π (n + 1))).1.getLastD false =
      ((game k).pos (π' (n + 1))).1.getLastD false
    rw [(hsync (n + 1)).1]
  have hgt : ∀ n, adamNode (pre ((game k).branchOf π) n) = true →
      (game k).prioSeq (game k).priority π n < (game k).prioSeq (game k).priority π' n := by
    intro n hA
    rw [← (game k).node_of_play hplay n] at hA
    have ho : (game k).owner (π n) ≠ Player.eve := by
      rw [Ne, owner_eq_eve_iff, hA]; simp
    have hnode : (game k).nodeOf (π n) = (game k).nodeOf (π' n) := by
      rw [nodeOf, nodeOf, (hsync n).1]
    have ho' : (game k).owner (π' n) ≠ Player.eve := by
      rw [owner, ← (hsync n).1]; exact ho
    have h1 := hadvmove sel1 π hπdef n ho
    have h2 := hadvmove sel2 π' hπ'def n ho'
    rw [← hmemdef] at h1
    rw [← hmem'def, ← hnode, ← (hsync n).2] at h2
    rw [prioSeq, prioSeq, h1, h2, advStep_of_adam hA, advStep_of_adam hA]
    show (sel1 _ _ : ℕ) + 1 < (sel2 _ _ : ℕ) + 1
    exact Nat.succ_lt_succ (hsellt _ _)
  -- both plays are won by Eve
  obtain ⟨p, hp, hbp⟩ := hwin π hplay hcons
  obtain ⟨p', hp', hbp'⟩ := hwin π' hplay' hcons'
  rw [← hbranch] at hbp'
  have hp'le : p' ≤ k + 1 := by
    obtain ⟨n, -, hn⟩ := hp'.1 0
    rw [← hn]
    exact prioSeq_le hplay' n
  -- infinitely many moves of Adam at which the first play produces at least `p`
  have hS : {n | adamNode (pre ((game k).branchOf π) n) = true ∧
      p ≤ (game k).prioSeq (game k).priority π n}.Infinite := by
    refine Set.infinite_of_forall_exists_gt fun N => ?_
    by_cases hp1 : p ≤ 1
    · obtain ⟨m, hm, hbm, -⟩ := hbp.1 N
      refine ⟨m + 1, ⟨?_, le_trans hp1 (prioSeq_pos hplay _)⟩, by omega⟩
      rw [adamNode_pre_succ, hbm]
    · obtain ⟨n, hn, hPn⟩ := hp.1 (N + 1)
      exact ⟨n, ⟨adam_of_prioSeq hplay (by omega), hPn.ge⟩, by omega⟩
  obtain ⟨u, hu⟩ := exists_infinite_fiber_of_infinite hS
    (fun n => (⟨(game k).prioSeq (game k).priority π' n,
      Nat.lt_succ_of_le (prioSeq_le hplay' n)⟩ : Fin (k + 2)))
  obtain ⟨n0, ⟨hn0A, hn0p⟩, hn0⟩ := hu.nonempty
  have hu0 : (game k).prioSeq (game k).priority π' n0 = u := congrArg Fin.val hn0
  have huinf : InfOften ((game k).prioSeq (game k).priority π') u := by
    rw [infOften_iff_infinite]
    refine hu.mono ?_
    rintro n ⟨-, hn⟩
    exact congrArg Fin.val hn
  have hup' : (u : ℕ) ≤ p' := by
    by_contra hlt
    exact hp'.2 u (by omega) huinf
  have hlt := hgt n0 hn0A
  exact hbp.2 p' (by omega) hp'le hbp'.1

/-! ### The winning conditions are Borel, and the statement of Proposition 40 -/

theorem measurableSet_coord (n : ℕ) (v : Bool) :
    @MeasurableSet Branch (borel Branch) {b : Branch | b n = v} := by
  refine MeasurableSpace.measurableSet_generateFrom ?_
  show IsOpen {b : Branch | b n = v}
  have hpre : {b : Branch | b n = v} = (fun b : Branch => b n) ⁻¹' {v} := rfl
  rw [hpre]
  exact IsOpen.preimage (continuous_apply n) (isOpen_discrete {v})

theorem isBorel_gapInf (c : ℕ) : IsBorelBranchSet {b | GapInf b c} := by
  have hset : {b | GapInf b c} = ⋂ N, ⋃ n, ⋃ (_ : N ≤ n),
      ({b : Branch | b n = true} ∩
        (⋂ r, ⋂ (_ : r < c), {b : Branch | b (n + 1 + r) = false}) ∩
        {b : Branch | b (n + 1 + c) = true}) := by
    ext b
    simp only [GapInf, Set.mem_setOf_eq, Set.mem_iInter, Set.mem_iUnion, Set.mem_inter_iff]
    constructor
    · intro h N
      obtain ⟨n, h1, h2, h3, h4⟩ := h N
      exact ⟨n, h1, ⟨h2, h3⟩, h4⟩
    · intro h N
      obtain ⟨n, h1, ⟨h2, h3⟩, h4⟩ := h N
      exact ⟨n, h1, h2, h3, h4⟩
  rw [IsBorelBranchSet, hset]
  exact MeasurableSet.iInter fun N => MeasurableSet.iUnion fun n => MeasurableSet.iUnion fun _ =>
    ((measurableSet_coord n true).inter (MeasurableSet.iInter fun r =>
      MeasurableSet.iInter fun _ => measurableSet_coord _ false)).inter
      (measurableSet_coord _ true)

theorem isBorel_W (i : ℕ) : IsBorelBranchSet (W k i) := by
  have hset : W k i = {b | GapInf b i} ∩
      ⋂ j, ⋂ (_ : i < j), ⋂ (_ : j ≤ k + 1), {b : Branch | GapInf b j}ᶜ := by
    ext b
    simp only [W, Set.mem_setOf_eq, Set.mem_inter_iff, Set.mem_iInter, Set.mem_compl_iff]
  rw [IsBorelBranchSet, hset]
  exact (isBorel_gapInf i).inter (MeasurableSet.iInter fun j => MeasurableSet.iInter fun _ =>
    MeasurableSet.iInter fun _ => (isBorel_gapInf j).compl)

/-- **Proposition 40**: for every `k ≥ 1` there is a prioritized Borel game with a single
state and `k` priorities (edge labels `{1, …, k}`), with Borel winning sets, in which Eve
requires `k` states of memory to win: she wins with `k` memory states, and no strategy of
hers with fewer than `k` memory states is winning. -/
theorem prop40 (k : ℕ) (hk : 1 ≤ k) :
    ∃ (g : TreeGame.{0, 0} Unit (Priority k)) (W : ℕ → Set Branch), g.OneState ∧
      (∀ i, IsBorelBranchSet (W i)) ∧
      (∃ τ, g.ValidStrat τ Player.eve ∧ g.UsesMemory τ (Fin k) ∧
        g.WinningFor τ Player.eve (g.PrioWin g.priority W)) ∧
      ∀ (M : Type) [Finite M], Nat.card M < k → ∀ τ, g.ValidStrat τ Player.eve →
        g.UsesMemory τ M → ¬ g.WinningFor τ Player.eve (g.PrioWin g.priority W) := by
  obtain ⟨k, rfl⟩ : ∃ k', k = k' + 1 := ⟨k - 1, by omega⟩
  exact ⟨game k, W k, game_oneState k, isBorel_W, ⟨eveStrat k, eve_wins_with_k_memory k⟩,
    fun M _ hM τ hval hmem => eve_needs_k_memory hM τ hval hmem⟩

end ManyPrio

end BorelMSO


==> anc/lean-formalization/BorelMSO/Memory/ManyPriorities/Upper.lean <==
import BorelMSO.Basic.MullerBorel

/-!
# Many priorities, one state: the game and the upper bound (Proposition 40)

This file formalizes the game of Proposition 40 of *Automata for MSO over Infinite Trees
with Quantification over Borel Sets of Branches*:

> For every `k`, there is a prioritized Borel game with a single state and `k` priorities
> where Eve requires `k` states of memory to win.

In the paper (Figure 2) the game is played on a `k`-branching tree: Adam picks a priority
`i ∈ {1, …, k}` — he has `k` edges, with the labels `1, …, k`, to his only successor —
then Eve chooses one of `k` children, and Eve wins if the highest priority produced
infinitely often coincides with the highest child number taken infinitely often.

Our arenas are binary (Definition 1), and the game is formalized as a game with **a single
state** (`Q = Unit`), so that a position is just a node of the binary tree, and with the set
of labels `{1, …, k}`, exactly as in the paper:

* Adam owns the root and the nodes whose last move is a right move.  From such a node `v`
  there are `k` edges, all to the left child `v0`, labelled `1, …, k`: these are Adam's
  choices of a priority.  Adam's choice is thus invisible in the current position, and only
  recorded in the history (the label of the traversed edge).
* Eve owns the nodes whose last move is a left move.  From such a node there are two edges,
  both with priority `1`, one to each child.

Eve's choice of a number `c ≥ 1` is encoded by the *length of a block*: after Adam's
(left) move she keeps going left, and closes the block by going right; the number `c` is the
number of left moves between two consecutive right moves.  This is how the paper's
`k`-branching game is simulated on the binary tree without adding states.  The winning set
`W i` consists of the branches along which the number `i` is chosen infinitely often and no
larger number in `{1, …, k}` is chosen infinitely often; these sets are Borel.

For convenience the file works with `k + 1` priorities (so that the set of labels is never
empty); the final statement `ManyPrio.prop40`, in `BorelMSO/Memory/ManyPriorities.lean`, is
phrased for every `k ≥ 1`.

This file defines the game and proves the upper bound `eve_wins_with_k_memory`: Eve wins
using `k + 1` memory states, recording the priority that Adam has just played (as a
count-down of the left moves she still has to make).
-/

namespace BorelMSO

namespace ManyPrio

open TreeGame

/-- Adam owns the root and the nodes whose last move is a right move. -/
def adamNode (v : Node) : Bool := v.getLastD true

@[simp] theorem adamNode_nil : adamNode [] = true := rfl

@[simp] theorem adamNode_append (v : Node) (c : Bool) : adamNode (v ++ [c]) = c := by
  simp [adamNode]

variable (k : ℕ)

/-- The priority `1`, as a label. -/
def one : Priority (k + 1) := ⟨1, le_rfl, Nat.succ_le_succ (Nat.zero_le k)⟩

/-- The priority `i + 1`, as a label. -/
def prioOf (i : Fin (k + 1)) : Priority (k + 1) :=
  ⟨(i : ℕ) + 1, Nat.succ_pos _, Nat.succ_le_of_lt i.isLt⟩

/-- The edges of the game.  From a node `v` of Adam there is an edge to the left child with
every label; from a node of Eve there is an edge with label `1` to each child. -/
def IsEdge (x : Pos Unit × Priority (k + 1) × Pos Unit) : Prop :=
  if adamNode x.1.1 = true then x.2.2.1 = x.1.1 ++ [false]
  else x.2.1.1 = 1 ∧ (x.2.2.1 = x.1.1 ++ [false] ∨ x.2.2.1 = x.1.1 ++ [true])

theorem isEdge_adam {v : Node} (hv : adamNode v = true) (a : Priority (k + 1)) :
    IsEdge k ((v, ()), a, (v ++ [false], ())) := by
  simp [IsEdge, hv]

theorem isEdge_eve {v : Node} (hv : adamNode v = false) (c : Bool) :
    IsEdge k ((v, ()), one k, (v ++ [c], ())) := by
  cases c <;> simp [IsEdge, hv, one]

/-- The arena of Proposition 40: a single state, the set of labels `{1, …, k + 1}`. -/
def game : TreeGame Unit (Priority (k + 1)) where
  finite_labels := inferInstance
  edges := {x | IsEdge k x}
  edges_child x hx := by
    change IsEdge k x at hx
    unfold IsEdge at hx
    split at hx
    · exact ⟨false, hx⟩
    · rcases hx.2 with h | h
      · exact ⟨false, h⟩
      · exact ⟨true, h⟩
  edges_total p := by
    refine ⟨one k, (p.1 ++ [false], ()), ?_⟩
    change IsEdge k _
    by_cases hv : adamNode p.1 = true
    · simp [IsEdge, hv]
    · simp [IsEdge, hv, one]
  ownerPos p := if adamNode p.1 = true then Player.adam else Player.eve
  root := ()

/-- **The game has a single state.** -/
theorem game_oneState : (game k).OneState := (game k).oneState_of_subsingleton

theorem mem_edges_iff (x : Pos Unit × Priority (k + 1) × Pos Unit) :
    x ∈ (game k).edges ↔ IsEdge k x := Iff.rfl

variable {k}

theorem owner_eq_eve_iff {s : (game k).Step} :
    (game k).owner s = Player.eve ↔ adamNode ((game k).nodeOf s) = false := by
  show (if adamNode ((game k).pos s).1 = true then Player.adam else Player.eve) = _ ↔
    adamNode ((game k).pos s).1 = false
  cases adamNode ((game k).pos s).1 <;> simp

/-- The winning sets.  `GapInf b c`: infinitely often, a right move is followed by exactly
`c` left moves and then a right move.  Along a play this says that Eve chooses the number
`c` infinitely often. -/
def GapInf (b : Branch) (c : ℕ) : Prop :=
  ∀ N, ∃ n, N ≤ n ∧ b n = true ∧ (∀ r, r < c → b (n + 1 + r) = false) ∧
    b (n + 1 + c) = true

variable (k)

/-- The winning sets: Eve wins with priority `i` if she chooses the number `i` infinitely
often, and chooses no larger number of `{1, …, k + 1}` infinitely often. -/
def W : ℕ → Set Branch := fun i =>
  {b | GapInf b i ∧ ∀ j, i < j → j ≤ k + 1 → ¬ GapInf b j}

variable {k}

/-! ### The shape of a play -/

section Play

variable {π : ℕ → (game k).Step} (hπ : (game k).IsPlay π)

include hπ

/-- The edge traversed at step `n` of a play. -/
theorem edge_of_play (n : ℕ) : ∃ e : (game k).Edge, π (n + 1) = some e ∧
    e.1.1.1 = pre ((game k).branchOf π) n ∧
    e.1.2.2.1 = pre ((game k).branchOf π) (n + 1) ∧ IsEdge k e.1 := by
  obtain ⟨e, he, hsrc⟩ := hπ.2 n
  refine ⟨e, he, ?_, ?_, e.2⟩
  · have := congrArg Prod.fst hsrc
    rw [← (game k).node_of_play hπ n]
    exact this
  · rw [← (game k).node_of_play hπ (n + 1), nodeOf, he]
    rfl

omit hπ in
theorem prioSeq_eq_label {n : ℕ} {e : (game k).Edge} (he : π (n + 1) = some e) :
    (game k).prioSeq (game k).priority π n = e.1.2.1.1 := by
  rw [prioSeq, he]
  rfl

theorem prioSeq_pos (n : ℕ) : 1 ≤ (game k).prioSeq (game k).priority π n := by
  obtain ⟨e, he, -⟩ := edge_of_play hπ n
  rw [prioSeq_eq_label he]
  exact e.1.2.1.2.1

theorem prioSeq_le (n : ℕ) : (game k).prioSeq (game k).priority π n ≤ k + 1 := by
  obtain ⟨e, he, -⟩ := edge_of_play hπ n
  rw [prioSeq_eq_label he]
  exact e.1.2.1.2.2

omit hπ in
/-- Whether a level of a play belongs to Adam is read off from the branch. -/
theorem adamNode_pre_succ (n : ℕ) :
    adamNode (pre ((game k).branchOf π) (n + 1)) = (game k).branchOf π n := by
  rw [pre_succ, adamNode_append]

/-- At a level of Adam, the play goes left. -/
theorem branch_of_adam {n : ℕ} (h : adamNode (pre ((game k).branchOf π) n) = true) :
    (game k).branchOf π n = false := by
  obtain ⟨e, -, hs, ht, hE⟩ := edge_of_play hπ n
  unfold IsEdge at hE
  rw [hs, ht, if_pos h, pre_succ] at hE
  simpa using hE

/-- At a level of Eve, the priority produced is `1`. -/
theorem prioSeq_of_eve {n : ℕ} (h : adamNode (pre ((game k).branchOf π) n) = false) :
    (game k).prioSeq (game k).priority π n = 1 := by
  obtain ⟨e, he, hs, -, hE⟩ := edge_of_play hπ n
  unfold IsEdge at hE
  rw [hs, if_neg (by simp [h])] at hE
  rw [prioSeq_eq_label he]
  exact hE.1

/-- A priority `≥ 2` is produced only at levels of Adam. -/
theorem adam_of_prioSeq {n : ℕ} (h : 2 ≤ (game k).prioSeq (game k).priority π n) :
    adamNode (pre ((game k).branchOf π) n) = true := by
  by_contra hc
  rw [prioSeq_of_eve hπ (by simpa using hc)] at h
  omega

end Play

/-! ### Eve's strategy with `k + 1` memory states -/

variable (k)

/-- Eve's memory update: after an edge of Adam with priority `i` she records `i - 1`, the
number of left moves she still has to make; every move of hers decreases this number. -/
def eveUpd : Fin (k + 1) → (game k).Step → Fin (k + 1)
  | m, none => m
  | m, some e =>
    if adamNode e.1.1.1 = true then
      ⟨e.1.2.1.1 - 1, by have := e.1.2.1.2.2; omega⟩
    else ⟨(m : ℕ) - 1, lt_of_le_of_lt (Nat.sub_le _ _) m.isLt⟩

/-- Eve's move at a position, given her memory state: she closes the block (goes right)
exactly when her counter is `0`. -/
def eveChoice (m : Fin (k + 1)) (p : Pos Unit) : (game k).Step :=
  if h : adamNode p.1 = true then none
  else some ⟨((p.1, ()), one k, (p.1 ++ [decide ((m : ℕ) = 0)], ())),
    isEdge_eve k (by simpa using h) _⟩

/-- Eve's strategy: copy the priority just played by Adam, in the form of the number of
left moves in the current block. -/
def eveStrat : List (game k).Step → (game k).Step := fun h =>
  eveChoice k ((game k).memState (eveUpd k) 0 h) ((game k).pos (h.headD (game k).start))

theorem eveStrat_apply {h : List (game k).Step} {p : (game k).Step} (hh : h.head? = some p) :
    eveStrat k h = eveChoice k ((game k).memState (eveUpd k) 0 h) ((game k).pos p) := by
  cases h with
  | nil => simp at hh
  | cons a t =>
    simp only [List.head?_cons, Option.some.injEq] at hh
    subst hh
    rfl

theorem usesMemory_eveStrat : (game k).UsesMemory (eveStrat k) (Fin (k + 1)) :=
  ⟨0, eveUpd k, eveChoice k, fun _ _ hp => eveStrat_apply k hp⟩

theorem validStrat_eveStrat : (game k).ValidStrat (eveStrat k) Player.eve := by
  intro h p _ hhead hown
  rw [eveStrat_apply k hhead, eveChoice]
  have hA : ¬ adamNode ((game k).pos p).1 = true := by
    have := owner_eq_eve_iff.1 hown
    simpa [nodeOf] using this
  rw [dif_neg hA]
  exact (game k).E_some_iff.2 rfl

variable {k}

section EvePlay

variable {π : ℕ → (game k).Step} (hπ : (game k).IsPlay π)
  (hc : (game k).Consistent (eveStrat k) Player.eve π)

/-- The memory state of Eve's strategy after `n` steps of the play `π`. -/
def eveMem (π : ℕ → (game k).Step) (n : ℕ) : Fin (k + 1) :=
  (game k).memState (eveUpd k) 0 ((game k).revPrefix π n)

include hπ

theorem eveMem_succ (n : ℕ) : eveMem π (n + 1) = eveUpd k (eveMem π n) (π (n + 1)) := by
  rw [eveMem, eveMem, (game k).memState_revPrefix_succ _ _ hπ n]

/-- The memory after a move of Adam records his priority minus one. -/
theorem eveMem_of_adam {n : ℕ} (h : adamNode (pre ((game k).branchOf π) n) = true) :
    (eveMem π (n + 1) : ℕ) = (game k).prioSeq (game k).priority π n - 1 := by
  obtain ⟨e, he, hs, -⟩ := edge_of_play hπ n
  rw [eveMem_succ hπ, he, prioSeq_eq_label he]
  simp only [eveUpd, hs, h, if_true]

/-- A move of Eve decreases the memory. -/
theorem eveMem_of_eve {n : ℕ} (h : adamNode (pre ((game k).branchOf π) n) = false) :
    (eveMem π (n + 1) : ℕ) = (eveMem π n : ℕ) - 1 := by
  obtain ⟨e, he, hs, -⟩ := edge_of_play hπ n
  rw [eveMem_succ hπ, he]
  simp only [eveUpd, hs, h, Bool.false_eq_true, if_false]

include hc

/-- At a level of Eve, she goes right exactly when her counter is `0`. -/
theorem branch_of_eve {n : ℕ} (h : adamNode (pre ((game k).branchOf π) n) = false) :
    (game k).branchOf π n = decide ((eveMem π n : ℕ) = 0) := by
  have hown : (game k).owner (π n) = Player.eve := by
    rw [owner_eq_eve_iff, (game k).node_of_play hπ n]
    exact h
  have hmove := hc n hown
  rw [eveStrat_apply k (revPrefix_head? (game k) π n), eveChoice,
    dif_neg (by rw [show ((game k).pos (π n)).1 = (game k).nodeOf (π n) from rfl,
      (game k).node_of_play hπ n, h]; simp)] at hmove
  show ((game k).nodeOf (π (n + 1))).getLastD false = _
  rw [hmove]
  show ((((game k).pos (π n)).1 ++ [_]).getLastD false) = _
  simp [eveMem]

/-- If Eve's counter is `m` at a level `N` of hers, she makes `m` left moves and then goes
right. -/
theorem eve_countdown : ∀ (m N : ℕ), adamNode (pre ((game k).branchOf π) N) = false →
    (eveMem π N : ℕ) = m →
      (∀ s, s < m → (game k).branchOf π (N + s) = false) ∧
        (game k).branchOf π (N + m) = true := by
  intro m
  induction m with
  | zero =>
    intro N hN hm
    refine ⟨fun s hs => absurd hs (Nat.not_lt_zero s), ?_⟩
    show (game k).branchOf π N = true
    rw [branch_of_eve hπ hc hN, hm]
    rfl
  | succ m ih =>
    intro N hN hm
    have hb : (game k).branchOf π N = false := by
      rw [branch_of_eve hπ hc hN, hm]
      simp
    have hN1 : adamNode (pre ((game k).branchOf π) (N + 1)) = false := by
      rw [adamNode_pre_succ, hb]
    have hm1 : (eveMem π (N + 1) : ℕ) = m := by
      rw [eveMem_of_eve hπ hN, hm]
      rfl
    obtain ⟨h1, h2⟩ := ih (N + 1) hN1 hm1
    refine ⟨fun s hs => ?_, by rw [show N + (m + 1) = N + 1 + m by omega]; exact h2⟩
    rcases s with _ | s
    · simpa using hb
    · rw [show N + (s + 1) = N + 1 + s by omega]
      exact h1 s (by omega)

/-- The block starting at a level `n` of Adam, where he plays the priority `i`: the play
makes `i` left moves and then a right move. -/
theorem block_eve {n : ℕ} (h : adamNode (pre ((game k).branchOf π) n) = true) :
    (∀ j, j < (game k).prioSeq (game k).priority π n →
      (game k).branchOf π (n + j) = false) ∧
      (game k).branchOf π (n + (game k).prioSeq (game k).priority π n) = true := by
  have hb := branch_of_adam hπ h
  have hN1 : adamNode (pre ((game k).branchOf π) (n + 1)) = false := by
    rw [adamNode_pre_succ, hb]
  have hpos := prioSeq_pos hπ n
  obtain ⟨h1, h2⟩ := eve_countdown hπ hc _ (n + 1) hN1 (eveMem_of_adam hπ h)
  refine ⟨fun j hj => ?_, ?_⟩
  · rcases j with _ | j
    · simpa using hb
    · rw [show n + (j + 1) = n + 1 + j by omega]
      exact h1 j (by omega)
  · rwa [show n + 1 + ((game k).prioSeq (game k).priority π n - 1) =
      n + (game k).prioSeq (game k).priority π n by omega] at h2

/-- The branch has infinitely many right moves. -/
theorem exists_true_ge (N : ℕ) : ∃ n, N ≤ n ∧ (game k).branchOf π n = true := by
  have hadam : ∀ N, ∃ n, N ≤ n ∧ adamNode (pre ((game k).branchOf π) n) = true := by
    intro N
    induction N with
    | zero => exact ⟨0, le_rfl, rfl⟩
    | succ N ih =>
      obtain ⟨n, hn, hA⟩ := ih
      have h2 := (block_eve hπ hc hA).2
      refine ⟨n + (game k).prioSeq (game k).priority π n + 1, by omega, ?_⟩
      rw [adamNode_pre_succ, h2]
  obtain ⟨n, hn, hA⟩ := hadam N
  exact ⟨_, le_trans hn (Nat.le_add_right _ _), (block_eve hπ hc hA).2⟩

/-- After a right move, the gap to the next right move is the priority played by Adam. -/
theorem gap_iff {n : ℕ} (hb : (game k).branchOf π n = true) (c : ℕ) :
    ((∀ r, r < c → (game k).branchOf π (n + 1 + r) = false) ∧
      (game k).branchOf π (n + 1 + c) = true) ↔
      (game k).prioSeq (game k).priority π (n + 1) = c := by
  have hA : adamNode (pre ((game k).branchOf π) (n + 1)) = true := by
    rw [adamNode_pre_succ, hb]
  obtain ⟨h1, h2⟩ := block_eve hπ hc hA
  constructor
  · rintro ⟨h3, h4⟩
    by_contra hne
    rcases lt_or_gt_of_ne hne with hlt | hgt
    · rw [h3 _ hlt] at h2
      exact absurd h2 (by simp)
    · rw [h1 _ hgt] at h4
      exact absurd h4 (by simp)
  · rintro rfl
    exact ⟨h1, h2⟩

end EvePlay

/-! ### Eve wins with `k + 1` memory states -/

variable (k)

/-- **Proposition 40, upper bound**: Eve wins the game using the `k + 1` memory states that
record the priority Adam has just played. -/
theorem eve_wins_with_k_memory :
    (game k).ValidStrat (eveStrat k) Player.eve ∧
      (game k).UsesMemory (eveStrat k) (Fin (k + 1)) ∧
      (game k).WinningFor (eveStrat k) Player.eve ((game k).PrioWin (game k).priority (W k)) := by
  refine ⟨validStrat_eveStrat k, usesMemory_eveStrat k, ?_⟩
  intro π hπ hc
  classical
  -- the number chosen by Eve after each right move
  let f : ℕ → ℕ := fun n =>
    if (game k).branchOf π n = true then (game k).prioSeq (game k).priority π (n + 1) else 0
  have hfle : ∀ n, f n ≤ k + 1 := by
    intro n
    simp only [f]
    split
    · exact prioSeq_le hπ _
    · exact Nat.zero_le _
  obtain ⟨p, hp1, hp2⟩ := exists_maxInfOften hfle
  -- a positive value is chosen infinitely often
  have hppos : 1 ≤ p := by
    by_contra hp0
    have hS : {n | (game k).branchOf π n = true}.Infinite := by
      refine Set.infinite_of_forall_exists_gt fun N => ?_
      obtain ⟨n, hn, hbn⟩ := exists_true_ge hπ hc (N + 1)
      exact ⟨n, hbn, by omega⟩
    obtain ⟨u, hu⟩ := exists_infinite_fiber_of_infinite hS
      (fun n => (⟨f n, Nat.lt_succ_of_le (hfle n)⟩ : Fin (k + 2)))
    obtain ⟨n0, hn0S, hn0⟩ := hu.nonempty
    have hu1 : 1 ≤ (u : ℕ) := by
      have h1 : f n0 = u := congrArg Fin.val hn0
      have h2 := prioSeq_pos hπ (n0 + 1)
      simp only [f, if_pos (show (game k).branchOf π n0 = true from hn0S)] at h1
      omega
    refine hp2 u (by omega) ?_
    rw [infOften_iff_infinite]
    refine hu.mono ?_
    rintro n ⟨-, hn⟩
    exact congrArg Fin.val hn
  -- `GapInf` is `InfOften f` for positive values
  have hgap : ∀ c, 1 ≤ c → (GapInf ((game k).branchOf π) c ↔ InfOften f c) := by
    intro c hc1
    constructor
    · intro h N
      obtain ⟨n, hn, hbn, hgn⟩ := h N
      refine ⟨n, hn, ?_⟩
      simp only [f, if_pos hbn]
      exact (gap_iff hπ hc hbn c).1 hgn
    · intro h N
      obtain ⟨n, hn, hfn⟩ := h N
      have hbn : (game k).branchOf π n = true := by
        by_contra hbn
        simp only [f, if_neg hbn] at hfn
        omega
      simp only [f, if_pos hbn] at hfn
      exact ⟨n, hn, hbn, (gap_iff hπ hc hbn c).2 hfn⟩
  have hf_of_P : ∀ j, 2 ≤ j → InfOften ((game k).prioSeq (game k).priority π) j →
      InfOften f j := by
    intro j hj h N
    obtain ⟨n, hn, hPn⟩ := h (N + 1)
    have hA := adam_of_prioSeq hπ (show 2 ≤ (game k).prioSeq (game k).priority π n by omega)
    obtain ⟨m, rfl⟩ : ∃ m, n = m + 1 := ⟨n - 1, by omega⟩
    rw [adamNode_pre_succ] at hA
    refine ⟨m, by omega, ?_⟩
    simp only [f, if_pos hA]
    exact hPn
  have hP_of_f : ∀ j, 1 ≤ j → InfOften f j →
      InfOften ((game k).prioSeq (game k).priority π) j := by
    intro j hj h N
    obtain ⟨n, hn, hfn⟩ := h N
    have hbn : (game k).branchOf π n = true := by
      by_contra hbn
      simp only [f, if_neg hbn] at hfn
      omega
    simp only [f, if_pos hbn] at hfn
    exact ⟨n + 1, by omega, hfn⟩
  refine ⟨p, ⟨hP_of_f p hppos hp1, fun j hj hjP => ?_⟩, (hgap p hppos).2 hp1, ?_⟩
  · exact hp2 j hj (hf_of_P j (by omega) hjP)
  · intro j hj _ hjg
    exact hp2 j hj ((hgap j (by omega)).1 hjg)

variable {k}

end ManyPrio

end BorelMSO


==> anc/lean-formalization/BorelMSO/Memory/Nested.lean <==
import BorelMSO.Memory.Profiles

/-!
# Alternatingly nested conditions: memoryless strategies (Proposition 26)

This file formalizes Proposition 26 of *Automata for MSO over Infinite Trees with
Quantification over Borel Sets of Branches*:

> If the Borel sets of a prioritized Borel game are alternatingly nested, then one of the
> players can win using a memoryless strategy.

A family `W 1, …, W k` of sets of branches is *alternatingly nested* if `W p ⊆ W i` for
every odd `p` and every `i < p`, and `W i ⊆ W p` for every even `p` and every `i < p`.
As for Propositions 23 and 24, the statement proved here is the one-sided version
"if a player has a winning strategy, then that player has a memoryless winning strategy",
which avoids using determinacy.

The memoryless strategy is obtained, as in the paper, by replaying `σ` after the *worst*
history reaching the current position: histories are compared by looking at the largest
priority for which their profiles differ; see `BorelMSO/Memory/Profiles.lean` for the
encoding of this order by the natural number `scoreH`.
-/

namespace BorelMSO

namespace TreeGame

open scoped Classical

universe u v

/-! ### Memoryless strategies obtained from a selection of histories -/

section Sel

variable {Q : Type u} {Λ : Type v} (g : TreeGame.{u, v} Q Λ) (σ : List g.Step → g.Step) (pl : Player)
  (sel : Pos Q → List g.Step)

/-- The move at the position `p` of the memoryless strategy that replays `σ` after the
selected history `sel p`. -/
noncomputable def selChoice (p : Pos Q) : g.Step :=
  if g.ownerPos p = pl ∧ g.Att σ pl p then σ (sel p) else g.succOf p

/-- The memoryless strategy that replays `σ` after the selected history. -/
noncomputable def selStrat : List g.Step → g.Step :=
  fun h => g.selChoice σ pl sel ((h.head?.map g.pos).getD ([], g.root))

theorem selStrat_apply {h : List g.Step} {p : g.Step} (hh : h.head? = some p) :
    g.selStrat σ pl sel h = g.selChoice σ pl sel (g.pos p) := by
  simp [selStrat, hh]

theorem memoryless_selStrat : g.Memoryless (g.selStrat σ pl sel) := by
  intro h h' _ _ hh
  simp [selStrat, hh]

variable {g σ pl sel}

theorem edge_selChoice (hval : g.ValidStrat σ pl)
    (hsel : ∀ p, g.Att σ pl p → sel p ∈ g.HistsTo σ pl p) (s : g.Step) :
    g.E s (g.selChoice σ pl sel (g.pos s)) := by
  rw [selChoice]
  split
  · rename_i hp
    obtain ⟨q, hq, hqp⟩ := g.head_of_mem_HistsTo σ pl (hsel _ hp.2)
    refine g.E_congr hqp ?_
    exact hval _ q (hsel _ hp.2).1 hq (by rw [owner, hqp]; exact hp.1)
  · exact g.edge_succOf

theorem validStrat_selStrat (hval : g.ValidStrat σ pl)
    (hsel : ∀ p, g.Att σ pl p → sel p ∈ g.HistsTo σ pl p) :
    g.ValidStrat (g.selStrat σ pl sel) pl := by
  intro h p _ hh _
  rw [g.selStrat_apply σ pl sel hh]
  exact edge_selChoice hval hsel p

/-- Every position reached by a history consistent with the extracted memoryless strategy
is attainable for the original strategy `σ`. -/
theorem att_of_isHist_selStrat (hsel : ∀ p, g.Att σ pl p → sel p ∈ g.HistsTo σ pl p) :
    ∀ {h : List g.Step}, g.IsHist (g.selStrat σ pl sel) pl h → ∀ p, h.head? = some p →
      g.Att σ pl (g.pos p) := by
  intro h
  induction h with
  | nil => intro hh; exact absurd hh g.IsHist_nil
  | cons p t ih =>
    intro hh r hr
    simp only [List.head?_cons, Option.some.injEq] at hr
    subst hr
    match t, hh with
    | [], hh =>
      refine ⟨[g.start], rfl, ?_⟩
      rw [show p = g.start from hh]
      rfl
    | q :: t', ⟨h1, h2, h3⟩ =>
      have hq : g.Att σ pl (g.pos q) := ih h1 q rfl
      obtain ⟨q', hq', hposq⟩ := g.head_of_mem_HistsTo σ pl (hsel _ hq)
      obtain ⟨T, hT⟩ : ∃ T, sel (g.pos q) = q' :: T := by
        cases hcase : sel (g.pos q) with
        | nil => rw [hcase] at hq'; simp at hq'
        | cons a T =>
          rw [hcase] at hq'
          simp only [List.head?_cons, Option.some.injEq] at hq'
          subst hq'
          exact ⟨T, rfl⟩
      refine ⟨p :: q' :: T, ⟨hT ▸ (hsel _ hq).1, g.E_congr hposq.symm h2, fun ho => ?_⟩, rfl⟩
      have ho2 : g.ownerPos (g.pos q) = pl := by
        rw [← hposq]
        exact ho
      have hp : p = g.selChoice σ pl sel (g.pos q) := by
        rw [← g.selStrat_apply σ pl sel (h := q :: t') rfl]
        exact h3 ho2
      rw [hp, selChoice, if_pos ⟨ho2, hq⟩, hT]

variable {π : ℕ → g.Step}

theorem att_of_play (hsel : ∀ p, g.Att σ pl p → sel p ∈ g.HistsTo σ pl p)
    (hplay : g.IsPlay π) (hcons : g.Consistent (g.selStrat σ pl sel) pl π) (n : ℕ) :
    g.Att σ pl (g.pos (π n)) :=
  att_of_isHist_selStrat hsel (g.hist_revPrefix hplay hcons n) (π n) (revPrefix_head? g π n)

/-- Along a play of the new strategy, the moves of `pl` are the moves that `σ` makes after
the selected histories. -/
theorem move_of_play (hsel : ∀ p, g.Att σ pl p → sel p ∈ g.HistsTo σ pl p)
    (hplay : g.IsPlay π) (hcons : g.Consistent (g.selStrat σ pl sel) pl π) {n : ℕ}
    (ho : g.owner (π n) = pl) : π (n + 1) = σ (sel (g.pos (π n))) := by
  have h := hcons n ho
  rw [g.selStrat_apply σ pl sel (revPrefix_head? g π n), selChoice,
    if_pos ⟨ho, att_of_play hsel hplay hcons n⟩] at h
  exact h

/-- The selected history at the `n`-th position of the play, extended by the next move of
the play, is again a history consistent with `σ`. -/
theorem hist_cons_of_play (hsel : ∀ p, g.Att σ pl p → sel p ∈ g.HistsTo σ pl p)
    (hplay : g.IsPlay π) (hcons : g.Consistent (g.selStrat σ pl sel) pl π) (n : ℕ) :
    (π (n + 1) :: sel (g.pos (π n))) ∈ g.HistsTo σ pl (g.pos (π (n + 1))) := by
  obtain ⟨q, hq, hqp⟩ :=
    g.head_of_mem_HistsTo σ pl (hsel _ (att_of_play hsel hplay hcons n))
  refine ⟨?_, rfl⟩
  refine g.IsHist_cons' (hsel _ (att_of_play hsel hplay hcons n)).1 hq
    (g.E_congr hqp.symm (hplay.2 n)) (fun ho => ?_)
  refine move_of_play hsel hplay hcons ?_
  rw [owner, ← hqp]
  exact ho

end Sel

/-! ### The worst history reaching a position -/

section Worst

variable {Q : Type u} {Λ : Type v} (g : TreeGame.{u, v} Q Λ) (σ : List g.Step → g.Step) (pl : Player)
  (prio : g.Edge → ℕ) (k : ℕ)

/-- The largest score of a history reaching the position `p`. -/
noncomputable def maxScore (p : Pos Q) : ℕ :=
  sSup {v | ∃ h ∈ g.HistsTo σ pl p, g.scoreH prio k p.1.length h = v}

theorem bddAbove_scoreSet (p : Pos Q) :
    BddAbove {v | ∃ h ∈ g.HistsTo σ pl p, g.scoreH prio k p.1.length h = v} := by
  refine ⟨scoreBase p.1.length ^ k, ?_⟩
  rintro v ⟨h, hh, rfl⟩
  exact (g.scoreH_lt prio (g.length_of_mem_HistsTo σ pl hh) k).le

theorem le_maxScore {p : Pos Q} {h : List g.Step} (hh : h ∈ g.HistsTo σ pl p) :
    g.scoreH prio k p.1.length h ≤ g.maxScore σ pl prio k p :=
  le_csSup (g.bddAbove_scoreSet σ pl prio k p) ⟨h, hh, rfl⟩

theorem exists_maxScore {p : Pos Q} (hne : (g.HistsTo σ pl p).Nonempty) :
    ∃ h, h ∈ g.HistsTo σ pl p ∧ g.scoreH prio k p.1.length h = g.maxScore σ pl prio k p := by
  have hmem : g.maxScore σ pl prio k p
      ∈ {v | ∃ h ∈ g.HistsTo σ pl p, g.scoreH prio k p.1.length h = v} := by
    refine Nat.sSup_mem ?_ (g.bddAbove_scoreSet σ pl prio k p)
    obtain ⟨h, hh⟩ := hne
    exact ⟨g.scoreH prio k p.1.length h, h, hh, rfl⟩
  obtain ⟨h, hh, hs⟩ := hmem
  exact ⟨h, hh, hs⟩

/-- A worst history reaching the position `p`: one whose score is maximal. -/
noncomputable def worstHist (p : Pos Q) : List g.Step :=
  if hh : ∃ l, l ∈ g.HistsTo σ pl p ∧ g.scoreH prio k p.1.length l = g.maxScore σ pl prio k p then
    hh.choose else []

theorem worstHist_mem {p : Pos Q} (hp : g.Att σ pl p) :
    g.worstHist σ pl prio k p ∈ g.HistsTo σ pl p := by
  have hne : (g.HistsTo σ pl p).Nonempty := by
    obtain ⟨h, h1, h2⟩ := hp
    exact ⟨h, h1, h2⟩
  have hex := g.exists_maxScore σ pl prio k hne
  rw [worstHist, dif_pos hex]
  exact hex.choose_spec.1

theorem scoreH_worstHist {p : Pos Q} (hp : g.Att σ pl p) :
    g.scoreH prio k p.1.length (g.worstHist σ pl prio k p) = g.maxScore σ pl prio k p := by
  have hne : (g.HistsTo σ pl p).Nonempty := by
    obtain ⟨h, h1, h2⟩ := hp
    exact ⟨h, h1, h2⟩
  have hex := g.exists_maxScore σ pl prio k hne
  rw [worstHist, dif_pos hex]
  exact hex.choose_spec.2

theorem scoreH_le_worstHist {p : Pos Q} (hp : g.Att σ pl p) {h : List g.Step}
    (hh : h ∈ g.HistsTo σ pl p) :
    g.scoreH prio k p.1.length h ≤ g.scoreH prio k p.1.length (g.worstHist σ pl prio k p) := by
  rw [g.scoreH_worstHist σ pl prio k hp]
  exact g.le_maxScore σ pl prio k hh

/-- The memoryless strategy of Proposition 26: replay `σ` after the worst history reaching
the current position. -/
noncomputable def nestStrat : List g.Step → g.Step :=
  g.selStrat σ pl (g.worstHist σ pl prio k)

/-- The worst history reaching the `n`-th position of a play. -/
noncomputable def wHist (π : ℕ → g.Step) (n : ℕ) : List g.Step :=
  g.worstHist σ pl prio k (g.pos (π n))

theorem hsel_worstHist : ∀ p, g.Att σ pl p → g.worstHist σ pl prio k p ∈ g.HistsTo σ pl p :=
  fun _ hp => g.worstHist_mem σ pl prio k hp

end Worst

/-- The inductive statement in the proof of Proposition 26: from some moment on, the play
produces only priorities `≤ p`, and the profiles of the chosen histories are frozen for
every priority above `p`. -/
def StabAt {Q : Type u} {Λ : Type v} (g : TreeGame.{u, v} Q Λ) (σ : List g.Step → g.Step) (pl : Player)
    (prio : g.Edge → ℕ) (k : ℕ) (π : ℕ → g.Step) (p : ℕ) : Prop :=
  ∃ N, (∀ n, N ≤ n → g.prioSeq prio π n ≤ p) ∧
    ∀ j, p < j → ∀ n, N ≤ n →
      g.profJ prio j (g.wHist σ pl prio k π (n + 1)) = 2 * g.profJ prio j (g.wHist σ pl prio k π n)

/-- The statement `StabAt` holds for the largest priority. -/
theorem stabAt_top {Q : Type u} {Λ : Type v} (g : TreeGame.{u, v} Q Λ) (σ : List g.Step → g.Step) (pl : Player)
    {prio : g.Edge → ℕ} {k : ℕ} (hprio2 : ∀ e, prio e ≤ k) (π : ℕ → g.Step) :
    StabAt g σ pl prio k π k := by
  refine ⟨0, fun n _ => g.prioStep_le hprio2 _, fun j hj n _ => ?_⟩
  have hzero : ∀ h : List g.Step, g.profJ prio j h = 0 := by
    refine g.profJ_eq_zero prio j (fun e hcon => ?_)
    have := hprio2 e
    omega
  rw [hzero, hzero]

/-! ### The play of the new strategy -/

section Main

variable {Q : Type u} {Λ : Type v} {g : TreeGame.{u, v} Q Λ} {σ : List g.Step → g.Step} {pl : Player}
  {prio : g.Edge → ℕ} {k : ℕ} {W : ℕ → Set Branch} {π : ℕ → g.Step}

variable (hplay : g.IsPlay π) (hcons : g.Consistent (g.nestStrat σ pl prio k) pl π)

include hplay hcons

theorem att_wHist (n : ℕ) : g.Att σ pl (g.pos (π n)) :=
  att_of_play (g.hsel_worstHist σ pl prio k) hplay hcons n

theorem wHist_mem (n : ℕ) : g.wHist σ pl prio k π n ∈ g.HistsTo σ pl (g.pos (π n)) :=
  g.worstHist_mem σ pl prio k (att_wHist hplay hcons n)

omit hcons in
theorem node_length (n : ℕ) : (g.pos (π n)).1.length = n := by
  show (g.nodeOf (π n)).length = n
  rw [g.node_of_play hplay n, length_pre]

theorem wHist_length (n : ℕ) : (g.wHist σ pl prio k π n).length = n + 1 := by
  rw [g.length_of_mem_HistsTo σ pl (wHist_mem hplay hcons n), node_length hplay n]

theorem wHist_head (n : ℕ) : ∃ q, (g.wHist σ pl prio k π n).head? = some q := by
  obtain ⟨q, hq, -⟩ := g.head_of_mem_HistsTo σ pl (wHist_mem hplay hcons n)
  exact ⟨q, hq⟩

omit hcons in
/-- Along a play, an edge of priority `j` is traversed at the step `n` exactly when the
sequence of priorities of the play has the value `j` there. -/
theorem isJ_iff_prioSeq (j n : ℕ) : g.isJ prio j (π (n + 1)) ↔ g.prioSeq prio π n = j := by
  obtain ⟨e, he, -⟩ := hplay.2 n
  rw [he, prioSeq, he]
  simp [prioStep]

/-- The worst history at step `n`, extended by the move of the play, is a history reaching
the next position; hence its score is at most the score of the worst history there. -/
theorem scoreH_step (n : ℕ) :
    g.scoreH prio k (n + 1) (π (n + 1) :: g.wHist σ pl prio k π n)
      ≤ g.scoreH prio k (n + 1) (g.wHist σ pl prio k π (n + 1)) := by
  have hmem := hist_cons_of_play (g.hsel_worstHist σ pl prio k) hplay hcons n
  have h := g.scoreH_le_worstHist σ pl prio k (att_wHist hplay hcons (n + 1)) hmem
  rwa [node_length hplay (n + 1)] at h

theorem profJ_cons_wHist (j n : ℕ) :
    g.profJ prio j (π (n + 1) :: g.wHist σ pl prio k π n)
      = 2 * g.profJ prio j (g.wHist σ pl prio k π n)
        + (if g.prioSeq prio π n = j then 1 else 0) := by
  obtain ⟨q, hq⟩ := wHist_head hplay hcons n
  rw [g.profJ_cons' prio j hq]
  by_cases hc : g.prioSeq prio π n = j
  · rw [if_pos hc, if_pos ((isJ_iff_prioSeq hplay j n).2 hc)]
  · rw [if_neg hc, if_neg (fun hcon => hc ((isJ_iff_prioSeq hplay j n).1 hcon))]

theorem lastJ_cons_wHist (j n : ℕ) :
    g.lastJ prio j (π (n + 1) :: g.wHist σ pl prio k π n)
      = if g.prioSeq prio π n = j then n + 1 else g.lastJ prio j (g.wHist σ pl prio k π n) := by
  obtain ⟨q, hq⟩ := wHist_head hplay hcons n
  rw [g.lastJ_cons' prio j hq, wHist_length hplay hcons n]
  by_cases hc : g.prioSeq prio π n = j
  · rw [if_pos hc, if_pos ((isJ_iff_prioSeq hplay j n).2 hc)]
  · rw [if_neg hc, if_neg (fun hcon => hc ((isJ_iff_prioSeq hplay j n).1 hcon))]

/-- The comparison of the keys at the priority `p`, given that the keys above `p` agree. -/
theorem keyJ_step {p n : ℕ} (hp1 : 1 ≤ p) (hpk : p ≤ k)
    (heq : ∀ j, p < j → j ≤ k →
      g.keyJ prio j (n + 1) (π (n + 1) :: g.wHist σ pl prio k π n)
        = g.keyJ prio j (n + 1) (g.wHist σ pl prio k π (n + 1))) :
    g.keyJ prio p (n + 1) (π (n + 1) :: g.wHist σ pl prio k π n)
      ≤ g.keyJ prio p (n + 1) (g.wHist σ pl prio k π (n + 1)) :=
  g.keyJ_le_of_scoreH_le prio (wHist_length hplay hcons (n + 1)) hp1 hpk heq
    (scoreH_step hplay hcons n)

/-! ### The Kőnig argument -/

omit hcons in
/-- Along a play, the occurrences of the priority `j` are read off from the `j`-profiles of
the prefixes of the play. -/
theorem prioSeq_eq_iff_of_profJ {j : ℕ} {Θ : ℕ → ℕ}
    (hprof : ∀ m, g.profJ prio j (g.revPrefix π m) = Θ m) (t : ℕ) :
    g.prioSeq prio π t = j ↔ Θ (t + 1) % 2 = 1 := by
  have hcons' : g.revPrefix π (t + 1) = π (t + 1) :: g.revPrefix π t := revPrefix_succ g π t
  have h := g.profJ_mod_two' prio j (p := π (t + 1)) (revPrefix_head? g π t)
  rw [← hcons', hprof (t + 1)] at h
  rw [← isJ_iff_prioSeq hplay j t, h]
  by_cases hc : g.isJ prio j (π (t + 1)) <;> simp [hc]

/-- If, for arbitrarily large `n`, the profiles of the chosen history at step `n` have the
prescribed prefixes, then there is a play consistent with `σ` on the same branch whose
profiles are exactly the prescribed ones. -/
theorem exists_play_of_profiles (hlf : g.LocallyFinite) {S : Set ℕ} {Θ : ℕ → ℕ → ℕ}
    (hcoh : ∀ j ∈ S, ∀ m, Θ j m = Θ j (m + 1) / 2)
    (hex : ∀ m, ∃ n, m ≤ n ∧ ∀ j ∈ S,
      g.profJ prio j (g.wHist σ pl prio k π n) / 2 ^ (n - m) = Θ j m) :
    ∃ π', g.IsPlay π' ∧ g.Consistent σ pl π' ∧ g.branchOf π' = g.branchOf π ∧
      ∀ m, ∀ j ∈ S, g.profJ prio j (g.revPrefix π' m) = Θ j m := by
  classical
  set b := g.branchOf π with hb
  set P : List g.Step → Prop :=
    fun h => ∀ j ∈ S, g.profJ prio j h = Θ j (h.length - 1) with hP
  have hPtail : ∀ h : List g.Step, P h → P h.tail := by
    intro h hh j hj
    match h with
    | [] => simpa using hh j hj
    | [x] =>
      have := hh j hj
      simpa using this
    | x :: y :: t =>
      have h1 : g.profJ prio j (x :: y :: t) = Θ j (t.length + 1) := by
        have := hh j hj
        simpa using this
      have h2 : g.profJ prio j (y :: t) = g.profJ prio j (x :: y :: t) / 2 := by
        have := g.profJ_tail prio j (x :: y :: t)
        simpa using this
      have h3 : Θ j t.length = Θ j (t.length + 1) / 2 := hcoh j hj t.length
      simp only [List.tail_cons, List.length_cons, Nat.add_sub_cancel]
      rw [h2, h1, h3]
  have hbnd : ∀ m, ∃ h : List g.Step, g.IsHist σ pl h ∧ h.length = m + 1 ∧
      h.head?.map g.nodeOf = some (pre b m) ∧ P h := by
    intro m
    obtain ⟨n, hmn, hn⟩ := hex m
    have hlen := wHist_length hplay hcons n
    have hnode : (g.wHist σ pl prio k π n).head?.map g.nodeOf = some (pre b n) := by
      obtain ⟨q, hq, hqp⟩ := g.head_of_mem_HistsTo σ pl (wHist_mem hplay hcons n)
      have hnq : g.nodeOf q = pre b n := by
        show (g.pos q).1 = _
        rw [hqp, hb]
        exact g.node_of_play hplay n
      rw [hq]
      simp [hnq]
    obtain ⟨k1, k2, k3⟩ := g.hist_drop_spec σ pl (wHist_mem hplay hcons n).1 hlen hnode
      (n - m) (by omega)
    refine ⟨_, k1, ?_, ?_, ?_⟩
    · rw [k2]
      omega
    · rw [k3, show n - (n - m) = m from by omega]
    · intro j hj
      rw [profJ_drop, k2, show n - (n - m) = m from by omega, Nat.add_sub_cancel]
      exact hn j hj
  obtain ⟨π', hplay', hcons', hbr, hPall⟩ :=
    exists_play_of_hists (g := g) (σ := σ) (pl := pl) hlf (b := b) P hPtail hbnd
  refine ⟨π', hplay', hcons', hbr, fun m j hj => ?_⟩
  have h := hPall m j hj
  have hlen : (g.revPrefix π' m).length = m + 1 := by
    simp [revPrefix]
  rwa [hlen, Nat.add_sub_cancel] at h

/-! ### The inductive step -/

variable {p N : ℕ}

omit hplay hcons in
/-- Above `p`, the profiles of the chosen histories grow geometrically. -/
theorem profJ_geom
    (hN2 : ∀ j, p < j → ∀ n, N ≤ n → g.profJ prio j (g.wHist σ pl prio k π (n + 1))
      = 2 * g.profJ prio j (g.wHist σ pl prio k π n))
    {j : ℕ} (hj : p < j) : ∀ n, N ≤ n → g.profJ prio j (g.wHist σ pl prio k π n)
      = g.profJ prio j (g.wHist σ pl prio k π N) * 2 ^ (n - N) := by
  intro n hn
  induction n, hn using Nat.le_induction with
  | base => simp
  | succ n hn ih =>
    rw [hN2 j hj n hn, ih, show n + 1 - N = (n - N) + 1 from by omega, pow_succ]
    ring

/-- The prescribed profile above `p`: it is the profile of the chosen history at any
sufficiently late step, truncated at the level `m`. -/
noncomputable def frozProf (g : TreeGame Q Λ) (σ : List g.Step → g.Step) (pl : Player)
    (prio : g.Edge → ℕ) (k : ℕ) (π : ℕ → g.Step) (N j m : ℕ) : ℕ :=
  g.profJ prio j (g.wHist σ pl prio k π (m + N)) / 2 ^ N

omit hplay hcons in
theorem profJ_froz
    (hN2 : ∀ j, p < j → ∀ n, N ≤ n → g.profJ prio j (g.wHist σ pl prio k π (n + 1))
      = 2 * g.profJ prio j (g.wHist σ pl prio k π n))
    {j : ℕ} (hj : p < j) (m : ℕ) {n : ℕ} (hn : max m N ≤ n) :
    g.profJ prio j (g.wHist σ pl prio k π n) / 2 ^ (n - m)
      = frozProf g σ pl prio k π N j m := by
  have hm : m ≤ n := le_trans (le_max_left _ _) hn
  have hN : N ≤ n := le_trans (le_max_right _ _) hn
  rw [frozProf, profJ_geom hN2 hj n hN,
    profJ_geom hN2 hj (m + N) (by omega), mul_pow_div_pow, mul_pow_div_pow,
    show m + N - N = m from by omega]
  by_cases hc : N ≤ m
  · rw [if_pos (show n - m ≤ n - N from by omega), if_pos hc,
      show n - N - (n - m) = m - N from by omega]
  · rw [if_neg (show ¬ n - m ≤ n - N from by omega), if_neg hc,
      show n - m - (n - N) = N - m from by omega]

omit hplay hcons in
theorem frozProf_coh
    (hN2 : ∀ j, p < j → ∀ n, N ≤ n → g.profJ prio j (g.wHist σ pl prio k π (n + 1))
      = 2 * g.profJ prio j (g.wHist σ pl prio k π n))
    {j : ℕ} (hj : p < j) (m : ℕ) :
    frozProf g σ pl prio k π N j m = frozProf g σ pl prio k π N j (m + 1) / 2 := by
  set n := max (m + 1) N with hn
  have h1 := profJ_froz hN2 hj m (n := n) (by omega)
  have h2 := profJ_froz hN2 hj (m + 1) (n := n) (le_refl _)
  rw [← h1, ← h2, show n - m = (n - (m + 1)) + 1 from by omega, pow_succ,
    ← Nat.div_div_eq_div_mul]

omit hplay hcons in
/-- Above `p`, the prescribed profiles have no bit beyond the level `N`. -/
theorem frozProf_even
    (hN2 : ∀ j, p < j → ∀ n, N ≤ n → g.profJ prio j (g.wHist σ pl prio k π (n + 1))
      = 2 * g.profJ prio j (g.wHist σ pl prio k π n))
    {j : ℕ} (hj : p < j) {m : ℕ} (hm : N < m) :
    frozProf g σ pl prio k π N j m % 2 = 0 := by
  rw [frozProf, profJ_geom hN2 hj (m + N) (by omega), show m + N - N = m from by omega,
    mul_pow_div_pow, if_pos (by omega)]
  have h : m - N = (m - N - 1) + 1 := by omega
  rw [h, pow_succ, ← mul_assoc]
  simp

/-! ### The comparisons along the play -/

/-- Given `StabAt p`, the keys above `p` of the history extended by the move of the play and
of the next chosen history agree. -/
theorem keyJ_eq_above
    (hN1 : ∀ n, N ≤ n → g.prioSeq prio π n ≤ p)
    (hN2 : ∀ j, p < j → ∀ n, N ≤ n → g.profJ prio j (g.wHist σ pl prio k π (n + 1))
      = 2 * g.profJ prio j (g.wHist σ pl prio k π n))
    {n : ℕ} (hn : N ≤ n) {j : ℕ} (hj : p < j) :
    g.keyJ prio j (n + 1) (π (n + 1) :: g.wHist σ pl prio k π n)
      = g.keyJ prio j (n + 1) (g.wHist σ pl prio k π (n + 1)) := by
  have hne : ¬ g.prioSeq prio π n = j := by
    have := hN1 n hn
    omega
  have hprof : g.profJ prio j (π (n + 1) :: g.wHist σ pl prio k π n)
      = g.profJ prio j (g.wHist σ pl prio k π (n + 1)) := by
    rw [profJ_cons_wHist hplay hcons, if_neg hne, hN2 j hj n hn, Nat.add_zero]
  have hlenl : (π (n + 1) :: g.wHist σ pl prio k π n).length = n + 2 := by
    simp [wHist_length hplay hcons n]
  have hlenr : (g.wHist σ pl prio k π (n + 1)).length = n + 2 := by
    rw [wHist_length hplay hcons (n + 1)]
  have hlast := g.lastJ_eq_of_profJ_eq prio j (by rw [hlenl, hlenr]) hprof
  rw [keyJ, keyJ, hprof, hlast]

theorem keyJ_le_step
    (hN1 : ∀ n, N ≤ n → g.prioSeq prio π n ≤ p)
    (hN2 : ∀ j, p < j → ∀ n, N ≤ n → g.profJ prio j (g.wHist σ pl prio k π (n + 1))
      = 2 * g.profJ prio j (g.wHist σ pl prio k π n))
    (hp1 : 1 ≤ p) (hpk : p ≤ k) {n : ℕ} (hn : N ≤ n) :
    g.keyJ prio p (n + 1) (π (n + 1) :: g.wHist σ pl prio k π n)
      ≤ g.keyJ prio p (n + 1) (g.wHist σ pl prio k π (n + 1)) :=
  keyJ_step hplay hcons hp1 hpk (fun _ hj _ => keyJ_eq_above hplay hcons hN1 hN2 hn hj)

/-- For an odd priority, the profile of the next chosen history is at least the profile of
the extended history. -/
theorem profJ_le_step_odd
    (hN1 : ∀ n, N ≤ n → g.prioSeq prio π n ≤ p)
    (hN2 : ∀ j, p < j → ∀ n, N ≤ n → g.profJ prio j (g.wHist σ pl prio k π (n + 1))
      = 2 * g.profJ prio j (g.wHist σ pl prio k π n))
    (hp1 : 1 ≤ p) (hpk : p ≤ k) (hpar : p % 2 = 1) {n : ℕ} (hn : N ≤ n) :
    2 * g.profJ prio p (g.wHist σ pl prio k π n) + (if g.prioSeq prio π n = p then 1 else 0)
      ≤ g.profJ prio p (g.wHist σ pl prio k π (n + 1)) := by
  have h := keyJ_le_step hplay hcons hN1 hN2 hp1 hpk hn
  rw [keyJ, if_pos hpar, keyJ, if_pos hpar, profJ_cons_wHist hplay hcons] at h
  exact h

/-- For an even priority not produced by the play at the step `n`, the last occurrence in
the next chosen history is not later, and if it is the same then the profile grows. -/
theorem step_even
    (hN1 : ∀ n, N ≤ n → g.prioSeq prio π n ≤ p)
    (hN2 : ∀ j, p < j → ∀ n, N ≤ n → g.profJ prio j (g.wHist σ pl prio k π (n + 1))
      = 2 * g.profJ prio j (g.wHist σ pl prio k π n))
    (hp1 : 1 ≤ p) (hpk : p ≤ k) (hpar : p % 2 = 0) {n : ℕ} (hn : N ≤ n)
    (hne : ¬ g.prioSeq prio π n = p) :
    g.lastJ prio p (g.wHist σ pl prio k π (n + 1)) ≤ g.lastJ prio p (g.wHist σ pl prio k π n) ∧
      (g.lastJ prio p (g.wHist σ pl prio k π (n + 1)) = g.lastJ prio p (g.wHist σ pl prio k π n) →
        2 * g.profJ prio p (g.wHist σ pl prio k π n)
          ≤ g.profJ prio p (g.wHist σ pl prio k π (n + 1))) := by
  have h := keyJ_le_step hplay hcons hN1 hN2 hp1 hpk hn
  rw [keyJ, if_neg (by omega : ¬ p % 2 = 1), keyJ, if_neg (by omega : ¬ p % 2 = 1),
    profJ_cons_wHist hplay hcons, lastJ_cons_wHist hplay hcons, if_neg hne, if_neg hne] at h
  -- bounds on the profiles and on the last occurrences
  have hvn : g.profJ prio p (g.wHist σ pl prio k π n) < 2 ^ n := by
    have := g.profJ_lt prio p (g.wHist σ pl prio k π n)
    rwa [wHist_length hplay hcons n, Nat.add_sub_cancel] at this
  have hvn' : g.profJ prio p (g.wHist σ pl prio k π (n + 1)) < 2 ^ (n + 1) := by
    have := g.profJ_lt prio p (g.wHist σ pl prio k π (n + 1))
    rwa [wHist_length hplay hcons (n + 1), Nat.add_sub_cancel] at this
  have hun : g.lastJ prio p (g.wHist σ pl prio k π n) ≤ n := by
    have := g.lastJ_le prio p (g.wHist σ pl prio k π n)
    rwa [wHist_length hplay hcons n, Nat.add_sub_cancel] at this
  have hun' : g.lastJ prio p (g.wHist σ pl prio k π (n + 1)) ≤ n + 1 := by
    have := g.lastJ_le prio p (g.wHist σ pl prio k π (n + 1))
    rwa [wHist_length hplay hcons (n + 1), Nat.add_sub_cancel] at this
  have hB : (2 : ℕ) ^ (n + 1) = 2 * 2 ^ n := by rw [pow_succ]; ring
  refine ⟨?_, ?_⟩
  · by_contra hcon
    push_neg at hcon
    have hmul : (n + 1 - g.lastJ prio p (g.wHist σ pl prio k π (n + 1)) + 1) * 2 ^ (n + 1)
        ≤ (n + 1 - g.lastJ prio p (g.wHist σ pl prio k π n)) * 2 ^ (n + 1) :=
      Nat.mul_le_mul_right _ (by omega)
    have hring : (n + 1 - g.lastJ prio p (g.wHist σ pl prio k π (n + 1)) + 1) * 2 ^ (n + 1)
        = (n + 1 - g.lastJ prio p (g.wHist σ pl prio k π (n + 1))) * 2 ^ (n + 1) + 2 ^ (n + 1) := by
      ring
    omega
  · intro heq
    rw [heq] at h
    omega

/-! ### The two winning cases -/

omit hplay hcons in
/-- The play `π` is won as soon as there is a play `π'` consistent with `σ` on the same
branch whose priorities above `p` occur finitely often, provided that `p` occurs infinitely
often in `π'` (odd case) or in `π` (even case). -/
theorem prioWin_of_aux (hprio2 : ∀ e, prio e ≤ k)
    (hwin : g.WinningFor σ pl (g.PrioWin prio W))
    (hoddW : ∀ q, q % 2 = 1 → ∀ i, i < q → W q ⊆ W i)
    (hevenW : ∀ q, q % 2 = 0 → ∀ i, i < q → W i ⊆ W q)
    (hN1 : ∀ n, N ≤ n → g.prioSeq prio π n ≤ p)
    {π' : ℕ → g.Step} (hplay' : g.IsPlay π') (hcons' : g.Consistent σ pl π')
    (hbr : g.branchOf π' = g.branchOf π)
    (hfin' : ∀ j, p < j → ¬ InfOften (g.prioSeq prio π') j)
    (hcase : (p % 2 = 1 ∧ InfOften (g.prioSeq prio π') p)
      ∨ (p % 2 = 0 ∧ InfOften (g.prioSeq prio π) p)) :
    g.PrioWin prio W π := by
  obtain ⟨i', hi'⟩ := exists_maxInfOften (f := g.prioSeq prio π') (k := k)
    (fun n => g.prioStep_le hprio2 _)
  obtain ⟨i, hi⟩ :=
    exists_maxInfOften (f := g.prioSeq prio π) (k := k) (fun n => g.prioStep_le hprio2 _)
  have hfin : ∀ j, p < j → ¬ InfOften (g.prioSeq prio π) j := by
    intro j hj hcon
    obtain ⟨n, hn1, hn2⟩ := hcon N
    have := hN1 n hn1
    omega
  have hi'p : i' ≤ p := by
    by_contra hcon
    exact hfin' i' (by omega) hi'.1
  have hip : i ≤ p := by
    by_contra hcon
    exact hfin i (by omega) hi.1
  have hmemW : g.branchOf π ∈ W i' := by
    obtain ⟨i'', hi'', hmem⟩ := hwin π' hplay' hcons'
    rw [hi''.unique hi'] at hmem
    rwa [hbr] at hmem
  rcases hcase with ⟨hpar, hinf'⟩ | ⟨hpar, hinf⟩
  · have hi'eq : i' = p := by
      by_contra hcon
      exact hi'.2 p (by omega) hinf'
    refine ⟨i, hi, ?_⟩
    rcases eq_or_lt_of_le hip with heq | hlt
    · rw [heq, ← hi'eq]
      exact hmemW
    · exact hoddW p hpar i hlt (hi'eq ▸ hmemW)
  · have hieq : i = p := by
      by_contra hcon
      exact hi.2 p (by omega) hinf
    refine ⟨i, hi, ?_⟩
    rcases eq_or_lt_of_le hi'p with heq | hlt
    · rw [hieq, ← heq]
      exact hmemW
    · rw [hieq]
      exact hevenW p hpar i' hlt hmemW

/-- The winning case of an even priority occurring infinitely often. -/
theorem win_of_infOften_even (hlf : g.LocallyFinite) (hprio2 : ∀ e, prio e ≤ k)
    (hwin : g.WinningFor σ pl (g.PrioWin prio W))
    (hoddW : ∀ q, q % 2 = 1 → ∀ i, i < q → W q ⊆ W i)
    (hevenW : ∀ q, q % 2 = 0 → ∀ i, i < q → W i ⊆ W q)
    (hpar : p % 2 = 0)
    (hN1 : ∀ n, N ≤ n → g.prioSeq prio π n ≤ p)
    (hN2 : ∀ j, p < j → ∀ n, N ≤ n → g.profJ prio j (g.wHist σ pl prio k π (n + 1))
      = 2 * g.profJ prio j (g.wHist σ pl prio k π n))
    (hinf : InfOften (g.prioSeq prio π) p) :
    g.PrioWin prio W π := by
  classical
  have hcoh : ∀ j ∈ {j : ℕ | p < j ∧ j ≤ k}, ∀ m,
      frozProf g σ pl prio k π N j m = frozProf g σ pl prio k π N j (m + 1) / 2 := by
    rintro j ⟨hj1, -⟩ m
    exact frozProf_coh hN2 hj1 m
  have hex : ∀ m, ∃ n, m ≤ n ∧ ∀ j ∈ {j : ℕ | p < j ∧ j ≤ k},
      g.profJ prio j (g.wHist σ pl prio k π n) / 2 ^ (n - m)
        = frozProf g σ pl prio k π N j m := by
    intro m
    refine ⟨max m N, le_max_left _ _, ?_⟩
    rintro j ⟨hj1, -⟩
    exact profJ_froz hN2 hj1 m le_rfl
  obtain ⟨π', hplay', hcons', hbr, hprof⟩ := exists_play_of_profiles hplay hcons hlf hcoh hex
  have hfin' : ∀ j, p < j → ¬ InfOften (g.prioSeq prio π') j := by
    intro j hj hcon
    by_cases hjk : j ≤ k
    · obtain ⟨t, ht1, ht2⟩ := hcon (N + 1)
      rw [prioSeq_eq_iff_of_profJ (π := π') hplay' (fun m => hprof m j ⟨hj, hjk⟩) t] at ht2
      have := frozProf_even hN2 hj (m := t + 1) (by omega)
      omega
    · obtain ⟨t, -, ht2⟩ := hcon 0
      have := g.prioStep_le hprio2 (π' (t + 1))
      rw [prioSeq] at ht2
      omega
  exact prioWin_of_aux hprio2 hwin hoddW hevenW hN1 hplay' hcons' hbr hfin'
    (Or.inr ⟨hpar, hinf⟩)

/-- The winning case of an odd priority whose limit profile has infinitely many
occurrences. -/
theorem win_of_limit_odd (hlf : g.LocallyFinite) (hprio2 : ∀ e, prio e ≤ k)
    (hwin : g.WinningFor σ pl (g.PrioWin prio W))
    (hoddW : ∀ q, q % 2 = 1 → ∀ i, i < q → W q ⊆ W i)
    (hevenW : ∀ q, q % 2 = 0 → ∀ i, i < q → W i ⊆ W q)
    (hpk : p ≤ k) (hpar : p % 2 = 1)
    (hN1 : ∀ n, N ≤ n → g.prioSeq prio π n ≤ p)
    (hN2 : ∀ j, p < j → ∀ n, N ≤ n → g.profJ prio j (g.wHist σ pl prio k π (n + 1))
      = 2 * g.profJ prio j (g.wHist σ pl prio k π n))
    {Θp : ℕ → ℕ} (hcohp : ∀ m, Θp m = Θp (m + 1) / 2)
    (hlimp : ∀ m, ∃ n₀, N ≤ n₀ ∧ m ≤ n₀ ∧ ∀ n, n₀ ≤ n →
      g.profJ prio p (g.wHist σ pl prio k π n) / 2 ^ (n - m) = Θp m)
    (hinfp : ∀ M, ∃ t, M ≤ t ∧ Θp (t + 1) % 2 = 1) :
    g.PrioWin prio W π := by
  classical
  have hcoh : ∀ j ∈ {j : ℕ | p ≤ j ∧ j ≤ k}, ∀ m,
      (if j = p then Θp m else frozProf g σ pl prio k π N j m)
        = (if j = p then Θp (m + 1) else frozProf g σ pl prio k π N j (m + 1)) / 2 := by
    rintro j ⟨hj1, -⟩ m
    by_cases hjp : j = p
    · rw [if_pos hjp, if_pos hjp]
      exact hcohp m
    · rw [if_neg hjp, if_neg hjp]
      exact frozProf_coh hN2 (lt_of_le_of_ne hj1 (Ne.symm hjp)) m
  have hex : ∀ m, ∃ n, m ≤ n ∧ ∀ j ∈ {j : ℕ | p ≤ j ∧ j ≤ k},
      g.profJ prio j (g.wHist σ pl prio k π n) / 2 ^ (n - m)
        = (if j = p then Θp m else frozProf g σ pl prio k π N j m) := by
    intro m
    obtain ⟨n₀, hn₀N, hn₀m, hn₀⟩ := hlimp m
    refine ⟨n₀, hn₀m, ?_⟩
    rintro j ⟨hj1, -⟩
    by_cases hjp : j = p
    · rw [if_pos hjp, hjp]
      exact hn₀ n₀ le_rfl
    · rw [if_neg hjp]
      exact profJ_froz hN2 (lt_of_le_of_ne hj1 (Ne.symm hjp)) m (by omega)
  obtain ⟨π', hplay', hcons', hbr, hprof⟩ := exists_play_of_profiles hplay hcons hlf hcoh hex
  have hpS : p ∈ {j : ℕ | p ≤ j ∧ j ≤ k} := ⟨le_rfl, hpk⟩
  have hinf' : InfOften (g.prioSeq prio π') p := by
    intro M
    obtain ⟨t, hMt, ht⟩ := hinfp M
    refine ⟨t, hMt, ?_⟩
    rw [prioSeq_eq_iff_of_profJ (π := π') hplay' (fun m => hprof m p hpS) t, if_pos rfl]
    exact ht
  have hfin' : ∀ j, p < j → ¬ InfOften (g.prioSeq prio π') j := by
    intro j hj hcon
    by_cases hjk : j ≤ k
    · obtain ⟨t, ht1, ht2⟩ := hcon (N + 1)
      rw [prioSeq_eq_iff_of_profJ (π := π') hplay' (fun m => hprof m j ⟨le_of_lt hj, hjk⟩) t,
        if_neg (by omega : ¬ j = p)] at ht2
      have := frozProf_even hN2 hj (m := t + 1) (by omega)
      omega
    · obtain ⟨t, -, ht2⟩ := hcon 0
      have := g.prioStep_le hprio2 (π' (t + 1))
      rw [prioSeq] at ht2
      omega
  exact prioWin_of_aux hprio2 hwin hoddW hevenW hN1 hplay' hcons' hbr hfin'
    (Or.inl ⟨hpar, hinf'⟩)

/-! ### The induction on the priorities -/

/-- The inductive step of the proof of Proposition 26. -/
theorem stab_step (hlf : g.LocallyFinite) (hprio2 : ∀ e, prio e ≤ k)
    (hwin : g.WinningFor σ pl (g.PrioWin prio W))
    (hoddW : ∀ q, q % 2 = 1 → ∀ i, i < q → W q ⊆ W i)
    (hevenW : ∀ q, q % 2 = 0 → ∀ i, i < q → W i ⊆ W q)
    (hp1 : 1 ≤ p) (hpk : p ≤ k) (hstab : StabAt g σ pl prio k π p) :
    StabAt g σ pl prio k π (p - 1) ∨ g.PrioWin prio W π := by
  classical
  obtain ⟨N, hN1, hN2⟩ := hstab
  have hlt : ∀ n, g.profJ prio p (g.wHist σ pl prio k π n) < 2 ^ n := by
    intro n
    have := g.profJ_lt prio p (g.wHist σ pl prio k π n)
    rwa [wHist_length hplay hcons n, Nat.add_sub_cancel] at this
  by_cases hpar : p % 2 = 1
  · have hstep : ∀ n, N ≤ n →
        2 * g.profJ prio p (g.wHist σ pl prio k π n) + (if g.prioSeq prio π n = p then 1 else 0)
          ≤ g.profJ prio p (g.wHist σ pl prio k π (n + 1)) :=
      fun n hn => profJ_le_step_odd hplay hcons hN1 hN2 hp1 hpk hpar hn
    rcases odd_core (v := fun n => g.profJ prio p (g.wHist σ pl prio k π n))
        (e := fun n => if g.prioSeq prio π n = p then 1 else 0) hlt hstep with
      ⟨M, hMN, hMe, hMv⟩ | ⟨Θp, hcohp, hlimp, hinfp⟩
    · refine Or.inl ⟨M, fun n hn => ?_, fun j hj n hn => ?_⟩
      · have h1 := hN1 n (le_trans hMN hn)
        have h2 := hMe n hn
        by_cases hc : g.prioSeq prio π n = p
        · rw [if_pos hc] at h2
          omega
        · omega
      · rcases eq_or_lt_of_le (show p ≤ j from by omega) with heq | hlt'
        · rw [← heq]
          exact hMv n hn
        · exact hN2 j hlt' n (le_trans hMN hn)
    · exact Or.inr (win_of_limit_odd hplay hcons hlf hprio2 hwin hoddW hevenW hpk hpar hN1 hN2
        hcohp hlimp hinfp)
  · by_cases hinf : InfOften (g.prioSeq prio π) p
    · exact Or.inr (win_of_infOften_even hplay hcons hlf hprio2 hwin hoddW hevenW (by omega)
        hN1 hN2 hinf)
    · obtain ⟨N₀, hN₀⟩ : ∃ N₀, ∀ n, N₀ ≤ n → ¬ g.prioSeq prio π n = p := by
        rw [InfOften] at hinf
        push_neg at hinf
        obtain ⟨N₀, hN₀⟩ := hinf
        exact ⟨N₀, fun n hn => hN₀ n hn⟩
      have hu : ∀ n, g.lastJ prio p (g.wHist σ pl prio k π n) ≤ n := by
        intro n
        have := g.lastJ_le prio p (g.wHist σ pl prio k π n)
        rwa [wHist_length hplay hcons n, Nat.add_sub_cancel] at this
      have hdvd : ∀ n, 2 ^ (n - g.lastJ prio p (g.wHist σ pl prio k π n))
          ∣ g.profJ prio p (g.wHist σ pl prio k π n) := by
        intro n
        have := g.pow_dvd_profJ prio p (g.wHist σ pl prio k π n)
        rwa [wHist_length hplay hcons n, Nat.add_sub_cancel] at this
      obtain ⟨M, hM1, hM2⟩ := even_core (N := max N N₀) hlt hu hdvd (fun n hn =>
        step_even hplay hcons hN1 hN2 hp1 hpk (by omega) (le_trans (le_max_left _ _) hn)
          (hN₀ n (le_trans (le_max_right _ _) hn)))
      refine Or.inl ⟨M, fun n hn => ?_, fun j hj n hn => ?_⟩
      · have h1 := hN1 n (le_trans (le_trans (le_max_left _ _) hM1) hn)
        have h2 := hN₀ n (le_trans (le_trans (le_max_right _ _) hM1) hn)
        omega
      · rcases eq_or_lt_of_le (show p ≤ j from by omega) with heq | hlt'
        · rw [← heq]
          exact hM2 n hn
        · exact hN2 j hlt' n (le_trans (le_trans (le_max_left _ _) hM1) hn)

/-- Every play of the new strategy is won. -/
theorem prioWin_of_stab (hlf : g.LocallyFinite) (hprio1 : ∀ e, 1 ≤ prio e)
    (hprio2 : ∀ e, prio e ≤ k)
    (hwin : g.WinningFor σ pl (g.PrioWin prio W))
    (hoddW : ∀ q, q % 2 = 1 → ∀ i, i < q → W q ⊆ W i)
    (hevenW : ∀ q, q % 2 = 0 → ∀ i, i < q → W i ⊆ W q) :
    ∀ p, p ≤ k → StabAt g σ pl prio k π p → g.PrioWin prio W π := by
  intro p
  induction p with
  | zero =>
    rintro - ⟨N, hN1, -⟩
    have h1 := hN1 N le_rfl
    obtain ⟨e, he, -⟩ := hplay.2 N
    have h2 := hprio1 e
    rw [prioSeq, he, prioStep_some] at h1
    omega
  | succ p ih =>
    intro hpk hstab
    rcases stab_step hplay hcons hlf hprio2 hwin hoddW hevenW (by omega) hpk hstab with hst | hw
    · exact ih (by omega) (by simpa using hst)
    · exact hw

/-- Every play consistent with the new strategy is winning. -/
theorem prioWin_nestStrat (hlf : g.LocallyFinite) (hprio1 : ∀ e, 1 ≤ prio e)
    (hprio2 : ∀ e, prio e ≤ k)
    (hwin : g.WinningFor σ pl (g.PrioWin prio W))
    (hoddW : ∀ q, q % 2 = 1 → ∀ i, i < q → W q ⊆ W i)
    (hevenW : ∀ q, q % 2 = 0 → ∀ i, i < q → W i ⊆ W q) :
    g.PrioWin prio W π :=
  prioWin_of_stab hplay hcons hlf hprio1 hprio2 hwin hoddW hevenW k le_rfl
    (stabAt_top g σ pl hprio2 π)

end Main

/-! ### Proposition 26 -/

/-- **Proposition 26**: if the sets of branches of a prioritized Borel game are
*alternatingly nested* (`W p ⊆ W i` for `i < p` and `p` odd, `W i ⊆ W p` for `i < p` and `p`
even), then a player who has a winning strategy has a memoryless winning strategy. -/
theorem exists_memoryless_of_alternatingly_nested {Q : Type u} {Λ : Type v} {g : TreeGame.{u, v} Q Λ}
    {σ : List g.Step → g.Step} {pl : Player} {prio : g.Edge → ℕ} {k : ℕ}
    {W : ℕ → Set Branch} (hlf : g.LocallyFinite) (hprio1 : ∀ e, 1 ≤ prio e)
    (hprio2 : ∀ e, prio e ≤ k)
    (hoddW : ∀ p, p % 2 = 1 → ∀ i, i < p → W p ⊆ W i)
    (hevenW : ∀ p, p % 2 = 0 → ∀ i, i < p → W i ⊆ W p)
    (hval : g.ValidStrat σ pl) (hwin : g.WinningFor σ pl (g.PrioWin prio W)) :
    ∃ τ, g.ValidStrat τ pl ∧ g.Memoryless τ ∧ g.WinningFor τ pl (g.PrioWin prio W) := by
  refine ⟨g.nestStrat σ pl prio k, ?_, ?_, ?_⟩
  · exact validStrat_selStrat hval (g.hsel_worstHist σ pl prio k)
  · exact g.memoryless_selStrat σ pl (g.worstHist σ pl prio k)
  · intro π hplay hcons
    exact prioWin_nestStrat hplay hcons hlf hprio1 hprio2 hwin hoddW hevenW

end TreeGame

end BorelMSO


==> anc/lean-formalization/BorelMSO/Memory/OnePriority.lean <==
import Mathlib.Topology.Constructions
import BorelMSO.Basic.Games

/-!
# Memoryless strategies in games with a single priority

This file contains a formalization of Proposition 23 of
*Automata for MSO over Infinite Trees with Quantification over Borel Sets of Branches*:

> In every prioritized Borel game with one priority, the winner has a memoryless strategy.

With a single priority the winning condition of a prioritized Borel game reduces to
"the branch traced by the play belongs to `W`", where `W` is a fixed set of branches
(winning for the player under consideration).  Accordingly we prove: if a player has a
winning strategy for such a branch objective, then that player has a *memoryless* winning
strategy (`exists_memoryless_of_branch_objective`).  Note that no topological assumption
on `W` is needed; determinacy (which is where the Borel assumption is used in the paper)
is what guarantees that one of the players *has* a winning strategy in the first place.

The proof rests on a Kőnig (compactness) argument, and therefore needs the arena to be
finitely branching: this is the hypothesis `g.LocallyFinite`, which holds in the games of
the paper (`TreeGame.locallyFinite_of_finite`: an edge is determined by its label and its
target, and there are finitely many labels and states).

We also formalize the argument of Example 21 (`exists_memoryless_of_subsingleton_labels`):
with a single state and a single label, a winning strategy can be replaced by a memoryless
one, for an arbitrary winning condition.
-/

universe u v

namespace BorelMSO

namespace TreeGame

open scoped Classical

variable {Q : Type u} {Λ : Type v} (g : TreeGame.{u, v} Q Λ) (σ : List g.Step → g.Step) (pl : Player)

/-- A position is attainable (for the strategy `σ` of player `pl`) if some history
consistent with `σ` ends in it. -/
def Att (p : Pos Q) : Prop := ∃ h, g.IsHist σ pl h ∧ h.head?.map g.pos = some p

/-- A choice of history witnessing attainability. -/
noncomputable def histOf (p : Pos Q) : List g.Step :=
  if hp : g.Att σ pl p then hp.choose else []

theorem isHist_histOf {p : Pos Q} (hp : g.Att σ pl p) : g.IsHist σ pl (g.histOf σ pl p) := by
  rw [histOf, dif_pos hp]
  exact hp.choose_spec.1

theorem head?_histOf {p : Pos Q} (hp : g.Att σ pl p) :
    (g.histOf σ pl p).head?.map g.pos = some p := by
  rw [histOf, dif_pos hp]
  exact hp.choose_spec.2

/-- An arbitrary outgoing edge of a position. -/
noncomputable def succOf (p : Pos Q) : g.Step := some (g.edge_exists p).choose

theorem edge_succOf {s : g.Step} : g.E s (g.succOf (g.pos s)) :=
  ⟨_, rfl, (g.edge_exists (g.pos s)).choose_spec⟩

/-- Whether a step is legal only depends on the position of the current step. -/
theorem E_congr {s s' x : g.Step} (h : g.pos s = g.pos s') : g.E s x → g.E s' x := by
  rintro ⟨e, rfl, he⟩
  exact ⟨e, rfl, by rw [he, h]⟩

/-- The move made at position `p` by the memoryless strategy extracted from `σ`. -/
noncomputable def mlChoice (p : Pos Q) : g.Step :=
  if g.ownerPos p = pl ∧ g.Att σ pl p then σ (g.histOf σ pl p) else g.succOf p

/-- The memoryless strategy extracted from `σ`. -/
noncomputable def mlStrat : List g.Step → g.Step :=
  fun h => g.mlChoice σ pl ((h.head?.map g.pos).getD ([], g.root))

theorem memoryless_mlStrat : g.Memoryless (g.mlStrat σ pl) := by
  intro h h' _ _ hh
  simp [mlStrat, hh]

theorem mlStrat_apply {h : List g.Step} {p : g.Step} (hh : h.head? = some p) :
    g.mlStrat σ pl h = g.mlChoice σ pl (g.pos p) := by
  simp [mlStrat, hh]

variable {g σ pl}

theorem edge_mlChoice (hval : g.ValidStrat σ pl) (s : g.Step) :
    g.E s (g.mlChoice σ pl (g.pos s)) := by
  rw [mlChoice]
  split
  · rename_i hp
    obtain ⟨q, hq⟩ : ∃ q, (g.histOf σ pl (g.pos s)).head? = some q := by
      have := g.head?_histOf σ pl hp.2
      cases hcase : (g.histOf σ pl (g.pos s)).head? with
      | none => rw [hcase] at this; simp at this
      | some q => exact ⟨q, rfl⟩
    have hpos : g.pos q = g.pos s := by
      have := g.head?_histOf σ pl hp.2
      rw [hq] at this
      simpa using this
    refine g.E_congr hpos ?_
    exact hval _ q (g.isHist_histOf σ pl hp.2) hq (by rw [owner, hpos]; exact hp.1)
  · exact g.edge_succOf

theorem validStrat_mlStrat (hval : g.ValidStrat σ pl) : g.ValidStrat (g.mlStrat σ pl) pl := by
  intro h p _ hh _
  rw [g.mlStrat_apply σ pl hh]
  exact edge_mlChoice hval p

/-- Every position reached by a history consistent with the extracted memoryless strategy
is attainable for the original strategy `σ`. -/
theorem att_of_isHist_mlStrat :
    ∀ {h : List g.Step}, g.IsHist (g.mlStrat σ pl) pl h → ∀ p, h.head? = some p →
      g.Att σ pl (g.pos p) := by
  intro h
  induction h with
  | nil => intro hh; exact absurd hh g.IsHist_nil
  | cons p t ih =>
    intro hh r hr
    simp only [List.head?_cons, Option.some.injEq] at hr
    subst hr
    match t, hh with
    | [], hh =>
      refine ⟨[g.start], rfl, ?_⟩
      rw [show p = g.start from hh]
      rfl
    | q :: t', ⟨h1, h2, h3⟩ =>
      have hq : g.Att σ pl (g.pos q) := ih h1 q rfl
      have hH := g.isHist_histOf σ pl hq
      have hHq := g.head?_histOf σ pl hq
      obtain ⟨q', T, hT⟩ : ∃ q' T, g.histOf σ pl (g.pos q) = q' :: T ∧ g.pos q' = g.pos q := by
        cases hcase : g.histOf σ pl (g.pos q) with
        | nil => rw [hcase] at hHq; simp at hHq
        | cons a T =>
          refine ⟨a, T, rfl, ?_⟩
          rw [hcase] at hHq
          simpa using hHq
      obtain ⟨hT, hposT⟩ := hT
      refine ⟨p :: q' :: T, ?_, rfl⟩
      refine ⟨hT ▸ hH, g.E_congr hposT.symm h2, fun ho => ?_⟩
      have ho2 : g.ownerPos (g.pos q) = pl := by rw [← hposT]; exact ho
      have hp : p = g.mlChoice σ pl (g.pos q) := by
        rw [← g.mlStrat_apply σ pl (h := q :: t') rfl]
        exact h3 ho2
      rw [hp, mlChoice, if_pos ⟨ho2, hq⟩, hT]

variable (g σ pl)

/-- In a locally finite arena there are only finitely many histories of a given length. -/
theorem finite_isHist (hlf : g.LocallyFinite) :
    ∀ n, {h : List g.Step | g.IsHist σ pl h ∧ h.length = n + 1}.Finite := by
  intro n
  induction n with
  | zero =>
    refine Set.Finite.subset (Set.finite_singleton [g.start]) ?_
    rintro h ⟨hh, hlen⟩
    match h, hh, hlen with
    | [p], hh, _ => simp [show p = g.start from hh]
  | succ n ih =>
    refine Set.Finite.subset (Set.Finite.biUnion ih
      (fun t _ => Set.Finite.image (fun e : g.Edge => (some e : g.Step) :: t)
        (hlf (g.pos (t.headD g.start))))) ?_
    rintro h ⟨hh, hlen⟩
    match h, hh, hlen with
    | p :: q :: t, ⟨k1, k2, _⟩, hlen =>
      simp only [List.length_cons, Nat.add_right_cancel_iff] at hlen
      obtain ⟨e, rfl, he⟩ := k2
      have hmem : (q :: t) ∈ {h : List g.Step | g.IsHist σ pl h ∧ h.length = n + 1} :=
        ⟨k1, by simpa using hlen⟩
      exact Set.mem_biUnion hmem ⟨e, by simpa using he, rfl⟩

variable {g σ pl}

/-- A version of the Kőnig argument with an extra property `P` of histories that is
preserved by taking the tail (i.e. by shortening the history): if for every `n` there is a
history satisfying `P` that reaches the `n`-th node of `b`, then there is a play consistent
with `σ` tracing `b` all of whose prefixes satisfy `P`.  This is a compactness (Kőnig)
argument, and it is here that local finiteness of the arena is used. -/
theorem exists_play_of_hists (hlf : g.LocallyFinite) {b : Branch} (P : List g.Step → Prop)
    (hPtail : ∀ h : List g.Step, P h → P h.tail)
    (hb : ∀ n, ∃ h : List g.Step, g.IsHist σ pl h ∧ h.length = n + 1 ∧
      h.head?.map g.nodeOf = some (pre b n) ∧ P h) :
    ∃ π, g.IsPlay π ∧ g.Consistent σ pl π ∧ g.branchOf π = b ∧ ∀ n, P (g.revPrefix π n) := by
  classical
  set S : ℕ → Set (List g.Step) := fun n =>
    {h | g.IsHist σ pl h ∧ h.length = n + 1 ∧ h.head?.map g.nodeOf = some (pre b n) ∧ P h}
    with hS
  have hne : ∀ n, (S n).Nonempty := by
    intro n
    obtain ⟨h, h1, h2, h3, h4⟩ := hb n
    exact ⟨h, h1, h2, h3, h4⟩
  have hfin : ∀ n, (S n).Finite := by
    intro n
    refine Set.Finite.subset (finite_isHist g σ pl hlf n) ?_
    rintro h ⟨h1, h2, -, -⟩
    exact ⟨h1, h2⟩
  have hr : ∀ n, ∀ h ∈ S (n + 1), h.tail ∈ S n := by
    intro n h hh
    match h, hh with
    | [], ⟨hh1, _, _, _⟩ => exact absurd hh1 g.IsHist_nil
    | [p], ⟨_, hh2, _, _⟩ => simp at hh2
    | p :: q :: t, ⟨⟨k1, k2, _⟩, hh2, hh3, hh4⟩ =>
      refine ⟨k1, by simpa using hh2, ?_, hPtail _ hh4⟩
      obtain ⟨c0, hc0⟩ := g.edge_child' k2
      have hp : g.nodeOf p = pre b (n + 1) := by simpa using hh3
      have hqp : g.nodeOf q ++ [c0] = pre b n ++ [b n] := by rw [← hc0, hp, pre_succ]
      have hq := (List.append_inj' hqp rfl).1
      simp [hq]
  obtain ⟨c, hc1, hc2⟩ := exists_coherent_seq S List.tail hne hfin hr
  have hlen : ∀ n, (c n).length = n + 1 := fun n => (hc1 n).2.1
  have hne' : ∀ n, ∃ p : g.Step, (c n).head? = some p := by
    intro n
    cases hcase : c n with
    | nil =>
      have := hlen n
      rw [hcase] at this
      simp at this
    | cons a t => exact ⟨a, by simp⟩
  choose π hhead using hne'
  have htail : ∀ n, (c n).tail.length = n := by
    intro n
    rw [List.length_tail, hlen n]
    omega
  have hcn : ∀ n, c n = π n :: (c n).tail := by
    intro n
    have hh := hhead n
    cases hcase : c n with
    | nil =>
      rw [hcase] at hh
      simp at hh
    | cons a t =>
      rw [hcase] at hh
      simp only [List.head?_cons, Option.some.injEq] at hh
      simp only [List.tail_cons]
      rw [hh]
  have hcons : ∀ n, c (n + 1) = π (n + 1) :: c n := by
    intro n
    conv_lhs => rw [hcn (n + 1)]
    rw [hc2 n]
  have hstep : ∀ n, g.IsHist σ pl (π (n + 1) :: π n :: (c n).tail) := by
    intro n
    have h1 := (hc1 (n + 1)).1
    rw [hcons n] at h1
    rw [← hcn n]
    exact h1
  have hnode : ∀ n, g.nodeOf (π n) = pre b n := by
    intro n
    have := (hc1 n).2.2.1
    rw [hhead n] at this
    simpa using this
  have htail0 : (c 0).tail = [] := List.eq_nil_of_length_eq_zero (htail 0)
  have hstart : π 0 = g.start := by
    have h1 := (hc1 0).1
    rw [hcn 0, htail0] at h1
    exact h1
  have hplay : g.IsPlay π := ⟨hstart, fun n => (hstep n).2.1⟩
  have hrev : ∀ n, g.revPrefix π n = c n := by
    intro n
    induction n with
    | zero =>
      rw [revPrefix_zero]
      conv_rhs => rw [hcn 0, htail0]
    | succ n ih => rw [revPrefix_succ, ih, ← hcons n]
  refine ⟨π, hplay, ?_, ?_, fun n => by rw [hrev n]; exact (hc1 n).2.2.2⟩
  · intro n ho
    have h3 := (hstep n).2.2 ho
    rw [hrev n, hcn n]
    exact h3
  · funext n
    have := hnode (n + 1)
    rw [branchOf, this, pre_succ]
    simp

/-- If, along a branch `b`, every prefix is the node of some position attainable for `σ`,
then there is a play consistent with `σ` that traces `b`. -/
theorem exists_play_of_att (hlf : g.LocallyFinite) {b : Branch}
    (hb : ∀ n, ∃ p : Pos Q, p.1 = pre b n ∧ g.Att σ pl p) :
    ∃ π, g.IsPlay π ∧ g.Consistent σ pl π ∧ g.branchOf π = b := by
  have hb' : ∀ n, ∃ h : List g.Step, g.IsHist σ pl h ∧ h.length = n + 1 ∧
      h.head?.map g.nodeOf = some (pre b n) ∧ True := by
    intro n
    obtain ⟨p, hp1, hp2⟩ := hb n
    have hhead := g.head?_histOf σ pl hp2
    obtain ⟨q, hq⟩ : ∃ q, (g.histOf σ pl p).head? = some q := by
      cases hcase : (g.histOf σ pl p).head? with
      | none => rw [hcase] at hhead; simp at hhead
      | some q => exact ⟨q, rfl⟩
    have hposq : g.pos q = p := by rw [hq] at hhead; simpa using hhead
    refine ⟨g.histOf σ pl p, g.isHist_histOf σ pl hp2, ?_, ?_, trivial⟩
    · have := g.hist_length (g.isHist_histOf σ pl hp2) q hq
      rw [← this, nodeOf, hposq, hp1, length_pre]
    · rw [hq]
      simp [nodeOf, hposq, hp1]
  obtain ⟨π, h1, h2, h3, -⟩ := exists_play_of_hists (g := g) (σ := σ) (pl := pl) hlf
    (P := fun _ => True) (b := b) (fun _ _ => trivial) hb'
  exact ⟨π, h1, h2, h3⟩

/-- **Proposition 23**: in a game whose winning condition only depends on the branch traced
by the play (which is the case of prioritized Borel games with a single priority), a player
who has a winning strategy has a memoryless winning strategy. -/
theorem exists_memoryless_of_branch_objective (hlf : g.LocallyFinite) (W : Set Branch)
    (hval : g.ValidStrat σ pl) (hwin : g.WinningFor σ pl (fun π => g.branchOf π ∈ W)) :
    ∃ τ, g.ValidStrat τ pl ∧ g.Memoryless τ ∧
      g.WinningFor τ pl (fun π => g.branchOf π ∈ W) := by
  refine ⟨g.mlStrat σ pl, validStrat_mlStrat hval, g.memoryless_mlStrat σ pl, ?_⟩
  intro π hplay hcons
  have hatt : ∀ n, g.Att σ pl (g.pos (π n)) := by
    intro n
    exact att_of_isHist_mlStrat (g.hist_revPrefix hplay hcons n) (π n) (revPrefix_head? g π n)
  obtain ⟨π', hplay', hcons', hbranch⟩ :=
    exists_play_of_att (g := g) (σ := σ) (pl := pl) hlf (b := g.branchOf π)
      (fun n => ⟨g.pos (π n), g.node_of_play hplay n, hatt n⟩)
  have hW : g.branchOf π' ∈ W := hwin π' hplay' hcons'
  rwa [hbranch] at hW

/-- The set of branches that can be produced when player `pl` follows the strategy `σ`,
described as the set of branches all of whose prefixes are attainable. -/
def attBranches (g : TreeGame Q Λ) (σ : List g.Step → g.Step) (pl : Player) : Set Branch :=
  {b | ∀ n, ∃ p : Pos Q, p.1 = pre b n ∧ g.Att σ pl p}

theorem pre_congr {b b' : Branch} {n : ℕ} (h : ∀ i < n, b' i = b i) : pre b' n = pre b n := by
  simp only [pre]
  refine List.map_congr_left ?_
  intro i hi
  exact h i (by simpa using hi)

/-- The set of branches produced by a strategy is topologically closed (it is the
complement of a union of basic open sets), as observed after the proof of Proposition 23. -/
theorem isClosed_attBranches (g : TreeGame Q Λ) (σ : List g.Step → g.Step) (pl : Player) :
    IsClosed (attBranches g σ pl) := by
  rw [← isOpen_compl_iff, isOpen_iff_forall_mem_open]
  intro b hb
  simp only [attBranches, Set.mem_compl_iff, Set.mem_setOf_eq, not_forall] at hb
  obtain ⟨n, hn⟩ := hb
  refine ⟨{b' | ∀ i < n, b' i = b i}, ?_, ?_, fun i _ => rfl⟩
  · intro b' hb'
    simp only [attBranches, Set.mem_compl_iff, Set.mem_setOf_eq, not_forall]
    refine ⟨n, ?_⟩
    rw [pre_congr hb']
    exact hn
  · have heq : {b' : Branch | ∀ i < n, b' i = b i}
        = ⋂ i ∈ Finset.range n, (fun f : Branch => f i) ⁻¹' {b i} := by
      ext b'
      simp
    rw [heq]
    exact isOpen_biInter_finset (fun i _ => (continuous_apply i).isOpen_preimage _
      (isOpen_discrete _))

/-- The branches produced by a strategy are exactly the branches of the plays consistent
with it. -/
theorem attBranches_eq (hlf : g.LocallyFinite) (σ : List g.Step → g.Step) (pl : Player) :
    attBranches g σ pl = {b | ∃ π, g.IsPlay π ∧ g.Consistent σ pl π ∧ g.branchOf π = b} := by
  ext b
  constructor
  · intro hb
    obtain ⟨π, hplay, hcons, hbranch⟩ := exists_play_of_att (g := g) (σ := σ) (pl := pl) hlf hb
    exact ⟨π, hplay, hcons, hbranch⟩
  · rintro ⟨π, hplay, hcons, rfl⟩ n
    exact ⟨g.pos (π n), g.node_of_play hplay n,
      ⟨g.revPrefix π n, g.hist_revPrefix hplay hcons n, by simp⟩⟩

/-!
### One state and a single label (Introduction, Example 21)

With a single state and a single label the current position determines the entire history
(`TreeGame.path_unique`), so every strategy is equivalent to a memoryless one, whatever the
winning condition.  This is the argument of the Introduction (Muller–Borel games, whose set
of labels is a singleton, with one state) and of Example 21 (prioritized Borel games with one
state and one priority).
-/

/-- Two strategies that agree on all paths from the initial position have the same
consistent histories. -/
theorem isHist_congr {σ₁ σ₂ : List g.Step → g.Step} (h12 : ∀ h, g.IsPath h → σ₁ h = σ₂ h) :
    ∀ h, g.IsHist σ₁ pl h ↔ g.IsHist σ₂ pl h
  | [] => Iff.rfl
  | [_] => Iff.rfl
  | p :: q :: t => by
    have ih := isHist_congr h12 (q :: t)
    constructor
    · rintro ⟨h1, h2, h3⟩
      exact ⟨ih.1 h1, h2, fun ho => (h3 ho).trans (h12 _ (g.isPath_of_isHist h1))⟩
    · rintro ⟨h1, h2, h3⟩
      exact ⟨ih.2 h1, h2, fun ho => (h3 ho).trans (h12 _ (g.isPath_of_isHist (ih.2 h1))).symm⟩

/-- With one state and a single label, a winning strategy can be replaced by a memoryless
one, for an arbitrary winning condition. -/
theorem exists_memoryless_of_subsingleton_labels [Subsingleton Q] [Subsingleton Λ]
    (Win : (ℕ → g.Step) → Prop) (hval : g.ValidStrat σ pl) (hwin : g.WinningFor σ pl Win) :
    ∃ τ, g.ValidStrat τ pl ∧ g.Memoryless τ ∧ g.WinningFor τ pl Win := by
  obtain ⟨τ, hτml, hστ⟩ := g.exists_memoryless_of_subsingleton σ
  refine ⟨τ, fun h p hh hp ho => ?_, hτml, fun π hπ hc => hwin π hπ fun n ho => ?_⟩
  · rw [← hστ h (g.isPath_of_isHist hh)]
    exact hval h p ((g.isHist_congr (pl := pl) hστ h).2 hh) hp ho
  · rw [hc n ho]
    exact (hστ _ (g.isPath_of_isHist (g.hist_revPrefix hπ hc n))).symm

end TreeGame

end BorelMSO


==> anc/lean-formalization/BorelMSO/Memory/Profiles.lean <==
import BorelMSO.Memory.TwoPriorities
import BorelMSO.Basic.MullerBorel

/-!
# Profiles of histories with respect to a priority

This file develops the combinatorial machinery used in the proof of Proposition 26 of
*Automata for MSO over Infinite Trees with Quantification over Borel Sets of Branches*.

For a history `h` of a game with priorities on edges and a priority `j`, the *`j`-profile*
of `h` is the word over `{0, 1}` that has a `1` exactly at the levels at which `h` produces
priority `j`.  It is represented here by the natural number `profJ prio j h`, whose binary
expansion is that word read with the *earliest* edge as the most significant digit (this is
the function `prof` of `BorelMSO/Memory/TwoPriorities.lean`, instantiated at the predicate
"this edge has priority `j`"), together with `lastJ prio j h`, the level of the last
occurrence of priority `j`, plus one (`0` if there is no occurrence).

The paper compares two histories reaching the same position by looking at the largest
priority for which their profiles differ; for an odd priority the *worse* history is the one
whose profile is lexicographically larger, and for an even priority the one whose last
occurrence is earlier (ties being broken lexicographically).  This total order is encoded
here by the natural number `scoreH`, a number written in base `(n + 1) * 2 ^ n` whose digit
of index `j - 1` is the key `keyJ` of the priority `j`; a history is worse than another
exactly when its score is larger.
-/

namespace BorelMSO

namespace TreeGame

open scoped Classical

universe u v

variable {Q : Type u}

/-! ### The `j`-profile of a history -/

section Profiles

variable (g : TreeGame.{u, v} Q Λ) (prio : g.Edge → ℕ) (j : ℕ)

/-- The step traverses an edge of priority `j`. -/
abbrev isJ : g.Step → Prop := g.stepPred (fun e => prio e = j)

/-- The `j`-profile of a history, as a binary number whose most significant digit
corresponds to the earliest edge. -/
noncomputable def profJ (h : List g.Step) : ℕ := g.prof (fun e => prio e = j) h

/-- The level of the last edge of the history producing priority `j`, plus one; `0` if
priority `j` does not occur in the history. -/
noncomputable def lastJ : List g.Step → ℕ
  | [] => 0
  | [_] => 0
  | p :: q :: t => if g.isJ prio j p then (q :: t).length else lastJ (q :: t)

@[simp] theorem profJ_nil : g.profJ prio j ([] : List g.Step) = 0 := rfl

@[simp] theorem profJ_singleton (p : g.Step) : g.profJ prio j [p] = 0 := rfl

@[simp] theorem lastJ_nil : g.lastJ prio j ([] : List g.Step) = 0 := rfl

@[simp] theorem lastJ_singleton (p : g.Step) : g.lastJ prio j [p] = 0 := rfl

theorem profJ_cons (p q : g.Step) (t : List g.Step) :
    g.profJ prio j (p :: q :: t)
      = 2 * g.profJ prio j (q :: t) + (if g.isJ prio j p then 1 else 0) := by
  rw [profJ, prof_cons]
  simp [profJ]

theorem lastJ_cons (p q : g.Step) (t : List g.Step) :
    g.lastJ prio j (p :: q :: t) =
      if g.isJ prio j p then (q :: t).length else g.lastJ prio j (q :: t) := rfl

theorem profJ_cons' {p q : g.Step} {l : List g.Step} (hl : l.head? = some q) :
    g.profJ prio j (p :: l) = 2 * g.profJ prio j l + (if g.isJ prio j p then 1 else 0) := by
  match l, hl with
  | q' :: t, hl =>
    simp only [List.head?_cons, Option.some.injEq] at hl
    subst hl
    exact g.profJ_cons prio j p q' t

theorem lastJ_cons' {p q : g.Step} {l : List g.Step} (hl : l.head? = some q) :
    g.lastJ prio j (p :: l) = if g.isJ prio j p then l.length else g.lastJ prio j l := by
  match l, hl with
  | q' :: t, hl =>
    simp only [List.head?_cons, Option.some.injEq] at hl
    subst hl
    rfl

theorem profJ_tail (h : List g.Step) : g.profJ prio j h.tail = g.profJ prio j h / 2 :=
  g.prof_tail _ h

theorem profJ_drop (h : List g.Step) (d : ℕ) :
    g.profJ prio j (h.drop d) = g.profJ prio j h / 2 ^ d := g.prof_drop _ h d

theorem profJ_lt (h : List g.Step) : g.profJ prio j h < 2 ^ (h.length - 1) := g.prof_lt _ h

theorem profJ_mod_two (p q : g.Step) (t : List g.Step) :
    g.profJ prio j (p :: q :: t) % 2 = if g.isJ prio j p then 1 else 0 := by
  rw [profJ, prof_mod_two]

theorem profJ_mod_two' {p q : g.Step} {l : List g.Step} (hl : l.head? = some q) :
    g.profJ prio j (p :: l) % 2 = if g.isJ prio j p then 1 else 0 := by
  match l, hl with
  | q' :: t, hl =>
    simp only [List.head?_cons, Option.some.injEq] at hl
    subst hl
    exact g.profJ_mod_two prio j p q' t

/-- If no edge produces priority `j`, then all `j`-profiles vanish. -/
theorem profJ_eq_zero (hj : ∀ e : g.Edge, prio e ≠ j) :
    ∀ h : List g.Step, g.profJ prio j h = 0
  | [] => rfl
  | [_] => rfl
  | p :: q :: t => by
    have hp : ¬ g.isJ prio j p := by
      cases p with
      | none => exact id
      | some e => exact hj e
    rw [profJ_cons, profJ_eq_zero hj (q :: t), if_neg hp]

theorem lastJ_le : ∀ h : List g.Step, g.lastJ prio j h ≤ h.length - 1
  | [] => by simp
  | [_] => by simp
  | p :: q :: t => by
    rw [lastJ_cons]
    split
    · simp
    · have := lastJ_le (q :: t)
      simp only [List.length_cons] at this ⊢
      omega

/-- Two histories of the same length with the same `j`-profile have the same last
occurrence of priority `j`. -/
theorem lastJ_eq_of_profJ_eq : ∀ {h h' : List g.Step}, h.length = h'.length →
    g.profJ prio j h = g.profJ prio j h' → g.lastJ prio j h = g.lastJ prio j h'
  | [], [], _, _ => rfl
  | [_], [_], _, _ => rfl
  | p :: q :: t, p' :: q' :: t', hlen, hprof => by
    rw [profJ_cons, profJ_cons] at hprof
    have hlen' : (q :: t).length = (q' :: t').length := by simpa using hlen
    by_cases hc : g.isJ prio j p <;> by_cases hc' : g.isJ prio j p'
    · rw [lastJ_cons, lastJ_cons, if_pos hc, if_pos hc', hlen']
    · rw [if_pos hc, if_neg hc'] at hprof
      omega
    · rw [if_neg hc, if_pos hc'] at hprof
      omega
    · rw [if_neg hc, if_neg hc'] at hprof
      rw [lastJ_cons, lastJ_cons, if_neg hc, if_neg hc']
      exact lastJ_eq_of_profJ_eq hlen' (by omega)
  | [], [_], hlen, _ => by simp at hlen
  | [], _ :: _ :: _, hlen, _ => by simp at hlen
  | [_], [], hlen, _ => by simp at hlen
  | [_], _ :: _ :: _, hlen, _ => by simp at hlen
  | _ :: _ :: _, [], hlen, _ => by simp at hlen
  | _ :: _ :: _, [_], hlen, _ => by simp at hlen

/-- The levels after the last occurrence of priority `j` contribute zero bits, i.e. the
profile is divisible by the corresponding power of two. -/
theorem pow_dvd_profJ : ∀ h : List g.Step,
    2 ^ (h.length - 1 - g.lastJ prio j h) ∣ g.profJ prio j h
  | [] => by simp
  | [_] => by simp
  | p :: q :: t => by
    rw [lastJ_cons, profJ_cons]
    by_cases hc : g.isJ prio j p
    · rw [if_pos hc, if_pos hc]
      simp
    · rw [if_neg hc, if_neg hc]
      have ih := pow_dvd_profJ (q :: t)
      have hle := g.lastJ_le prio j (q :: t)
      simp only [List.length_cons, Nat.add_sub_cancel] at ih hle
      have hexp : (p :: q :: t).length - 1 - g.lastJ prio j (q :: t)
          = (t.length - g.lastJ prio j (q :: t)) + 1 := by
        simp only [List.length_cons]
        omega
      rw [hexp, pow_succ, Nat.add_zero, mul_comm 2 (g.profJ prio j (q :: t))]
      exact mul_dvd_mul ih dvd_rfl

end Profiles

/-! ### Base-`C` encoding of a tuple of keys -/

section Digits

/-- A number written in base `C` with `k` digits is smaller than `C ^ k`. -/
theorem sum_lt_pow {C : ℕ} {a : ℕ → ℕ} (ha : ∀ i, a i < C) :
    ∀ k : ℕ, ∑ i ∈ Finset.range k, a i * C ^ i < C ^ k := by
  intro k
  induction k with
  | zero => simp
  | succ k ih =>
    rw [Finset.sum_range_succ, pow_succ]
    have h1 : a k * C ^ k + C ^ k ≤ C ^ k * C := by
      have h2 : (a k + 1) * C ^ k ≤ C * C ^ k :=
        Nat.mul_le_mul_right _ (ha k)
      have h3 : (a k + 1) * C ^ k = a k * C ^ k + C ^ k := by ring
      have h4 : C * C ^ k = C ^ k * C := by ring
      omega
    omega

/-- If two `k`-digit numbers in base `C` have the same digits above the index `m`, then the
comparison of the numbers implies the comparison of the digits of index `m`. -/
theorem digit_le_of_sum_le {C : ℕ} {a b : ℕ → ℕ} (hb : ∀ i, b i < C) {k m : ℕ}
    (hm : m < k) (heq : ∀ i, m < i → i < k → a i = b i)
    (hle : ∑ i ∈ Finset.range k, a i * C ^ i ≤ ∑ i ∈ Finset.range k, b i * C ^ i) :
    a m ≤ b m := by
  have hsplit : ∀ c : ℕ → ℕ, ∑ i ∈ Finset.range k, c i * C ^ i
      = (∑ i ∈ Finset.range (m + 1), c i * C ^ i)
        + ∑ i ∈ Finset.Ico (m + 1) k, c i * C ^ i := by
    intro c
    rw [Finset.range_eq_Ico, ← Finset.sum_Ico_consecutive (fun i => c i * C ^ i)
      (Nat.zero_le (m + 1)) (show m + 1 ≤ k from hm), ← Finset.range_eq_Ico]
  have htop : ∑ i ∈ Finset.Ico (m + 1) k, a i * C ^ i
      = ∑ i ∈ Finset.Ico (m + 1) k, b i * C ^ i := by
    refine Finset.sum_congr rfl ?_
    intro i hi
    simp only [Finset.mem_Ico] at hi
    rw [heq i (by omega) hi.2]
  rw [hsplit a, hsplit b, htop] at hle
  have hle' : ∑ i ∈ Finset.range (m + 1), a i * C ^ i
      ≤ ∑ i ∈ Finset.range (m + 1), b i * C ^ i := by omega
  rw [Finset.sum_range_succ, Finset.sum_range_succ] at hle'
  by_contra hcon
  push_neg at hcon
  have h1 : (b m + 1) * C ^ m ≤ a m * C ^ m := Nat.mul_le_mul_right _ hcon
  have h2 : ∑ i ∈ Finset.range m, b i * C ^ i < C ^ m := sum_lt_pow hb m
  have h3 : (b m + 1) * C ^ m = b m * C ^ m + C ^ m := by ring
  rw [h3] at h1
  omega

end Digits

/-! ### The score of a history -/

section Score

variable (g : TreeGame.{u, v} Q Λ) (prio : g.Edge → ℕ)

/-- The base used to encode the keys of all the priorities into a single number: it is
larger than every key of a history whose last position is at level `n`. -/
def scoreBase (n : ℕ) : ℕ := (n + 1) * 2 ^ n

theorem scoreBase_pos (n : ℕ) : 0 < scoreBase n := by
  rw [scoreBase]
  positivity

/-- The key of a history for the priority `j`: for an odd priority it is the profile read
as a binary number (a history is worse when it produces the priority earlier), and for an
even priority the last occurrence comes first (a history is worse when it produces the
priority for the last time earlier), ties being broken by the profile. -/
noncomputable def keyJ (j n : ℕ) (h : List g.Step) : ℕ :=
  if j % 2 = 1 then g.profJ prio j h else (n - g.lastJ prio j h) * 2 ^ n + g.profJ prio j h

/-- The score of a history: the tuple of its keys, for the priorities `1, …, k`, written as
a number in base `scoreBase n`, the key of the highest priority being the most significant
digit.  A history is *worse* than another (in the sense of the proof of Proposition 26)
exactly when its score is larger. -/
noncomputable def scoreH (k n : ℕ) (h : List g.Step) : ℕ :=
  ∑ i ∈ Finset.range k, g.keyJ prio (i + 1) n h * scoreBase n ^ i

theorem keyJ_lt {h : List g.Step} {n : ℕ} (hlen : h.length = n + 1) (j : ℕ) :
    g.keyJ prio j n h < scoreBase n := by
  have hp : g.profJ prio j h < 2 ^ n := by
    have := g.profJ_lt prio j h
    rwa [hlen, Nat.add_sub_cancel] at this
  have hl : g.lastJ prio j h ≤ n := by
    have := g.lastJ_le prio j h
    rwa [hlen, Nat.add_sub_cancel] at this
  rw [keyJ, scoreBase]
  split
  · calc g.profJ prio j h < 2 ^ n := hp
      _ ≤ (n + 1) * 2 ^ n := Nat.le_mul_of_pos_left _ (by omega)
  · have h1 : (n - g.lastJ prio j h) * 2 ^ n ≤ n * 2 ^ n :=
      Nat.mul_le_mul_right _ (by omega)
    have h2 : (n + 1) * 2 ^ n = n * 2 ^ n + 2 ^ n := by ring
    omega

theorem scoreH_lt {h : List g.Step} {n : ℕ} (hlen : h.length = n + 1) (k : ℕ) :
    g.scoreH prio k n h < scoreBase n ^ k :=
  sum_lt_pow (fun i => g.keyJ_lt prio hlen (i + 1)) k

/-- The comparison of scores of two histories of the same length that have the same keys
for all the priorities above `p` implies the comparison of their keys at `p`. -/
theorem keyJ_le_of_scoreH_le {h h' : List g.Step} {n k p : ℕ}
    (hlen' : h'.length = n + 1) (hp1 : 1 ≤ p) (hpk : p ≤ k)
    (heq : ∀ j, p < j → j ≤ k → g.keyJ prio j n h = g.keyJ prio j n h')
    (hle : g.scoreH prio k n h ≤ g.scoreH prio k n h') :
    g.keyJ prio p n h ≤ g.keyJ prio p n h' := by
  have := digit_le_of_sum_le (C := scoreBase n)
    (a := fun i => g.keyJ prio (i + 1) n h) (b := fun i => g.keyJ prio (i + 1) n h')
    (fun i => g.keyJ_lt prio hlen' (i + 1))
    (m := p - 1) (k := k) (by omega) (fun i hi hik => heq (i + 1) (by omega) (by omega)) hle
  simpa [show p - 1 + 1 = p from by omega] using this

end Score

/-! ### Two elementary facts about sequences of natural numbers -/

/-- A nonincreasing sequence of natural numbers is eventually constant. -/
theorem exists_eventually_const_antitone (f : ℕ → ℕ) (n₀ : ℕ)
    (hanti : ∀ n, n₀ ≤ n → f (n + 1) ≤ f n) :
    ∃ v, ∃ n₁, n₀ ≤ n₁ ∧ ∀ n, n₁ ≤ n → f n = v := by
  have hanti' : ∀ m n, n₀ ≤ m → m ≤ n → f n ≤ f m := by
    intro m n hm hmn
    induction n, hmn using Nat.le_induction with
    | base => exact le_rfl
    | succ n hn ih => exact le_trans (hanti n (by omega)) ih
  have hne : {v | ∃ n, n₀ ≤ n ∧ f n = v}.Nonempty := ⟨f n₀, n₀, le_rfl, rfl⟩
  obtain ⟨n₁, hn₁, hn₁f⟩ := Nat.sInf_mem hne
  refine ⟨sInf {v | ∃ n, n₀ ≤ n ∧ f n = v}, n₁, hn₁, fun n hn => le_antisymm ?_ ?_⟩
  · rw [← hn₁f]
    exact hanti' n₁ n hn₁ hn
  · exact Nat.sInf_le ⟨n, le_trans hn₁ hn, rfl⟩

/-! ### Convergence of the profiles

The profiles of the histories chosen along a play of the new strategy form a sequence of
binary words that, from some point on, only becomes larger in the lexicographic order.
The two lemmas of this section are the arithmetic content of the two cases (odd and even
priority) of the proof of Proposition 26.  A word of length `n` is represented, as above, by
a natural number `v n < 2 ^ n`, so that appending a zero to the word replaces `v` by `2 * v`
and the prefix of length `m` of the word is `v n / 2 ^ (n - m)`. -/

section Limits

/-- Dividing a shifted number by a power of two. -/
theorem mul_pow_div_pow (A a b : ℕ) :
    A * 2 ^ a / 2 ^ b = if b ≤ a then A * 2 ^ (a - b) else A / 2 ^ (b - a) := by
  by_cases h : b ≤ a
  · rw [if_pos h]
    have : (2 : ℕ) ^ a = 2 ^ (a - b) * 2 ^ b := by
      rw [← pow_add]
      congr 1
      omega
    rw [this, ← mul_assoc, Nat.mul_div_cancel _ (by positivity)]
  · rw [if_neg h]
    have : (2 : ℕ) ^ b = 2 ^ a * 2 ^ (b - a) := by
      rw [← pow_add]
      congr 1
      omega
    rw [this, ← Nat.div_div_eq_div_mul, Nat.mul_div_cancel _ (by positivity)]

/-- Prefixes of the words `v n` grow with `n`. -/
theorem prefix_mono {v : ℕ → ℕ} {N : ℕ} (hstep : ∀ n, N ≤ n → 2 * v n ≤ v (n + 1)) (m : ℕ) :
    ∀ n₁ n₂, max N m ≤ n₁ → n₁ ≤ n₂ → v n₁ / 2 ^ (n₁ - m) ≤ v n₂ / 2 ^ (n₂ - m) := by
  intro n₁ n₂ h1 h2
  induction n₂, h2 using Nat.le_induction with
  | base => exact le_rfl
  | succ n hn ih =>
    refine le_trans ih ?_
    have hm : m ≤ n := le_trans (le_max_right N m) (le_trans h1 hn)
    have hN : N ≤ n := le_trans (le_max_left N m) (le_trans h1 hn)
    have hstep' : 2 * v n ≤ v (n + 1) := hstep n hN
    have hexp : n + 1 - m = (n - m) + 1 := by omega
    rw [hexp, pow_succ]
    have h3 : v n / 2 ^ (n - m) = 2 * v n / (2 ^ (n - m) * 2) := by
      rw [mul_comm (2 ^ (n - m)) 2, Nat.mul_div_mul_left _ _ (by norm_num)]
    rw [h3]
    exact Nat.div_le_div_right hstep'

/-- The limit word of the words `v n`. -/
theorem exists_limit_prefixes {v : ℕ → ℕ} {N : ℕ} (hlt : ∀ n, v n < 2 ^ n)
    (hstep : ∀ n, N ≤ n → 2 * v n ≤ v (n + 1)) :
    ∃ Θ : ℕ → ℕ, (∀ m, ∃ n₀, N ≤ n₀ ∧ m ≤ n₀ ∧ ∀ n, n₀ ≤ n → v n / 2 ^ (n - m) = Θ m)
      ∧ (∀ m, Θ m = Θ (m + 1) / 2) ∧ (∀ n, N ≤ n → v n ≤ Θ n) := by
  classical
  have key : ∀ m, ∃ val, ∃ n₁, max N m ≤ n₁ ∧ ∀ n, n₁ ≤ n → v n / 2 ^ (n - m) = val := by
    intro m
    refine exists_eventually_const (fun n => v n / 2 ^ (n - m)) (max N m) (2 ^ m) ?_ ?_
    · intro n hn
      exact prefix_mono hstep m n (n + 1) hn (by omega)
    · intro n hn
      have hm : m ≤ n := le_trans (le_max_right N m) hn
      have h1 : v n < 2 ^ n := hlt n
      have h2 : (2 : ℕ) ^ n = 2 ^ (n - m) * 2 ^ m := by
        rw [← pow_add]
        congr 1
        omega
      have h3 : v n / 2 ^ (n - m) < 2 ^ m := by
        rw [Nat.div_lt_iff_lt_mul (by positivity), mul_comm]
        rw [h2] at h1
        omega
      show v n / 2 ^ (n - m) ≤ 2 ^ m
      omega
  choose Θ n₁ hn₁ hval using key
  refine ⟨Θ, fun m => ⟨n₁ m, le_trans (le_max_left N m) (hn₁ m),
    le_trans (le_max_right N m) (hn₁ m), hval m⟩, fun m => ?_, fun n hn => ?_⟩
  · set n := max (n₁ m) (n₁ (m + 1)) + m + 1 with hn
    have h1 : Θ m = v n / 2 ^ (n - m) := (hval m n (by omega)).symm
    have h2 : Θ (m + 1) = v n / 2 ^ (n - (m + 1)) := (hval (m + 1) n (by omega)).symm
    have h3 : n - m = (n - (m + 1)) + 1 := by omega
    rw [h1, h2, h3, pow_succ, ← Nat.div_div_eq_div_mul]
  · have h1 : Θ n = v (max (n₁ n) n) / 2 ^ (max (n₁ n) n - n) :=
      (hval n (max (n₁ n) n) (le_max_left _ _)).symm
    have h2 : v n / 2 ^ (n - n) ≤ v (max (n₁ n) n) / 2 ^ (max (n₁ n) n - n) :=
      prefix_mono hstep n n _ (by simp [hn]) (le_max_right _ _)
    simpa [h1] using h2

/-- The odd case: either the words `v n` are eventually frozen (and then the extra bit `e`
is never produced again), or their limit contains infinitely many ones. -/
theorem odd_core {v e : ℕ → ℕ} {N : ℕ} (hlt : ∀ n, v n < 2 ^ n)
    (hstep : ∀ n, N ≤ n → 2 * v n + e n ≤ v (n + 1)) :
    (∃ M, N ≤ M ∧ (∀ n, M ≤ n → e n = 0) ∧ ∀ n, M ≤ n → v (n + 1) = 2 * v n) ∨
      (∃ Θ : ℕ → ℕ, (∀ m, Θ m = Θ (m + 1) / 2)
        ∧ (∀ m, ∃ n₀, N ≤ n₀ ∧ m ≤ n₀ ∧ ∀ n, n₀ ≤ n → v n / 2 ^ (n - m) = Θ m)
        ∧ ∀ M, ∃ t, M ≤ t ∧ Θ (t + 1) % 2 = 1) := by
  classical
  have hstep' : ∀ n, N ≤ n → 2 * v n ≤ v (n + 1) := by
    intro n hn
    have := hstep n hn
    omega
  obtain ⟨Θ, hlim, hcoh, hle⟩ := exists_limit_prefixes hlt hstep'
  by_cases hinf : ∀ M, ∃ t, M ≤ t ∧ Θ (t + 1) % 2 = 1
  · exact Or.inr ⟨Θ, hcoh, hlim, hinf⟩
  · refine Or.inl ?_
    push_neg at hinf
    obtain ⟨ℓ, hℓ⟩ := hinf
    have hzero : ∀ t, ℓ ≤ t → Θ (t + 1) = 2 * Θ t := by
      intro t ht
      have h1 := hcoh t
      have h2 : Θ (t + 1) % 2 ≠ 1 := hℓ t ht
      omega
    have hgeom : ∀ d, Θ (ℓ + d) = Θ ℓ * 2 ^ d := by
      intro d
      induction d with
      | zero => simp
      | succ d ih =>
        rw [show ℓ + (d + 1) = (ℓ + d) + 1 from rfl, hzero (ℓ + d) (by omega), ih, pow_succ]
        ring
    obtain ⟨n₀, hn₀N, hn₀m, hn₀⟩ := hlim ℓ
    refine ⟨max n₀ ℓ, le_trans hn₀N (le_max_left _ _), ?_, ?_⟩ <;>
      [skip; skip]
    all_goals {
      intro n hn
      have hvn : ∀ r, max n₀ ℓ ≤ r → v r = Θ ℓ * 2 ^ (r - ℓ) := by
        intro r hr
        have hd : v r / 2 ^ (r - ℓ) = Θ ℓ := hn₀ r (le_trans (le_max_left _ _) hr)
        have hup : v r ≤ Θ r := hle r (le_trans hn₀N (le_trans (le_max_left _ _) hr))
        have hrℓ : ℓ ≤ r := le_trans (le_max_right _ _) hr
        have hgr : Θ r = Θ ℓ * 2 ^ (r - ℓ) := by
          have := hgeom (r - ℓ)
          rwa [show ℓ + (r - ℓ) = r from by omega] at this
        have hlow : Θ ℓ * 2 ^ (r - ℓ) ≤ v r := by
          rw [← hd]
          exact Nat.div_mul_le_self _ _
        omega
      have h1 : v n = Θ ℓ * 2 ^ (n - ℓ) := hvn n hn
      have h2 : v (n + 1) = Θ ℓ * 2 ^ (n + 1 - ℓ) := hvn (n + 1) (by omega)
      have h3 : n + 1 - ℓ = (n - ℓ) + 1 := by
        have : ℓ ≤ n := le_trans (le_max_right _ _) hn
        omega
      have hveq : v (n + 1) = 2 * v n := by
        rw [h1, h2, h3, pow_succ]
        ring
      have hst := hstep n (le_trans hn₀N (le_trans (le_max_left _ _) hn))
      omega }

/-- The even case: if the last occurrence never moves later and the words only grow, then
the words are eventually frozen. -/
theorem even_core {v u : ℕ → ℕ} {N : ℕ} (hlt : ∀ n, v n < 2 ^ n) (hu : ∀ n, u n ≤ n)
    (hdvd : ∀ n, 2 ^ (n - u n) ∣ v n)
    (hstep : ∀ n, N ≤ n → u (n + 1) ≤ u n ∧ (u (n + 1) = u n → 2 * v n ≤ v (n + 1))) :
    ∃ M, N ≤ M ∧ ∀ n, M ≤ n → v (n + 1) = 2 * v n := by
  classical
  obtain ⟨c, N₂, hN₂N, hN₂⟩ :=
    exists_eventually_const_antitone u N (fun n hn => (hstep n hn).1)
  have hvstep : ∀ n, N₂ ≤ n → 2 * v n ≤ v (n + 1) := by
    intro n hn
    exact (hstep n (le_trans hN₂N hn)).2 (by rw [hN₂ (n + 1) (by omega), hN₂ n hn])
  have hcn : c ≤ N₂ := by
    have := hN₂ N₂ le_rfl
    have := hu N₂
    omega
  have hdvd' : ∀ n, N₂ ≤ n → 2 ^ (n - c) ∣ v n := by
    intro n hn
    have := hdvd n
    rwa [hN₂ n hn] at this
  have hmono : ∀ n, N₂ ≤ n → v n / 2 ^ (n - c) ≤ v (n + 1) / 2 ^ (n + 1 - c) := by
    intro n hn
    exact prefix_mono hvstep c n (n + 1) (by simp [hn, le_trans hcn hn]) (by omega)
  have hbdd : ∀ n, N₂ ≤ n → v n / 2 ^ (n - c) ≤ 2 ^ c := by
    intro n hn
    have h1 : v n < 2 ^ n := hlt n
    have h2 : (2 : ℕ) ^ n = 2 ^ (n - c) * 2 ^ c := by
      rw [← pow_add]
      congr 1
      have : c ≤ n := le_trans hcn hn
      omega
    have h3 : v n / 2 ^ (n - c) < 2 ^ c := by
      rw [Nat.div_lt_iff_lt_mul (by positivity), mul_comm]
      omega
    omega
  obtain ⟨P, M, hMN₂, hM⟩ :=
    exists_eventually_const (fun n => v n / 2 ^ (n - c)) N₂ (2 ^ c) hmono hbdd
  · refine ⟨M, le_trans hN₂N hMN₂, fun n hn => ?_⟩
    have hvn : ∀ r, M ≤ r → v r = P * 2 ^ (r - c) := by
      intro r hr
      obtain ⟨w, hw⟩ := hdvd' r (le_trans hMN₂ hr)
      have hP : v r / 2 ^ (r - c) = P := hM r hr
      rw [hw] at hP ⊢
      rw [Nat.mul_div_cancel_left _ (by positivity)] at hP
      rw [hP, mul_comm]
    have h1 : v n = P * 2 ^ (n - c) := hvn n hn
    have h2 : v (n + 1) = P * 2 ^ (n + 1 - c) := hvn (n + 1) (by omega)
    have h3 : n + 1 - c = (n - c) + 1 := by
      have : c ≤ n := le_trans hcn (le_trans hMN₂ hn)
      omega
    rw [h1, h2, h3, pow_succ]
    ring

end Limits

end TreeGame

end BorelMSO


==> anc/lean-formalization/BorelMSO/Memory/Prop27/Basic.lean <==
import Mathlib.Data.Set.Finite.List
import BorelMSO.Basic.MullerBorel

/-!
# Prioritized Borel games with a single state (Proposition 27): basic notions

Section 5.2.4 of *Automata for MSO over Infinite Trees with Quantification over Borel Sets
of Branches* studies prioritized Borel games with a single state, that is, games in which
the positions are exactly the nodes of the binary tree.  We work directly with games of
`BorelMSO.TreeGame` satisfying `TreeGame.OneState` (two positions with the same node are
equal), together with a priority function on the edges.

As the paper points out, in such a game what matters about an edge is the pair `(c, i)` of
its direction `c` and its priority `i`; the paper calls such a pair a move.  This file
introduces the corresponding notions for a `TreeGame`:

* `TreeGame.posOf`, `TreeGame.dirOf`, `TreeGame.mvOf`: the position at a node, the direction
  of an edge, and the pair (direction, priority) of a step;
* `Prop27.Ctx`: the data of the proof of Proposition 27 (a one-state game, a priority
  function, a strategy of Eve and the number of priorities), with the derived notions used
  in the proof: the node reached by a history (`Ctx.hn`), the moves available at a node
  (`Ctx.E`), the largest priority of a list of steps (`Ctx.maxP`), the part of a history
  after a given earlier history (`after`), and the normal form of the paper
  (`Ctx.Branching`, `Ctx.PickPriority`, `Ctx.Normalized`).

Histories and strategies are those of `TreeGame` (`TreeGame.IsHist`), in which a history is
written from the most recent step to the initial one.  An earlier history is therefore a
*suffix* of a later one.
-/

universe u v

namespace BorelMSO

open scoped Classical

/-- The direction and the priority of an edge (what the paper calls a *move* in a game with
a single state). -/
abbrev Move := Bool × ℕ

namespace TreeGame

variable {Q : Type u} {Λ : Type v} (g : TreeGame.{u, v} Q Λ)

/-- The position of a one-state game at the node `v`. -/
def posOf (v : Node) : Pos Q := (v, g.root)

@[simp] theorem posOf_fst (v : Node) : (g.posOf v).1 = v := rfl

variable {g}

theorem eq_posOf (hone : g.OneState) (p : Pos Q) : p = g.posOf p.1 := hone _ _ rfl

theorem pos_eq_posOf (hone : g.OneState) (s : g.Step) : g.pos s = g.posOf (g.nodeOf s) :=
  eq_posOf hone _

variable (g)

/-- The direction of an edge: the last bit of the node it leads to. -/
def dirOf (e : g.Edge) : Bool := ((g.tgt e).1).getLastD false

theorem tgt_eq_dirOf (e : g.Edge) : (g.tgt e).1 = (g.src e).1 ++ [g.dirOf e] := by
  obtain ⟨c, hc⟩ := g.edge_child e
  rw [hc, dirOf, hc]
  simp

/-- The direction and the priority of a step (`(false, 0)` for the initial step). -/
def mvOf (prio : g.Edge → ℕ) : g.Step → Move
  | none => (false, 0)
  | some e => (g.dirOf e, prio e)

@[simp] theorem mvOf_some (prio : g.Edge → ℕ) (e : g.Edge) :
    g.mvOf prio (some e) = (g.dirOf e, prio e) := rfl

@[simp] theorem mvOf_none (prio : g.Edge → ℕ) : g.mvOf prio none = (false, 0) := rfl

theorem prioStep_eq_mvOf (prio : g.Edge → ℕ) (s : g.Step) :
    g.prioStep prio s = (g.mvOf prio s).2 := by
  cases s <;> rfl

/-- An arbitrary edge leaving a position. -/
noncomputable def anyEdge (p : Pos Q) : g.Edge := (g.edge_exists p).choose

theorem src_anyEdge (p : Pos Q) : g.src (g.anyEdge p) = p := (g.edge_exists p).choose_spec

variable {g}

theorem nodeOf_some_of_src {e : g.Edge} {v : Node} (h : (g.src e).1 = v) :
    g.nodeOf (some e) = v ++ [g.dirOf e] := by
  show (g.tgt e).1 = _
  rw [tgt_eq_dirOf, h]

/-- Along a play, the branch is read off the directions of the steps. -/
theorem branchOf_eq_dir {π : ℕ → g.Step} (hp : g.IsPlay π) (prio : g.Edge → ℕ) (n : ℕ) :
    g.branchOf π n = (g.mvOf prio (π (n + 1))).1 := by
  obtain ⟨e, he, -⟩ := hp.2 n
  rw [branchOf, he, mvOf_some, nodeOf_some_of_src rfl]
  simp

theorem prioSeq_eq_mv (prio : g.Edge → ℕ) (π : ℕ → g.Step) (n : ℕ) :
    g.prioSeq prio π n = (g.mvOf prio (π (n + 1))).2 := g.prioStep_eq_mvOf prio _

end TreeGame

/-! ### The part of a history after an earlier history -/

/-- The part of the history `h` (written most recent step first) that comes after the
earlier history `a` (a suffix of `h`). -/
def after {α : Type*} (a h : List α) : List α := h.take (h.length - a.length)

theorem after_of_eq {α : Type*} (t a : List α) : after a (t ++ a) = t := by
  simp [after, List.take_left']

theorem after_split {α : Type*} {a b c : List α} (hab : a <:+ b) (hbc : b <:+ c) :
    after a c = after b c ++ after a b := by
  obtain ⟨s, rfl⟩ := hab
  obtain ⟨t, rfl⟩ := hbc
  rw [after_of_eq t (s ++ a), after_of_eq s a, ← List.append_assoc, after_of_eq]

theorem after_cons {α : Type*} {a h : List α} (hah : a <:+ h) (x : α) :
    after a (x :: h) = x :: after a h := by
  obtain ⟨t, rfl⟩ := hah
  rw [← List.cons_append, after_of_eq, after_of_eq]

@[simp] theorem after_self {α : Type*} (a : List α) : after a a = [] := by
  simp [after]

theorem after_prefix {α : Type*} (a h : List α) : after a h <+: h := List.take_prefix _ _

namespace Prop27

/-- The data the proof of Proposition 27 depends on: a game with a single state, a priority
function on its edges, a strategy of Eve, and the number of priorities. -/
structure Ctx (Q : Type u) (Λ : Type v) where
  /-- The game. -/
  g : TreeGame.{u, v} Q Λ
  /-- The game has a single state. -/
  one : g.OneState
  /-- The priorities of the edges. -/
  prio : g.Edge → ℕ
  /-- The strategy of Eve that is being analysed. -/
  σ : List g.Step → g.Step
  /-- The number of priorities. -/
  k : ℕ

namespace Ctx

variable {Q : Type u} {Λ : Type v} (S : Ctx.{u, v} Q Λ)

/-- The owner of a node. -/
def ow (w : Node) : Player := S.g.ownerPos (S.g.posOf w)

/-- The direction and priority of a step. -/
def mv (s : S.g.Step) : Move := S.g.mvOf S.prio s

/-- The move `m` (a direction and a priority) is available at the node `w`: some edge leaves
`w` in the direction `m.1` with priority `m.2`. -/
def E (w : Node) (m : Move) : Prop :=
  ∃ e : S.g.Edge, S.g.src e = S.g.posOf w ∧ S.mv (some e) = m

/-- The node reached by a history. -/
def hn (h : List S.g.Step) : Node := S.g.nodeOf (h.headD S.g.start)

/-- A history consistent with `σ`. -/
def Hist (h : List S.g.Step) : Prop := S.g.IsHist S.σ Player.eve h

/-- `σ` is a valid strategy of Eve. -/
def Valid : Prop := S.g.ValidStrat S.σ Player.eve

/-- The largest priority occurring in a list of steps (`0` for the empty list). -/
def maxP (l : List S.g.Step) : ℕ := (l.map fun s => (S.mv s).2).foldr max 0

/-- A branching node: both directions are available, and the only priority is `1`. -/
def Branching (v : Node) : Prop := ∀ m : Move, S.E v m ↔ m.2 = 1

/-- A pick-priority node: a single direction is available. -/
def PickPriority (v : Node) : Prop := ∃ c₀, ∀ m : Move, S.E v m → m.1 = c₀

/-- The normal form assumed in the proof of Proposition 27: every node of Eve is branching
or pick-priority. -/
def Normalized : Prop := ∀ v, S.ow v = Player.eve → S.Branching v ∨ S.PickPriority v

/-- The priorities of the game lie in `{1, …, k}`. -/
def PrioBounded : Prop := ∀ e, 1 ≤ S.prio e ∧ S.prio e ≤ S.k

/-- The move of an arbitrary edge leaving a node. -/
noncomputable def anyMove (w : Node) : Move := S.mv (some (S.g.anyEdge (S.g.posOf w)))

/-- An edge realizing the move `m` at the node `w` (an arbitrary edge leaving `w` if the move
is not available). -/
noncomputable def edgeAt (w : Node) (m : Move) : S.g.Step :=
  if h : S.E w m then some h.choose else some (S.g.anyEdge (S.g.posOf w))

variable {S}

@[simp] theorem mv_some (e : S.g.Edge) : S.mv (some e) = (S.g.dirOf e, S.prio e) := rfl

theorem edge_anyMove (w : Node) : S.E w (S.anyMove w) :=
  ⟨_, S.g.src_anyEdge _, rfl⟩

theorem edgeAt_spec {w : Node} {m : Move} (h : S.E w m) :
    ∃ e, S.edgeAt w m = some e ∧ S.g.src e = S.g.posOf w ∧ S.mv (some e) = m := by
  rw [edgeAt, dif_pos h]
  exact ⟨_, rfl, h.choose_spec⟩

theorem edgeAt_src (w : Node) (m : Move) :
    ∃ e, S.edgeAt w m = some e ∧ S.g.src e = S.g.posOf w := by
  rw [edgeAt]
  split
  · rename_i h; exact ⟨_, rfl, h.choose_spec.1⟩
  · exact ⟨_, rfl, S.g.src_anyEdge _⟩

theorem mv_edgeAt {w : Node} {m : Move} (h : S.E w m) : S.mv (S.edgeAt w m) = m := by
  obtain ⟨e, he, -, hm⟩ := edgeAt_spec h
  rw [he, hm]

theorem prio_range_of_E (hbd : S.PrioBounded) {w : Node} {m : Move} (h : S.E w m) :
    1 ≤ m.2 ∧ m.2 ≤ S.k := by
  obtain ⟨e, -, rfl⟩ := h
  exact hbd e

/-! ### Histories -/

theorem hist_root : S.Hist [S.g.start] := rfl

@[simp] theorem hn_root : S.hn [S.g.start] = [] := rfl

theorem hist_ne_nil {h : List S.g.Step} (hh : S.Hist h) : h ≠ [] := by
  rintro rfl; exact hh

theorem exists_head {h : List S.g.Step} (hh : S.Hist h) : ∃ q, h.head? = some q := by
  cases h with
  | nil => exact (hist_ne_nil hh rfl).elim
  | cons a t => exact ⟨a, rfl⟩

theorem hn_cons_of_src {h : List S.g.Step} {e : S.g.Edge}
    (he : S.g.src e = S.g.posOf (S.hn h)) :
    S.hn (some e :: h) = S.hn h ++ [(S.mv (some e)).1] := by
  show S.g.nodeOf (some e) = _
  rw [TreeGame.nodeOf_some_of_src (by rw [he])]
  rfl

theorem pos_head {h : List S.g.Step} {q : S.g.Step} (hq : h.head? = some q) :
    S.g.pos q = S.g.posOf (S.hn h) := by
  rw [TreeGame.pos_eq_posOf S.one]
  cases h with
  | nil => simp at hq
  | cons a t => simp at hq; subst hq; rfl

/-- Extending a history consistent with `σ` by a legal edge (following `σ` if the node
belongs to Eve). -/
theorem hist_cons {h : List S.g.Step} (hh : S.Hist h) {e : S.g.Edge}
    (he : S.g.src e = S.g.posOf (S.hn h))
    (hσ : S.ow (S.hn h) = Player.eve → some e = S.σ h) : S.Hist (some e :: h) := by
  obtain ⟨q, hq⟩ := exists_head hh
  refine S.g.IsHist_cons' hh hq (S.g.E_some_iff.2 (by rw [he, pos_head hq])) ?_
  intro ho
  apply hσ
  rw [ow, ← pos_head hq]
  exact ho

/-- At a node of Eve reached by a history consistent with `σ`, the strategy `σ` proposes a
legal edge. -/
theorem sigma_legal (hval : S.Valid) {h : List S.g.Step} (hh : S.Hist h)
    (hown : S.ow (S.hn h) = Player.eve) :
    ∃ e, S.σ h = some e ∧ S.g.src e = S.g.posOf (S.hn h) := by
  obtain ⟨q, hq⟩ := exists_head hh
  obtain ⟨e, he1, he2⟩ := hval h q hh hq (by rw [TreeGame.owner, pos_head hq]; exact hown)
  exact ⟨e, he1, by rw [he2, pos_head hq]⟩

theorem sigma_E (hval : S.Valid) {h : List S.g.Step} (hh : S.Hist h)
    (hown : S.ow (S.hn h) = Player.eve) : S.E (S.hn h) (S.mv (S.σ h)) := by
  obtain ⟨e, he1, he2⟩ := sigma_legal hval hh hown
  exact ⟨e, he2, by rw [he1]⟩

theorem hn_sigma (hval : S.Valid) {h : List S.g.Step} (hh : S.Hist h)
    (hown : S.ow (S.hn h) = Player.eve) :
    S.hn (S.σ h :: h) = S.hn h ++ [(S.mv (S.σ h)).1] := by
  obtain ⟨e, he1, he2⟩ := sigma_legal hval hh hown
  rw [he1]
  exact hn_cons_of_src he2

theorem hist_sigma (hval : S.Valid) {h : List S.g.Step} (hh : S.Hist h)
    (hown : S.ow (S.hn h) = Player.eve) : S.Hist (S.σ h :: h) := by
  obtain ⟨e, he1, he2⟩ := sigma_legal hval hh hown
  rw [he1]
  exact hist_cons hh he2 (fun _ => he1.symm)

theorem length_hist {h : List S.g.Step} (hh : S.Hist h) :
    h.length = (S.hn h).length + 1 := by
  obtain ⟨q, hq⟩ := exists_head hh
  have := S.g.hist_length hh q hq
  have hq' : h.headD S.g.start = q := by
    cases h with
    | nil => simp at hq
    | cons a t => simp at hq; simp [hq]
  rw [hn, hq']
  omega

/-! ### The largest priority of a list of steps -/

@[simp] theorem maxP_nil : S.maxP [] = 0 := rfl

@[simp] theorem maxP_cons (s : S.g.Step) (l : List S.g.Step) :
    S.maxP (s :: l) = max (S.mv s).2 (S.maxP l) := rfl

theorem maxP_append (l l' : List S.g.Step) :
    S.maxP (l ++ l') = max (S.maxP l) (S.maxP l') := by
  induction l with
  | nil => simp
  | cons a t ih => simp [ih, max_assoc]

theorem le_maxP {l : List S.g.Step} {s : S.g.Step} (hs : s ∈ l) : (S.mv s).2 ≤ S.maxP l := by
  induction l with
  | nil => simp at hs
  | cons a t ih =>
    rcases List.mem_cons.1 hs with rfl | h
    · exact le_max_left _ _
    · exact le_trans (ih h) (le_max_right _ _)

theorem maxP_le {l : List S.g.Step} {n : ℕ} (h : ∀ s ∈ l, (S.mv s).2 ≤ n) : S.maxP l ≤ n := by
  induction l with
  | nil => simp
  | cons a t ih =>
    exact max_le (h a (List.mem_cons_self ..)) (ih fun s hs => h s (List.mem_cons_of_mem _ hs))

theorem maxP_pos_mem {l : List S.g.Step} (h : 0 < S.maxP l) :
    ∃ s ∈ l, (S.mv s).2 = S.maxP l := by
  induction l with
  | nil => simp at h
  | cons a t ih =>
    rcases le_or_gt (S.maxP t) (S.mv a).2 with hle | hlt
    · exact ⟨a, List.mem_cons_self .., by simp [max_eq_left hle]⟩
    · have ht : 0 < S.maxP t := lt_of_le_of_lt (Nat.zero_le _) hlt
      obtain ⟨s, hs, hs2⟩ := ih ht
      exact ⟨s, List.mem_cons_of_mem _ hs, by simp [max_eq_right (le_of_lt hlt), hs2]⟩

theorem maxP_singleton (s : S.g.Step) : S.maxP [s] = (S.mv s).2 := by simp

end Ctx

end Prop27

end BorelMSO


==> anc/lean-formalization/BorelMSO/Memory/Prop27/CaseA.lean <==
import BorelMSO.Memory.Prop27.Limit

/-!
# Proposition 27: the case of infinitely many `imax`-witnesses

If the play consistent with the new strategy visits infinitely many `imax`-witnesses, where
`imax` is the largest priority it produces infinitely often, then the histories attached to
those witnesses form an increasing chain (Claim 28), whose limit is a play consistent with
`σ` following the same branch and with the same maximal priority.
-/

namespace BorelMSO

open scoped Classical

namespace Prop27

namespace Ctx

variable {Q : Type*} {Λ : Type*} {S : Ctx Q Λ}

/-- The case of Proposition 27 in which the play visits infinitely many `imax`-witnesses. -/
theorem sigmaPlay_of_inf_witnesses {R : Run S} {imax : ℕ} (himax1 : 1 ≤ imax)
    (himaxk : imax ≤ S.k)
    (hinf : ∀ N, ∃ n, N ≤ n ∧ imax ≤ S.wit (R.nd n))
    (hfin : ∃ N₀, ∀ n, N₀ ≤ n → ¬ imax + 1 ≤ S.wit (R.nd n)) :
    SigmaPlay S R imax := by
  obtain ⟨N₀, hN₀⟩ := hfin
  have hex : ∀ N, ∃ d, imax ≤ S.wit (R.nd (N + d)) := by
    intro N
    obtain ⟨n, hn1, hn2⟩ := hinf N
    exact ⟨n - N, by rwa [Nat.add_sub_cancel' hn1]⟩
  obtain ⟨nxt, hnxt1, hnxt2, hnxt3⟩ :
      ∃ nxt : ℕ → ℕ, (∀ N, N ≤ nxt N) ∧ (∀ N, imax ≤ S.wit (R.nd (nxt N))) ∧
        (∀ N s, N ≤ s → s < nxt N → ¬ imax ≤ S.wit (R.nd s)) := by
    refine ⟨fun N => N + Nat.find (hex N), fun N => Nat.le_add_right _ _,
      fun N => Nat.find_spec (hex N), ?_⟩
    intro N s h1 h2 hc
    have h2' : s < N + Nat.find (hex N) := h2
    exact Nat.find_min (hex N) (m := s - N) (by omega) (by rwa [Nat.add_sub_cancel' h1])
  obtain ⟨g, hg0, hgs⟩ : ∃ g : ℕ → ℕ, g 0 = nxt N₀ ∧ ∀ j, g (j + 1) = nxt (g j + 1) :=
    ⟨fun j => Nat.rec (nxt N₀) (fun _ p => nxt (p + 1)) j, rfl, fun _ => rfl⟩
  have hgN : ∀ j, N₀ ≤ g j := by
    intro j
    induction j with
    | zero => rw [hg0]; exact hnxt1 _
    | succ j ih =>
      rw [hgs]
      exact le_trans (by omega) (hnxt1 (g j + 1))
  have hgw : ∀ j, imax ≤ S.wit (R.nd (g j)) := by
    intro j
    cases j with
    | zero => rw [hg0]; exact hnxt2 _
    | succ j => rw [hgs]; exact hnxt2 _
  have hgmono : ∀ j, g j < g (j + 1) := by
    intro j
    rw [hgs]
    have := hnxt1 (g j + 1)
    omega
  have hgmin : ∀ j s, g j < s → s < g (j + 1) → ¬ imax ≤ S.wit (R.nd s) := by
    intro j s h1 h2
    rw [hgs] at h2
    exact hnxt3 (g j + 1) s (by omega) h2
  have hwitg : ∀ j, S.wit (R.nd (g j)) = imax := by
    intro j
    have h1 := hgw j
    have h2 := hN₀ (g j) (hgN j)
    omega
  have hatt : ∀ j, 1 ≤ S.wit (R.nd (g j)) := fun j => by rw [hwitg j]; omega
  refine sigmaPlay_of_chain (R := R) (g := g) (hs := fun j => S.hst (R.nd (g j)))
    himax1 hgmono (fun j => (hst_spec (hatt j)).1) (fun j => (hst_spec (hatt j)).2) ?_ ?_
  all_goals
    intro j
    obtain ⟨n', hn'⟩ : ∃ n', g (j + 1) = n' + 1 := ⟨g (j + 1) - 1, by have := hgmono j; omega⟩
    have hatt' : 1 ≤ S.wit (R.nd (n' + 1)) := by rw [← hn']; exact hatt (j + 1)
    have hwn : S.wit (R.nd (n' + 1)) = imax := by rw [← hn']; exact hwitg (j + 1)
    have hnd' : R.nd (n' + 1) = R.nd n' ++ [(R.mv n').1] := R.nd_succ n'
    have hc28 := claim28 (S := S) (v := R.nd n') (c := (R.mv n').1)
      (by rw [← hnd']; exact hatt')
    rw [← hnd', hwn] at hc28
    -- the most recent `imax`-witness ancestor of `R.nd n'` is `R.nd (g j)`
    have hidx : R.ancIdx n' imax = g j := by
      have hle : g j ≤ n' := by have := hgmono j; omega
      have h1 : g j ≤ R.ancIdx n' imax := by
        by_contra hcon
        push_neg at hcon
        have := Run.ancIdx_max (R := R) (n := n') (i := imax) himax1 himaxk hcon hle
        have := hgw j
        omega
      have h2 : R.ancIdx n' imax ≤ g j := by
        by_contra hcon
        push_neg at hcon
        exact hgmin j (R.ancIdx n' imax) hcon (by
          have := Run.ancIdx_le (R := R) (n := n') (i := imax) himax1 himaxk
          omega) (Run.wit_ancIdx himax1 himaxk)
      omega
    have hanc : S.ancH (R.nd n') imax = S.hst (R.nd (g j)) := by
      obtain ⟨_, h2, _, _⟩ := ancSpec (S := S) (R.nd n') himax1 himaxk
      rw [← h2, ← Run.nd_ancIdx (R := R) (n := n') himax1 himaxk, hidx]
    rw [hanc, ← hn'] at hc28
    first
      | exact hc28.1
      | exact hc28.2

end Ctx

end Prop27

end BorelMSO


==> anc/lean-formalization/BorelMSO/Memory/Prop27/CaseB1.lean <==
import BorelMSO.Memory.Prop27.Limit

/-!
# Proposition 27: the case of finitely many `imax`-witnesses, first claims

This file contains Claims 35, 36 and 37 of the proof of Proposition 27: assuming that the
play consistent with the new strategy visits only finitely many `imax`-witnesses (where
`imax` is the largest priority produced infinitely often), Adam plays the priority `imax`
infinitely often, the priority `imax` is never recorded after the last `imax`-witness, and
the memory state is eventually constant and at least `imax`.
-/

namespace BorelMSO

open scoped Classical

namespace Prop27

namespace Ctx

variable {Q : Type*} {Λ : Type*} {S : Ctx Q Λ} {R : Run S}

/-- With finitely many `imax`-witnesses, `imax ≥ 2`: every attainable node is a
`1`-witness. -/
theorem imax_ge_two (hk : 1 ≤ S.k) (hbd : S.PrioBounded) (hnorm : S.Normalized)
    (hval : S.Valid) {imax N : ℕ} (himax1 : 1 ≤ imax)
    (hfin : ∀ n, N ≤ n → ¬ imax ≤ S.wit (R.nd n)) : 2 ≤ imax := by
  by_contra hcon
  have h1 : imax = 1 := by omega
  exact hfin N (le_refl N) (by rw [h1]; exact Run.att hk hbd hnorm hval N)

/-- **Claim 35**: after the last `imax`-witness, only Adam can play the priority `imax`;
since `imax` is played infinitely often, Adam plays it infinitely often. -/
theorem claim35 (hk : 1 ≤ S.k) (hbd : S.PrioBounded) (hnorm : S.Normalized)
    (hval : S.Valid) {imax N : ℕ} (himax2 : 2 ≤ imax)
    (hfin : ∀ n, N ≤ n → ¬ imax ≤ S.wit (R.nd n))
    (hinf : InfOften (fun n => (R.mv n).2) imax) :
    ∀ M, ∃ n, M ≤ n ∧ S.ow (R.nd n) = Player.adam ∧ (R.mv n).2 = imax := by
  intro M
  obtain ⟨n, hn1, hn2⟩ := hinf (max M N)
  rw [max_le_iff] at hn1
  have hn2' : (R.mv n).2 = imax := hn2
  refine ⟨n, hn1.1, ?_, hn2'⟩
  by_contra hown
  have hown' : S.ow (R.nd n) = Player.eve := by
    cases h : S.ow (R.nd n) with
    | eve => rfl
    | adam => exact absurd h hown
  have hatt : 1 ≤ S.wit (R.nd n) := Run.att hk hbd hnorm hval n
  have hwit : imax ≤ S.wit (R.nd (n + 1)) := by
    rcases hnorm _ hown' with hbr | hpp
    · have := (Run.branching_child hown' hbr).1
      omega
    · have hnbr : ¬ S.Branching (R.nd n) := fun hb => Run.branching_not_pickPriority hb hpp
      obtain ⟨hdir, hcase⟩ := Run.pick_child hown' hnbr
      have hdσ : (S.mv (S.σ (S.hst (R.nd n)))).1 = (S.anyMove (R.nd n)).1 :=
        pickDir_unique hpp (sigma_edge hatt hown' hval)
      rcases hcase with ⟨hp, _⟩ | ⟨hp, _⟩
      · omega
      · have h1 := (wit_child_pick hatt hown' hpp hval hbd).1
        rw [hdσ, ← hdir, ← R.nd_succ] at h1
        have h2 : S.leastPrio (R.nd n) ≤ (S.mv (S.σ (S.hst (R.nd n)))).2 := by
          refine S.leastPrio_min ?_
          rw [← hdσ]
          exact sigma_edge hatt hown' hval
        omega
  exact hfin (n + 1) (by omega) hwit

/-- **Claim 36**: after the last `imax`-witness, the priority `imax` is never recorded, and
there are no more `imax`-coding nodes. -/
theorem claim36 (hk : 1 ≤ S.k) (hbd : S.PrioBounded) (hnorm : S.Normalized)
    (hval : S.Valid) {imax N : ℕ} (himax2 : 2 ≤ imax) (himaxk : imax ≤ S.k)
    (hN1 : 1 ≤ N) (hfin : ∀ n, N ≤ n → ¬ imax ≤ S.wit (R.nd n))
    (hadam : ∀ M, ∃ n, M ≤ n ∧ S.ow (R.nd n) = Player.adam ∧ (R.mv n).2 = imax) :
    (∀ n, N ≤ n → ¬ S.recd (R.nd n) imax) ∧ (∀ n, N ≤ n → ¬ imax ≤ S.cod (R.nd n)) := by
  have hrec : ∀ n, N ≤ n → ¬ S.recd (R.nd n) imax := by
    intro n hn hrec
    obtain ⟨t, ht1, ht2, ht3⟩ := hadam n
    have hrt : S.recd (R.nd t) imax :=
      Run.recd_prop ht1 hrec (fun s _ hs2 => hfin s (by omega))
    have hatt : 1 ≤ S.wit (R.nd t) := Run.att hk hbd hnorm hval t
    have hIC : S.IConsAt (S.labOf (R.nd t)) imax (R.nd t ++ [(R.mv t).1]) := by
      have h1 : S.E (R.nd t) ((R.mv t).1, imax) := by rw [← ht3]; exact R.edge t
      exact claim30 hval hatt (by omega) himaxk h1
        (by rw [ht2]; exact fun h => absurd h (by simp))
    have hcl : S.witClause (S.labOf (R.nd t)) (R.nd t) ((R.mv t).1) imax :=
      ⟨labOf_wit_ne_zero hatt, hIC, Or.inl hrt⟩
    have := le_wit_append (S := S) himaxk hcl
    rw [← R.nd_succ] at this
    exact hfin (t + 1) (by omega) this
  refine ⟨hrec, ?_⟩
  intro n hn hcod
  obtain ⟨n', rfl⟩ : ∃ n', n = n' + 1 := ⟨n - 1, by omega⟩
  exact hrec (n' + 1) hn (Run.recd_start hcod (hfin (n' + 1) hn))

/-- **Claim 37**: the memory state eventually remains constant and at least `imax`. -/
theorem claim37 {imax N Np : ℕ} (himaxk : imax ≤ S.k)
    (hnorec : ∀ n, N ≤ n → ¬ S.recd (R.nd n) imax)
    (hnocod : ∀ n, N ≤ n → ¬ imax ≤ S.cod (R.nd n))
    (hprio : ∀ t, Np ≤ t → (R.mv t).2 ≤ imax)
    (hadam : ∀ M, ∃ n, M ≤ n ∧ S.ow (R.nd n) = Player.adam ∧ (R.mv n).2 = imax) :
    ∃ nstar minf, imax ≤ minf ∧ N ≤ nstar ∧ Np ≤ nstar ∧
      ∀ t, nstar ≤ t → R.mem t = minf := by
  obtain ⟨n, hn1, hn2, hn3⟩ := hadam (max N Np)
  rw [max_le_iff] at hn1
  have hbump : imax ≤ S.memBump (R.mem n) (R.nd n) (R.mv n) := by
    rw [memBump]
    split_ifs with h
    · omega
    · push_neg at h
      by_contra hcon
      have h1 : R.mem n < (R.mv n).2 := by omega
      have := h h1 (by omega)
      exact hnorec n hn1.1 (by rw [← hn3]; exact this)
  have hmem1 : R.mem (n + 1) = S.memBump (R.mem n) (R.nd n) (R.mv n) := by
    rw [R.mem_succ, memStep, if_neg]
    rw [← R.nd_succ]
    intro hc
    exact hnocod (n + 1) (by omega) (le_trans hbump hc)
  refine ⟨n + 1, R.mem (n + 1), by omega, by omega, by omega, ?_⟩
  intro t ht
  induction t with
  | zero => omega
  | succ t ih =>
    rcases Nat.lt_or_ge n t with h1 | h1
    · have hih := ih (by omega)
      rw [R.mem_succ, memStep, if_neg, memBump, if_neg]
      · exact hih
      · push_neg
        intro hlt
        exfalso
        have := hprio t (by omega)
        omega
      · rw [memBump, if_neg]
        · rw [hih, ← R.nd_succ]
          intro hc
          exact hnocod (t + 1) (by omega) (le_trans (by omega) hc)
        · push_neg
          intro hlt
          exfalso
          have := hprio t (by omega)
          omega
    · have : t = n := by omega
      rw [this]

end Ctx

end Prop27

end BorelMSO


==> anc/lean-formalization/BorelMSO/Memory/Prop27/CaseB2.lean <==
import BorelMSO.Memory.Prop27.CaseB1

/-!
# Proposition 27: Claim 38

Assuming that the play visits only finitely many `imax`-witnesses and that its memory state
is eventually the constant `minf ≥ imax`, the play visits only finitely many branching nodes
whose secondary child is `i`-consistent for some `i ≤ minf`.

The proof uses the coding nodes: among the branching nodes of a fixed type `t`, one whose
number of ancestors of type `t` is congruent to `minf` modulo `k` would force the secondary
child to be `minf`-coding, hence `imax`-coding, which is impossible after the last
`imax`-witness.
-/

namespace BorelMSO

open scoped Classical

namespace Prop27

namespace Ctx

variable {Q : Type*} {Λ : Type*} {S : Ctx Q Λ} {R : Run S}

theorem cnt_succ (t n : ℕ) :
    S.cnt (R.nd (n + 1)) t = S.cnt (R.nd n) t + (if t = S.tp (R.nd n) ∧ t ≠ 0 then 1 else 0) := by
  conv_lhs => rw [R.nd_succ]
  rw [cnt_append]

theorem cnt_mono {t : ℕ} {a b : ℕ} (h : a ≤ b) : S.cnt (R.nd a) t ≤ S.cnt (R.nd b) t := by
  induction b with
  | zero => rw [Nat.le_zero.1 h]
  | succ b ih =>
    rcases Nat.lt_or_ge a (b + 1) with h1 | h1
    · exact le_trans (ih (by omega)) (by rw [cnt_succ]; omega)
    · have : a = b + 1 := by omega
      rw [this]

/-- **Claim 38**: only finitely many branching nodes of the play have a secondary child that
is `i`-consistent for some `i ≤ minf`. -/
theorem claim38 (hk : 1 ≤ S.k) {imax minf N nstar : ℕ} (himax2 : 2 ≤ imax)
    (hminf : imax ≤ minf) (hminfk : minf ≤ S.k)
    (hnocod : ∀ n, N ≤ n → ¬ imax ≤ S.cod (R.nd n))
    (hmem : ∀ t, nstar ≤ t → R.mem t = minf) :
    ∃ N₂, ∀ n, N₂ ≤ n → ¬ (1 ≤ S.tp (R.nd n) ∧ S.tp (R.nd n) ≤ minf) := by
  have H : ∀ t, 1 ≤ t → t ≤ minf → ∃ N', ∀ n, N' ≤ n → S.tp (R.nd n) ≠ t := by
    intro t ht1 ht2
    by_contra hcon
    push_neg at hcon
    set N₃ := max N nstar with hN₃
    -- the counting function is unbounded
    have hunb : ∀ M, ∃ n, M ≤ S.cnt (R.nd n) t := by
      intro M
      induction M with
      | zero => exact ⟨0, Nat.zero_le _⟩
      | succ M ih =>
        obtain ⟨n, hn⟩ := ih
        obtain ⟨n', hn'1, hn'2⟩ := hcon n
        refine ⟨n' + 1, ?_⟩
        rw [cnt_succ, if_pos ⟨hn'2.symm, by omega⟩]
        have := cnt_mono (R := R) (t := t) hn'1
        omega
    set V := minf + S.k * (S.cnt (R.nd N₃) t) with hV
    have hVge : S.cnt (R.nd N₃) t ≤ V := by
      have : S.cnt (R.nd N₃) t ≤ S.k * S.cnt (R.nd N₃) t := Nat.le_mul_of_pos_left _ hk
      omega
    have hrOf : S.rOf V = minf := by
      have hmod : V % S.k = minf % S.k := by
        rw [hV]
        simp [Nat.add_mul_mod_self_left]
      rw [rOf, hmod]
      rcases eq_or_lt_of_le hminfk with heq | hlt
      · rw [heq]; simp
      · rw [Nat.mod_eq_of_lt hlt, if_neg (by omega)]
    -- find a node of type `t` where the count equals `V`
    obtain ⟨n, hn1, hn2, hn3⟩ : ∃ n, N₃ ≤ n ∧ S.tp (R.nd n) = t ∧ S.cnt (R.nd n) t = V := by
      obtain ⟨n₀, hn₀⟩ := hunb (V + 1)
      have hex : ∃ m, V < S.cnt (R.nd m) t := ⟨n₀, by omega⟩
      obtain ⟨n', hn'⟩ : ∃ n', Nat.find hex = n' + 1 := by
        refine ⟨Nat.find hex - 1, ?_⟩
        have h0 : ¬ V < S.cnt (R.nd 0) t := by
          rw [R.nd_zero]
          simp only [cnt, labOf_nil, rootLab]
          omega
        have : Nat.find hex ≠ 0 := by
          intro hc
          exact h0 (by rw [← hc]; exact Nat.find_spec hex)
        omega
      have hspec0 : V < S.cnt (R.nd (n' + 1)) t := by rw [← hn']; exact Nat.find_spec hex
      have hmin : ¬ V < S.cnt (R.nd n') t := Nat.find_min hex (by omega)
      have hspec : V < S.cnt (R.nd n') t + (if t = S.tp (R.nd n') ∧ t ≠ 0 then 1 else 0) := by
        rw [← cnt_succ]; exact hspec0
      have hif : t = S.tp (R.nd n') ∧ t ≠ 0 := by
        by_contra hc
        rw [if_neg hc] at hspec
        omega
      rw [if_pos hif] at hspec
      refine ⟨n', ?_, hif.1.symm, by omega⟩
      by_contra hc
      push_neg at hc
      have h11 := cnt_mono (R := R) (t := t) (show n' + 1 ≤ N₃ by omega)
      omega
    -- the type of `R.nd n` is `t`, so the node is a branching node of Eve
    have htyne : S.typeOf (S.labOf (R.nd n)) (R.nd n) ≠ 0 := by
      rw [show S.typeOf (S.labOf (R.nd n)) (R.nd n) = t from hn2]
      omega
    obtain ⟨_, _, _, _, hown, hbr⟩ := typeOf_spec htyne
    have hmemn : R.mem n = minf := hmem n (by omega)
    have hnorecminf : ¬ S.recd (R.nd n) minf := by
      have h9 := (Run.claim33 (R := R) (n := n) (by rw [hmemn]; omega)).2
      rwa [hmemn] at h9
    have hkey : S.rOf ((S.labOf (R.nd n)).cnt (S.typeOf (S.labOf (R.nd n)) (R.nd n))) = minf := by
      show S.rOf (S.cnt (R.nd n) (S.tp (R.nd n))) = minf
      rw [hn2, hn3]
      exact hrOf
    have hcond : S.ow (R.nd n) = Player.eve ∧ S.Branching (R.nd n) ∧
        (!S.priDir (S.labOf (R.nd n))) ≠ S.priDir (S.labOf (R.nd n)) ∧
        S.typeOf (S.labOf (R.nd n)) (R.nd n) ≠ 0 ∧
        ¬ (S.labOf (R.nd n)).recd (S.rOf ((S.labOf (R.nd n)).cnt
          (S.typeOf (S.labOf (R.nd n)) (R.nd n)))) := by
      refine ⟨hown, hbr, by simp, htyne, ?_⟩
      rw [hkey]
      exact hnorecminf
    have hcodextra :
        S.codExtra (S.labOf (R.nd n)) (R.nd n) (!S.priDir (S.labOf (R.nd n))) = minf := by
      rw [codExtra, if_pos hcond, hkey]
    have hcodmax : S.cod (S.secChild (R.nd n)) = max (S.wit (S.secChild (R.nd n))) minf := by
      rw [secChild, cod_append, hcodextra]
    have hcodsec : minf ≤ S.cod (S.secChild (R.nd n)) := by rw [hcodmax]; omega
    have hgo : S.GoSec (R.mem n) (R.nd n) := by
      rcases eq_or_lt_of_le hcodsec with heq | hlt
      · exact Or.inl (by rw [hmemn, ← heq])
      · have hwitsec : S.wit (S.secChild (R.nd n)) = S.cod (S.secChild (R.nd n)) := by
          rw [hcodmax] at hlt ⊢; omega
        refine Or.inr ⟨hwitsec, ?_⟩
        have hwitpos : 1 ≤ S.wit (R.nd n ++ [!S.priDir (S.labOf (R.nd n))]) := by
          rw [← secChild, hwitsec]; omega
        have hcl := witClause_wit (S := S) hwitpos
        rcases witClause_cases hcl with h | h | h | h | h
        · rw [secChild]
          exact h
        · rw [hown] at h; exact absurd h.1 (by simp)
        · exact absurd h.2.1 (Run.branching_not_pickPriority hbr)
        · exact absurd h.2.2.1 (by simp)
        · exfalso
          have h10 : S.wit (R.nd n ++ [!S.priDir (S.labOf (R.nd n))]) = t := by
            rw [h.2.2.2]
            exact hn2
          rw [← secChild, hwitsec] at h10
          omega
    obtain ⟨_, hcase⟩ := Run.branching_child hown hbr
    rcases hcase with ⟨_, hnd⟩ | ⟨hng, _⟩
    · exact hnocod (n + 1) (by omega) (by rw [hnd]; omega)
    · exact hng hgo
  -- combine the finitely many types
  suffices Hall : ∀ T, T ≤ minf →
      ∃ N', ∀ n, N' ≤ n → ¬ (1 ≤ S.tp (R.nd n) ∧ S.tp (R.nd n) ≤ T) from Hall minf (le_refl _)
  intro T
  induction T with
  | zero => exact fun _ => ⟨0, fun n _ h => by omega⟩
  | succ T ih =>
    intro hT
    obtain ⟨N', hN'⟩ := ih (by omega)
    obtain ⟨N'', hN''⟩ := H (T + 1) (by omega) hT
    refine ⟨max N' N'', fun n hn h => ?_⟩
    rw [max_le_iff] at hn
    rcases Nat.lt_or_ge (S.tp (R.nd n)) (T + 1) with h1 | h1
    · exact hN' n hn.1 ⟨h.1, by omega⟩
    · exact hN'' n hn.2 (by omega)

end Ctx

end Prop27

end BorelMSO


==> anc/lean-formalization/BorelMSO/Memory/Prop27/CaseB3.lean <==
import BorelMSO.Memory.Prop27.CaseB2

/-!
# Proposition 27: the case of finitely many `imax`-witnesses

This file contains Claim 39 and the conclusion of the second half of the proof of
Proposition 27: from a node `w⋆` of the play that is past all `imax`-witnesses, past all
occurrences of larger priorities, past the moment when the memory state becomes constant and
past all branching nodes with a low secondary child, one extends the history attached to `w⋆`
into a play consistent with `σ` in which Adam repeats his moves and Eve plays only priorities
smaller than `imax`.
-/

namespace BorelMSO

open scoped Classical

namespace Prop27

namespace Ctx

variable {Q : Type*} {Λ : Type*} {S : Ctx Q Λ} {R : Run S}

/-- The case of Proposition 27 in which the play visits only finitely many
`imax`-witnesses. -/
theorem sigmaPlay_of_fin_witnesses (hk : 1 ≤ S.k) (hbd : S.PrioBounded)
    (hnorm : S.Normalized) (hval : S.Valid) {imax : ℕ} (himax1 : 1 ≤ imax)
    (himaxk : imax ≤ S.k) (hmax : MaxInfOften (fun n => (R.mv n).2) imax)
    (hfinW : ∃ N, ∀ n, N ≤ n → ¬ imax ≤ S.wit (R.nd n)) :
    SigmaPlay S R imax := by
  obtain ⟨N, hN1, hfin⟩ : ∃ N, 1 ≤ N ∧ ∀ n, N ≤ n → ¬ imax ≤ S.wit (R.nd n) := by
    obtain ⟨N0, hN0⟩ := hfinW
    exact ⟨max N0 1, le_max_right _ _,
      fun n hn => hN0 n (le_trans (le_max_left _ _) hn)⟩
  have himax2 : 2 ≤ imax := imax_ge_two hk hbd hnorm hval himax1 hfin
  have hadam := claim35 hk hbd hnorm hval himax2 hfin hmax.1
  obtain ⟨hnorec, hnocod⟩ := claim36 hk hbd hnorm hval himax2 himaxk hN1 hfin hadam
  -- eventually all priorities are at most `imax`
  obtain ⟨Np, hNp⟩ : ∃ Np, ∀ t, Np ≤ t → (R.mv t).2 ≤ imax := by
    obtain ⟨M, hM⟩ := eventually_lt_of_not_infOften
      (p := fun n => (R.mv n).2) (I := imax + 1) (k := S.k)
      (fun n => (Run.prio_range hbd n).2) (fun j hj _ => hmax.2 j (by omega))
    exact ⟨M, fun t ht => by have := hM t ht; omega⟩
  obtain ⟨nstar0, minf, hminf, hnstar0N, hnstar0Np, hmem⟩ :=
    claim37 (R := R) himaxk hnorec hnocod hNp hadam
  have hminfk : minf ≤ S.k := by
    have := (Run.mem_range (R := R) hk nstar0).2
    rw [hmem nstar0 (le_refl _)] at this
    exact this
  obtain ⟨N2, hN2⟩ := claim38 hk himax2 hminf hminfk hnocod hmem
  -- the node `w⋆`
  obtain ⟨ns, hns1, hns2, hns3⟩ := hadam (max (max N Np) (max nstar0 N2))
  simp only [max_le_iff] at hns1
  obtain ⟨⟨hnsN, hnsNp⟩, hnsnstar, hnsN2⟩ := hns1
  have hattns : 1 ≤ S.wit (R.nd ns) := Run.att hk hbd hnorm hval ns
  -- the most recent `i`-witness ancestor does not change after `w⋆`, for `i ≥ imax`
  have hancEq : ∀ i, imax ≤ i → ∀ d, S.ancH (R.nd (ns + d)) i = S.ancH (R.nd ns) i := by
    intro i hi d
    induction d with
    | zero => rfl
    | succ d ih =>
      have hstep : ns + (d + 1) = (ns + d) + 1 := by omega
      rw [hstep]
      conv_lhs => rw [R.nd_succ]
      rw [ancH_append_of_lt, ih]
      rw [← R.nd_succ]
      intro hc
      exact hfin (ns + d + 1) (by omega) (le_trans hi hc)
  -- the chain of histories extending the history of `w⋆`
  obtain ⟨e, he0, hesucc⟩ : ∃ e : ℕ → List S.g.Step, e 0 = S.hst (R.nd ns) ∧
      ∀ j, e (j + 1) = (if S.ow (R.nd (ns + j)) = Player.adam then
        S.edgeAt (R.nd (ns + j)) (R.mv (ns + j)) else S.σ (e j)) :: e j :=
    ⟨fun j => Nat.rec (S.hst (R.nd ns))
      (fun j p => (if S.ow (R.nd (ns + j)) = Player.adam then
        S.edgeAt (R.nd (ns + j)) (R.mv (ns + j)) else S.σ p) :: p) j, rfl, fun _ => rfl⟩
  set stp : ℕ → S.g.Step := fun j =>
    if S.ow (R.nd (ns + j)) = Player.adam then S.edgeAt (R.nd (ns + j)) (R.mv (ns + j))
    else S.σ (e j) with hstp
  have hesucc' : ∀ j, e (j + 1) = stp j :: e j := hesucc
  have hpre1 : ∀ j, e j <:+ e (j + 1) := by
    intro j; rw [hesucc' j]; exact List.suffix_cons _ _
  have hpre : ∀ a a', a ≤ a' → e a <:+ e a' := by
    intro a a' h
    induction a' with
    | zero => rw [Nat.le_zero.1 h]
    | succ a' ih =>
      rcases Nat.lt_or_ge a (a' + 1) with h1 | h1
      · exact (ih (by omega)).trans (hpre1 a')
      · have : a = a' + 1 := by omega
        rw [this]
  -- the last step of each history
  have hdrop0 : ∀ a', after (e 0) (e (a' + 1)) = stp a' :: after (e 0) (e a') := by
    intro a'
    rw [hesucc' a', after_cons (hpre 0 a' (Nat.zero_le _))]
  -- the main invariant
  have hINV : ∀ j, S.Hist (e j) ∧ S.hn (e j) = R.nd (ns + j) ∧
      S.maxP (after (e 0) (e j)) ≤ imax ∧ (1 ≤ j → imax ≤ S.maxP (after (e 0) (e j))) := by
    intro j
    induction j with
    | zero =>
      refine ⟨by rw [he0]; exact (hst_spec hattns).1, ?_, ?_, by omega⟩
      · rw [he0, Nat.add_zero]
        exact (hst_spec hattns).2
      · rw [after_self]
        simp
    | succ j ih =>
      obtain ⟨ih1, ih2, ih3, ih4⟩ := ih
      have hattj : 1 ≤ S.wit (R.nd (ns + j)) := Run.att hk hbd hnorm hval _
      have hmaxrec : S.maxP (after (e 0) (e (j + 1)))
          = max (S.mv (stp j)).2 (S.maxP (after (e 0) (e j))) := by
        rw [hdrop0 j, maxP_cons]
      have hndsucc : R.nd (ns + (j + 1)) = R.nd (ns + j) ++ [(R.mv (ns + j)).1] := by
        rw [show ns + (j + 1) = (ns + j) + 1 from by omega, R.nd_succ]
      by_cases hown : S.ow (R.nd (ns + j)) = Player.adam
      · have hmv : stp j = S.edgeAt (R.nd (ns + j)) (R.mv (ns + j)) := by
          rw [hstp]; simp only; rw [if_pos hown]
        obtain ⟨ed, hed, hsrc, hmed⟩ := edgeAt_spec (R.edge (ns + j))
        refine ⟨?_, ?_, ?_, ?_⟩
        · rw [hesucc' j, hmv, hed]
          refine hist_cons ih1 (by rw [ih2]; exact hsrc) ?_
          rw [ih2, hown]
          intro hc
          exact absurd hc (by simp)
        · rw [hesucc' j, hmv, hed, hn_cons_of_src (by rw [ih2]; exact hsrc), ih2, hmed,
            hndsucc]
        · rw [hmaxrec, hmv, hed, hmed]
          have : (R.mv (ns + j)).2 ≤ imax := hNp _ (by omega)
          omega
        · intro _
          rw [hmaxrec, hmv, hed, hmed]
          rcases Nat.eq_zero_or_pos j with rfl | hj
          · have h9 : (R.mv (ns + 0)).2 = imax := by simpa using hns3
            omega
          · have := ih4 hj
            omega
      · have howne : S.ow (R.nd (ns + j)) = Player.eve := by
          cases h : S.ow (R.nd (ns + j)) with
          | eve => rfl
          | adam => exact absurd h hown
        have hmv : stp j = S.σ (e j) := by
          rw [hstp]; simp only; rw [if_neg hown]
        have hj1 : 1 ≤ j := by
          rcases Nat.eq_zero_or_pos j with rfl | h
          · rw [Nat.add_zero, hns2] at howne
            exact absurd howne (by simp)
          · exact h
        have hE : S.E (R.nd (ns + j)) (S.mv (S.σ (e j))) := by
          have := sigma_E hval ih1 (by rw [ih2]; exact howne)
          rwa [ih2] at this
        have hHist : S.Hist (e (j + 1)) := by
          rw [hesucc' j, hmv]
          exact hist_sigma hval ih1 (by rw [ih2]; exact howne)
        have hnd1 : S.hn (e (j + 1)) = R.nd (ns + j) ++ [(S.mv (S.σ (e j))).1] := by
          rw [hesucc' j, hmv, hn_sigma hval ih1 (by rw [ih2]; exact howne), ih2]
        have hmaxj : S.maxP (after (e 0) (e j)) = imax := le_antisymm ih3 (ih4 hj1)
        -- the tool producing `i`-consistency of a child, for `i ≥ imax`
        have hICgen : ∀ (c : Bool) (i : ℕ),
            S.hn (e (j + 1)) = R.nd (ns + j) ++ [c] →
            max (S.mv (S.σ (e j))).2 (S.maxP (after (e 0) (e j))) = i → imax ≤ i → i ≤ S.k →
            S.IConsAt (S.labOf (R.nd (ns + j))) i (R.nd (ns + j) ++ [c]) := by
          intro c i hnc hmaxeq hi hik
          have hA : S.ancH (R.nd (ns + j)) i = S.ancH (R.nd ns) i := hancEq i hi j
          obtain ⟨hp29, hm29⟩ := claim29 (S := S) (R.nd ns) hattns (by omega) hik
          have hpreA : S.ancH (R.nd ns) i <:+ e 0 := by rw [he0]; exact hp29
          have hpreB : e 0 <:+ e (j + 1) := hpre 0 (j + 1) (Nat.zero_le _)
          refine ⟨e (j + 1), hHist, hnc, ?_, ?_⟩
          · show S.ancH (R.nd (ns + j)) i <:+ e (j + 1)
            rw [hA]
            exact hpreA.trans hpreB
          · show S.maxP (after (S.ancH (R.nd (ns + j)) i) (e (j + 1))) = i
            rw [hA, after_split hpreA hpreB, maxP_append, hdrop0 j, maxP_cons, hmv, hmaxeq]
            rw [← he0] at hm29
            omega
        rcases hnorm _ howne with hbr | hpp
        · -- a branching node
          have hp1 : (S.mv (S.σ (e j))).2 = 1 := (hbr _).1 hE
          have hsecnotIC : ∀ i, 1 ≤ i → i ≤ minf →
              ¬ S.IConsAt (S.labOf (R.nd (ns + j))) i
                (R.nd (ns + j) ++ [!S.priDir (S.labOf (R.nd (ns + j)))]) := by
            intro i hi1 hi2 hIC
            have h2 := leastIC_min (S := S) hi1 (le_trans hi2 hminfk) hIC
            have h3 : S.tp (R.nd (ns + j)) = S.leastIC (S.labOf (R.nd (ns + j)))
                (R.nd (ns + j) ++ [!S.priDir (S.labOf (R.nd (ns + j)))]) := by
              show S.typeOf (S.labOf (R.nd (ns + j))) (R.nd (ns + j)) = _
              rw [typeOf, if_pos ⟨labOf_wit_ne_zero hattj, howne, hbr⟩]
            exact hN2 (ns + j) (by omega) ⟨by omega, by omega⟩
          have hcpri : (S.mv (S.σ (e j))).1 = S.priDir (S.labOf (R.nd (ns + j))) := by
            by_contra hcsec
            have hcsec' : (S.mv (S.σ (e j))).1 = !S.priDir (S.labOf (R.nd (ns + j))) := by
              cases hd : S.priDir (S.labOf (R.nd (ns + j))) <;>
                cases hc : (S.mv (S.σ (e j))).1 <;> simp_all
            refine hsecnotIC imax himax1 hminf ?_
            rw [← hcsec']
            exact hICgen _ imax hnd1 (by rw [hmaxj, hp1]; omega) (le_refl _) himaxk
          have hnotgo : ¬ S.GoSec (R.mem (ns + j)) (R.nd (ns + j)) := by
            intro hgo
            obtain ⟨_, hcase⟩ := Run.branching_child howne hbr
            have hnd : R.nd (ns + j + 1) = S.secChild (R.nd (ns + j)) := by
              rcases hcase with ⟨_, h⟩ | ⟨hng, _⟩
              · exact h
              · exact absurd hgo hng
            rcases hgo with h1 | h2
            · have hmemv : R.mem (ns + j) = minf := hmem _ (by omega)
              refine hnocod (ns + j + 1) (by omega) ?_
              rw [hnd, h1, hmemv]
              omega
            · have hwlt : S.wit (S.secChild (R.nd (ns + j))) < imax := by
                by_contra hc
                push_neg at hc
                exact hfin (ns + j + 1) (by omega) (by rw [hnd]; exact hc)
              have hw1 : 1 ≤ S.wit (R.nd (ns + j) ++ [!S.priDir (S.labOf (R.nd (ns + j)))]) := by
                rw [← secChild]
                by_contra hc
                have h0 : S.wit (S.secChild (R.nd (ns + j))) = 0 := by omega
                rw [h0] at h2
                exact recd_zero _ h2.2
              have hcl := witClause_wit (S := S) hw1
              refine hsecnotIC (S.wit (R.nd (ns + j) ++ [!S.priDir (S.labOf (R.nd (ns + j)))]))
                hw1 ?_ hcl.2.1
              rw [← secChild]
              omega
          obtain ⟨_, hcase⟩ := Run.branching_child howne hbr
          have hnd : R.nd (ns + j + 1) = S.priChild (R.nd (ns + j)) := by
            rcases hcase with ⟨hgo, _⟩ | ⟨_, h⟩
            · exact absurd hgo hnotgo
            · exact h
          refine ⟨hHist, ?_, ?_, ?_⟩
          · rw [hnd1, hcpri, show ns + (j + 1) = (ns + j) + 1 from by omega, hnd, priChild]
          · rw [hmaxrec, hmv, hp1, hmaxj]
            omega
          · intro _
            rw [hmaxrec, hmv, hp1, hmaxj]
            omega
        · -- a pick-priority node
          have hdir : (S.mv (S.σ (e j))).1 = (R.mv (ns + j)).1 := by
            rw [pickDir_unique hpp hE, ← pickDir_unique hpp (R.edge (ns + j))]
          have hplt : (S.mv (S.σ (e j))).2 < imax := by
            by_contra hc
            push_neg at hc
            have hik : (S.mv (S.σ (e j))).2 ≤ S.k := (prio_range_of_E hbd hE).2
            have hE' : S.E (R.nd (ns + j)) ((S.mv (S.σ (e j))).1, (S.mv (S.σ (e j))).2) := hE
            have hIC := hICgen (S.mv (S.σ (e j))).1 (S.mv (S.σ (e j))).2 hnd1
              (by rw [hmaxj]; omega) hc hik
            have hcl : S.witClause (S.labOf (R.nd (ns + j))) (R.nd (ns + j))
                ((S.mv (S.σ (e j))).1) ((S.mv (S.σ (e j))).2) :=
              ⟨labOf_wit_ne_zero hattj, hIC, Or.inr (Or.inr (Or.inl ⟨howne, hpp, hE'⟩))⟩
            have h13 := le_wit_append (S := S) hik hcl
            rw [hdir, ← R.nd_succ] at h13
            exact hfin (ns + j + 1) (by omega) (le_trans hc h13)
          refine ⟨hHist, ?_, ?_, ?_⟩
          · rw [hnd1, hdir, hndsucc]
          · rw [hmaxrec, hmv, hmaxj]
            omega
          · intro _
            rw [hmaxrec, hmv, hmaxj]
            omega
  -- Adam plays `imax` infinitely often after `w⋆`
  have hex : ∀ M, ∃ d, S.ow (R.nd (M + d)) = Player.adam ∧ (R.mv (M + d)).2 = imax := by
    intro M
    obtain ⟨n, hn1, hn2, hn3⟩ := hadam M
    exact ⟨n - M, by rwa [Nat.add_sub_cancel' hn1], by rwa [Nat.add_sub_cancel' hn1]⟩
  obtain ⟨nxt, hnxt1, hnxt2⟩ : ∃ nxt : ℕ → ℕ, (∀ M, M ≤ nxt M) ∧
      (∀ M, S.ow (R.nd (nxt M)) = Player.adam ∧ (R.mv (nxt M)).2 = imax) :=
    ⟨fun M => M + Nat.find (hex M), fun M => Nat.le_add_right _ _,
      fun M => Nat.find_spec (hex M)⟩
  obtain ⟨g, hg0, hgs⟩ : ∃ g : ℕ → ℕ, g 0 = nxt ns ∧ ∀ j, g (j + 1) = nxt (g j + 1) :=
    ⟨fun j => Nat.rec (nxt ns) (fun _ p => nxt (p + 1)) j, rfl, fun _ => rfl⟩
  have hgns : ∀ j, ns ≤ g j := by
    intro j
    induction j with
    | zero => rw [hg0]; exact hnxt1 _
    | succ j ih => rw [hgs]; exact le_trans (by omega) (hnxt1 (g j + 1))
  have hgmono : ∀ j, g j < g (j + 1) := by
    intro j
    rw [hgs]
    have := hnxt1 (g j + 1)
    omega
  have hgspec : ∀ j, S.ow (R.nd (g j)) = Player.adam ∧ (R.mv (g j)).2 = imax := by
    intro j
    cases j with
    | zero => rw [hg0]; exact hnxt2 _
    | succ j => rw [hgs]; exact hnxt2 _
  refine sigmaPlay_of_chain (R := R) (g := g) (hs := fun j => e (g j - ns)) himax1 hgmono
    (fun j => (hINV _).1) ?_ (fun j => hpre _ _ (by have := hgmono j; omega)) ?_
  · intro j
    have := (hINV (g j - ns)).2.1
    rwa [show ns + (g j - ns) = g j from by have := hgns j; omega] at this
  · intro j
    show S.maxP (after (e (g j - ns)) (e (g (j + 1) - ns))) = imax
    have haj : g j - ns + 1 ≤ g (j + 1) - ns := by
      have := hgmono j
      have := hgns j
      omega
    have hsplit : ns + (g j - ns) = g j := by have := hgns j; omega
    refine le_antisymm ?_ ?_
    · refine maxP_le ?_
      intro x hx
      have hx2 : x ∈ after (e 0) (e (g (j + 1) - ns)) := by
        rw [after_split (hpre 0 (g j - ns) (Nat.zero_le _)) (hpre _ _ (by omega))]
        exact List.mem_append_left _ hx
      exact le_trans (le_maxP hx2) (hINV _).2.2.1
    · have hmem1 : stp (g j - ns) ∈ after (e (g j - ns)) (e (g (j + 1) - ns)) := by
        rw [after_split (hpre1 (g j - ns)) (hpre _ _ haj), hesucc' (g j - ns),
          after_cons List.suffix_rfl, after_self]
        exact List.mem_append_right _ (List.mem_singleton_self _)
      have h3 : (S.mv (stp (g j - ns))).2 = imax := by
        have hadj : S.ow (R.nd (ns + (g j - ns))) = Player.adam := by
          rw [hsplit]; exact (hgspec j).1
        rw [hstp]
        simp only
        rw [if_pos hadj, mv_edgeAt (R.edge _), hsplit]
        exact (hgspec j).2
      have := le_maxP hmem1
      omega

end Ctx

end Prop27

end BorelMSO


==> anc/lean-formalization/BorelMSO/Memory/Prop27/Interleave.lean <==
import BorelMSO.Memory.Prop27.Basic

/-!
# Splitting the nodes of a one-state game into two: combinatorics of nodes

Proposition 27 is proved in the paper for games in *normal form*: every node of Eve is
either *branching* (both directions available, single priority `1`) or *pick-priority* (a
single direction available).  Any game can be brought into this form by splitting every node
into two: at the first node the player chooses a direction (with priority `1`), at the second
one — reached after that direction has been taken — the player chooses the priority of the
original edge.

This file contains the combinatorics of nodes needed for that splitting: `inter` sends a node
of the original game to the corresponding node of the split game (duplicating every
direction), and `deInter` reads the directions at even positions of a node of the split game.
It also shows that interleaving a sequence of priorities with the priority `1` does not change
the largest priority occurring infinitely often.
-/

namespace BorelMSO

namespace Prop27


/-! ### Interleaving nodes -/

/-- The directions at the even positions of a node of the split game. -/
def deInter : Node → Node
  | [] => []
  | [c] => [c]
  | c :: _ :: t => c :: deInter t

theorem deInter_append_aux : ∀ (w : Node) (c : Bool),
    (w.length % 2 = 0 → deInter (w ++ [c]) = deInter w ++ [c]) ∧
    (w.length % 2 = 1 → deInter (w ++ [c]) = deInter w) := by
  intro w
  induction w using deInter.induct with
  | case1 => intro c; exact ⟨fun _ => rfl, fun h => by simp at h⟩
  | case2 a => intro c; exact ⟨fun h => by simp at h, fun _ => rfl⟩
  | case3 a b t ih =>
      intro c
      refine ⟨fun h => ?_, fun h => ?_⟩
      · have ht : t.length % 2 = 0 := by simp at h; omega
        show deInter (a :: b :: (t ++ [c])) = _
        simp [deInter, (ih c).1 ht]
      · have ht : t.length % 2 = 1 := by simp at h; omega
        show deInter (a :: b :: (t ++ [c])) = _
        simp [deInter, (ih c).2 ht]

theorem deInter_append_even {w : Node} (h : w.length % 2 = 0) (c : Bool) :
    deInter (w ++ [c]) = deInter w ++ [c] := (deInter_append_aux w c).1 h

theorem deInter_append_odd {w : Node} (h : w.length % 2 = 1) (c : Bool) :
    deInter (w ++ [c]) = deInter w := (deInter_append_aux w c).2 h

theorem length_deInter : ∀ w : Node, (deInter w).length = (w.length + 1) / 2 := by
  intro w
  induction w using deInter.induct with
  | case1 => rfl
  | case2 a => simp [deInter]
  | case3 a b t ih =>
      show (a :: deInter t).length = _
      simp [ih]
      omega

/-- The node of the split game corresponding to a node of the original game. -/
def inter (v : Node) : Node := v.flatMap (fun c => [c, false])

@[simp] theorem inter_nil : inter [] = [] := rfl

theorem inter_append (v : Node) (c : Bool) : inter (v ++ [c]) = inter v ++ [c, false] := by
  simp [inter]

theorem length_inter (v : Node) : (inter v).length = 2 * v.length := by
  induction v using List.reverseRecOn with
  | nil => simp
  | append_singleton t c ih => rw [inter_append]; simp [ih]; omega

theorem deInter_inter (v : Node) : deInter (inter v) = v := by
  induction v using List.reverseRecOn with
  | nil => rfl
  | append_singleton t c ih =>
      rw [inter_append]
      have h1 : inter t ++ [c, false] = (inter t ++ [c]) ++ [false] := by simp
      rw [h1, deInter_append_odd (by rw [List.length_append, length_inter]; simp) false,
        deInter_append_even (by rw [length_inter]; omega) c, ih]

/-- The node of the original game a node of the split game belongs to. -/
def origOf (w : Node) : Node := (deInter w).dropLast

theorem getLastD_cons {l : List Bool} (hl : l ≠ []) (a : Bool) :
    (a :: l).getLastD false = l.getLastD false := by
  obtain ⟨u, c, rfl⟩ : ∃ (u : List Bool) (c : Bool), l = u ++ [c] :=
    ⟨_, _, (List.dropLast_append_getLast hl).symm⟩
  have h : (u ++ [c]).getLast? = some c := by simp
  simp [List.getLastD_eq_getLast?, List.getLast?_cons, h]

/-- The direction chosen at the first half of a split node. -/
def lastDir (w : Node) : Bool := w.getLastD false

theorem origOf_append {u : Node} (hu : u.length % 2 = 0) (c : Bool) :
    origOf (u ++ [c]) = deInter u := by
  simp [origOf, deInter_append_even hu c]

theorem lastDir_append (u : Node) (c : Bool) : lastDir (u ++ [c]) = c := by
  simp [lastDir]

theorem maxInfOften_interleave {f : ℕ → ℕ} {i : ℕ} (hf : ∀ n, 1 ≤ f n)
    (h : MaxInfOften f i) : MaxInfOften (fun j => if j % 2 = 0 then 1 else f (j / 2)) i := by
  obtain ⟨n0, -, hn0⟩ := h.1 0
  have hi1 : 1 ≤ i := by have := hf n0; omega
  refine ⟨fun N => ?_, fun j hj hinf => ?_⟩
  · obtain ⟨n, hn1, hn2⟩ := h.1 N
    refine ⟨2 * n + 1, by omega, ?_⟩
    have h3 : (2 * n + 1) % 2 = 1 := by omega
    have h4 : (2 * n + 1) / 2 = n := by omega
    simp [h3, h4, hn2]
  · refine h.2 j hj (fun N => ?_)
    obtain ⟨t, ht1, ht2⟩ := hinf (2 * N)
    have ht2' : (if t % 2 = 0 then 1 else f (t / 2)) = j := ht2
    have htodd : t % 2 = 1 := by
      by_contra hc
      have h0 : t % 2 = 0 := by omega
      rw [if_pos h0] at ht2'
      omega
    rw [if_neg (by omega)] at ht2'
    exact ⟨t / 2, by omega, ht2'⟩

end Prop27

end BorelMSO


==> anc/lean-formalization/BorelMSO/Memory/Prop27/Label.lean <==
import BorelMSO.Memory.Prop27.Basic

/-!
# The labelling used in the proof of Proposition 27

This file develops the labelling of the binary tree used in the proof of Proposition 27 of
*Automata for MSO over Infinite Trees with Quantification over Borel Sets of Branches*.

Fix a game `G` with a single state, a strategy `σ` of Eve and a bound `k` on the priorities
(this data is bundled in a `Ctx`). Following the paper we label every node `w` of the tree
with

* `wit w, cod w ∈ {⊥, 1, …, k}` (here `⊥` is represented by `0`),
* a history `hst w` leading to `w` and consistent with `σ`.

Rather than recomputing the data attached to the ancestors of a node, we store in the label
of `w` all the information about the ancestors of `w` that the definition needs:

* `ancH i`, the history attached to the most recent ancestor of `w` that is an `i`-witness;
* `recd i`, whether the priority `i` is *recorded* in `w`;
* `cnt t`, the number of proper ancestors of `w` whose type is `t`.

All of these satisfy simple recurrences, so the labelling is defined by a single recursion
along the tree (`Ctx.labOf`).
-/

namespace BorelMSO

open scoped Classical

namespace Prop27

/-! ### The labelling -/

/-- The label attached to a node of the tree, together with the data about its ancestors
that the recursive definition of the labelling needs.  Histories are lists of steps of type
`α`. -/
structure LabState (α : Type*) where
  /-- The witness value; `0` stands for `⊥`, i.e. for an unattainable node. -/
  wit : ℕ
  /-- The code value; `0` stands for `⊥`. -/
  cod : ℕ
  /-- The history attached to the node. -/
  hst : List α
  /-- `ancH i` is the history attached to the most recent `i`-witness ancestor. -/
  ancH : ℕ → List α
  /-- `recd i` says that the priority `i` is recorded in the node. -/
  recd : ℕ → Prop
  /-- `cnt t` is the number of proper ancestors of the node whose type is `t`. -/
  cnt : ℕ → ℕ

namespace Ctx

universe u v

variable {Q : Type u} {Λ : Type v} (S : Ctx.{u, v} Q Λ)

/-- The labels of the nodes for the game of `S`. -/
abbrev Lab := LabState S.g.Step

/-- The label of the root: its history is the initial history. -/
def rootLab : S.Lab :=
  ⟨S.k, S.k, [S.g.start], fun _ => [S.g.start], fun _ => False, fun _ => 0⟩

/-- The node `u` is `i`-consistent with respect to the label `p` of its parent: some history
consistent with `σ` leads to `u`, extends the history of the most recent `i`-witness ancestor
and produces `i` as the highest priority after it. -/
def IConsAt (p : S.Lab) (i : ℕ) (u : Node) : Prop :=
  ∃ h, S.Hist h ∧ S.hn h = u ∧ p.ancH i <:+ h ∧ S.maxP (after (p.ancH i) h) = i

/-- A history witnessing `i`-consistency. -/
noncomputable def icHist (p : S.Lab) (i : ℕ) (u : Node) : List S.g.Step :=
  if h : S.IConsAt p i u then h.choose else []

theorem icHist_spec {S : Ctx Q Λ} {p : S.Lab} {i : ℕ} {u : Node} (h : S.IConsAt p i u) :
    S.Hist (S.icHist p i u) ∧ S.hn (S.icHist p i u) = u ∧
      p.ancH i <:+ S.icHist p i u ∧
      S.maxP (after (p.ancH i) (S.icHist p i u)) = i := by
  rw [icHist, dif_pos h]
  exact h.choose_spec

/-- The least priority in `{1, …, k}` for which `u` is consistent (`0` if there is none). -/
noncomputable def leastIC (p : S.Lab) (u : Node) : ℕ :=
  if h : ∃ i, 1 ≤ i ∧ i ≤ S.k ∧ S.IConsAt p i u then Nat.find h else 0

/-- The direction that `σ` takes at a node with label `p`. -/
def priDir (p : S.Lab) : Bool := (S.mv (S.σ p.hst)).1

/-- The type of a branching node `v` with label `p`: the least priority for which its
secondary child is consistent (`0` if there is none, or if `v` is not a branching node). -/
noncomputable def typeOf (p : S.Lab) (v : Node) : ℕ :=
  if p.wit ≠ 0 ∧ S.ow v = Player.eve ∧ S.Branching v then
    S.leastIC p (v ++ [!S.priDir p])
  else 0

/-- The inequalities `wit (v ++ [c]) ≥ i` enforced by the definition of the labelling. -/
def witClause (p : S.Lab) (v : Node) (c : Bool) (i : ℕ) : Prop :=
  p.wit ≠ 0 ∧ S.IConsAt p i (v ++ [c]) ∧
    ( p.recd i
    ∨ (S.ow v = Player.adam ∧ ∀ j, 1 ≤ j → j < i → ¬ S.IConsAt p j (v ++ [c]))
    ∨ (S.ow v = Player.eve ∧ S.PickPriority v ∧ S.E v (c, i))
    ∨ (S.ow v = Player.eve ∧ S.Branching v ∧ c = S.priDir p ∧ i = 1)
    ∨ (S.ow v = Player.eve ∧ S.Branching v ∧ c ≠ S.priDir p ∧ i = S.typeOf p v) )

/-- The representative of `n` modulo `k` inside `{1, …, k}`. -/
def rOf (n : ℕ) : ℕ := if n % S.k = 0 then S.k else n % S.k

/-- The additional inequality `cod (v ++ [c]) ≥ r` enforced at secondary children. -/
noncomputable def codExtra (p : S.Lab) (v : Node) (c : Bool) : ℕ :=
  if S.ow v = Player.eve ∧ S.Branching v ∧ c ≠ S.priDir p ∧ S.typeOf p v ≠ 0 ∧
      ¬ p.recd (S.rOf (p.cnt (S.typeOf p v)))
  then S.rOf (p.cnt (S.typeOf p v)) else 0

/-- The label of the child `v ++ [c]` of a node `v` with label `p`. -/
noncomputable def stepLab (p : S.Lab) (v : Node) (c : Bool) : S.Lab :=
  let w := Nat.findGreatest (fun i => S.witClause p v c i) S.k
  let cd := max w (S.codExtra p v c)
  { wit := w
    cod := cd
    hst := S.icHist p w (v ++ [c])
    ancH := fun i => if i ≤ w then S.icHist p w (v ++ [c]) else p.ancH i
    recd := fun i => if i ≤ w then False else (p.recd i ∨ i ≤ cd)
    cnt := fun t => p.cnt t + (if t = S.typeOf p v ∧ t ≠ 0 then 1 else 0) }

/-- The labelling of the tree, computed along the reversed node. -/
noncomputable def labRev : List Bool → S.Lab
  | [] => S.rootLab
  | c :: t => S.stepLab (labRev t) t.reverse c

/-- The labelling of the tree. -/
noncomputable def labOf (w : Node) : S.Lab := S.labRev w.reverse

@[simp] theorem labOf_nil : S.labOf [] = S.rootLab := rfl

theorem labOf_append (v : Node) (c : Bool) :
    S.labOf (v ++ [c]) = S.stepLab (S.labOf v) v c := by
  show S.labRev ((v ++ [c]).reverse) = _
  rw [List.reverse_append]
  simp only [List.reverse_cons, List.reverse_nil, List.nil_append, List.singleton_append]
  rw [labRev, List.reverse_reverse]
  rfl

/-- The witness value of a node. -/
noncomputable def wit (w : Node) : ℕ := (S.labOf w).wit
/-- The code value of a node. -/
noncomputable def cod (w : Node) : ℕ := (S.labOf w).cod
/-- The history attached to a node. -/
noncomputable def hst (w : Node) : List S.g.Step := (S.labOf w).hst
/-- The history attached to the most recent `i`-witness ancestor of a node. -/
noncomputable def ancH (w : Node) (i : ℕ) : List S.g.Step := (S.labOf w).ancH i
/-- Whether the priority `i` is recorded in a node. -/
def recd (w : Node) (i : ℕ) : Prop := (S.labOf w).recd i
/-- The number of proper ancestors of a node whose type is `t`. -/
noncomputable def cnt (w : Node) (t : ℕ) : ℕ := (S.labOf w).cnt t
/-- The most recent `i`-witness ancestor of a node. -/
noncomputable def ancNode (w : Node) (i : ℕ) : Node := S.hn (S.ancH w i)
/-- The type of a node (`0` if it has none). -/
noncomputable def tp (v : Node) : ℕ := S.typeOf (S.labOf v) v

/-! ### Unfolding the labelling -/

@[simp] theorem wit_nil : S.wit [] = S.k := rfl
@[simp] theorem cod_nil : S.cod [] = S.k := rfl
@[simp] theorem hst_nil' : S.hst [] = [S.g.start] := rfl
@[simp] theorem ancH_nil (i : ℕ) : S.ancH [] i = [S.g.start] := rfl
@[simp] theorem recd_nil (i : ℕ) : ¬ S.recd [] i := id
@[simp] theorem cnt_nil (t : ℕ) : S.cnt [] t = 0 := rfl
@[simp] theorem ancNode_nil (i : ℕ) : S.ancNode [] i = [] := rfl

variable {S}

theorem wit_append (v : Node) (c : Bool) :
    S.wit (v ++ [c]) = Nat.findGreatest (fun i => S.witClause (S.labOf v) v c i) S.k := by
  rw [wit, labOf_append]; rfl

theorem cod_append (v : Node) (c : Bool) :
    S.cod (v ++ [c]) = max (S.wit (v ++ [c])) (S.codExtra (S.labOf v) v c) := by
  rw [cod, labOf_append, wit_append]; rfl

theorem hst_append (v : Node) (c : Bool) :
    S.hst (v ++ [c]) = S.icHist (S.labOf v) (S.wit (v ++ [c])) (v ++ [c]) := by
  rw [hst, labOf_append, wit_append]; rfl

theorem ancH_append (v : Node) (c : Bool) (i : ℕ) :
    S.ancH (v ++ [c]) i =
      if i ≤ S.wit (v ++ [c]) then S.hst (v ++ [c]) else S.ancH v i := by
  rw [ancH, labOf_append, wit_append, hst_append, wit_append]; rfl

theorem recd_append (v : Node) (c : Bool) (i : ℕ) :
    S.recd (v ++ [c]) i ↔
      (¬ i ≤ S.wit (v ++ [c]) ∧ (S.recd v i ∨ i ≤ S.cod (v ++ [c]))) := by
  rw [recd, labOf_append]
  show (if i ≤ _ then False else _) ↔ _
  rw [wit_append, cod_append, wit_append]
  split_ifs with h
  · simp [h]
  · simp [h, recd]

theorem cnt_append (v : Node) (c : Bool) (t : ℕ) :
    S.cnt (v ++ [c]) t = S.cnt v t + (if t = S.tp v ∧ t ≠ 0 then 1 else 0) := by
  rw [cnt, labOf_append]; rfl

/-! ### Basic properties of the labelling -/

theorem recd_zero (w : Node) : ¬ S.recd w 0 := by
  induction w using List.reverseRecOn with
  | nil => exact recd_nil S 0
  | append_singleton v c ih =>
    rw [recd_append]
    rintro ⟨h1, _⟩
    exact h1 (Nat.zero_le _)

theorem wit_le (w : Node) : S.wit w ≤ S.k := by
  induction w using List.reverseRecOn with
  | nil => simp
  | append_singleton v c _ => rw [wit_append]; exact Nat.findGreatest_le _

theorem rOf_pos {n : ℕ} (hk : 1 ≤ S.k) : 1 ≤ S.rOf n := by
  rw [rOf]
  split_ifs with h
  · exact hk
  · omega

theorem rOf_le (n : ℕ) (hk : 1 ≤ S.k) : S.rOf n ≤ S.k := by
  rw [rOf]
  split_ifs with h
  · exact le_refl _
  · exact le_of_lt (Nat.mod_lt _ (by omega))

theorem leastIC_le {p : S.Lab} {u : Node} : S.leastIC p u ≤ S.k := by
  rw [leastIC]
  split_ifs with h
  · exact (Nat.find_spec h).2.1
  · exact Nat.zero_le _

theorem leastIC_spec {p : S.Lab} {u : Node} (h : S.leastIC p u ≠ 0) :
    1 ≤ S.leastIC p u ∧ S.leastIC p u ≤ S.k ∧ S.IConsAt p (S.leastIC p u) u := by
  rw [leastIC] at h ⊢
  split_ifs at h ⊢ with hex
  · exact Nat.find_spec hex
  · exact absurd rfl h

theorem leastIC_min {p : S.Lab} {u : Node} {i : ℕ} (h1 : 1 ≤ i) (h2 : i ≤ S.k)
    (h3 : S.IConsAt p i u) : S.leastIC p u ≤ i ∧ S.leastIC p u ≠ 0 := by
  have hex : ∃ i, 1 ≤ i ∧ i ≤ S.k ∧ S.IConsAt p i u := ⟨i, h1, h2, h3⟩
  rw [leastIC, dif_pos hex]
  refine ⟨Nat.find_min' hex ⟨h1, h2, h3⟩, ?_⟩
  have := (Nat.find_spec hex).1
  omega

theorem typeOf_le {p : S.Lab} {v : Node} : S.typeOf p v ≤ S.k := by
  rw [typeOf]; split_ifs
  · exact leastIC_le
  · exact Nat.zero_le _

theorem typeOf_spec {p : S.Lab} {v : Node} (h : S.typeOf p v ≠ 0) :
    1 ≤ S.typeOf p v ∧ S.typeOf p v ≤ S.k ∧
      S.IConsAt p (S.typeOf p v) (v ++ [!S.priDir p]) ∧
      p.wit ≠ 0 ∧ S.ow v = Player.eve ∧ S.Branching v := by
  rw [typeOf] at h ⊢
  split_ifs at h ⊢ with hc
  · exact ⟨(leastIC_spec h).1, (leastIC_spec h).2.1, (leastIC_spec h).2.2, hc.1, hc.2.1, hc.2.2⟩
  · exact absurd rfl h

/-- If `wit (v ++ [c]) ≥ 1` then the corresponding clause of the definition holds. -/
theorem witClause_wit {v : Node} {c : Bool} (h : 1 ≤ S.wit (v ++ [c])) :
    S.witClause (S.labOf v) v c (S.wit (v ++ [c])) := by
  rw [wit_append] at h ⊢
  exact (Nat.findGreatest_eq_iff.1 rfl).2.1 (by omega)

/-- Any clause of the definition is dominated by `wit (v ++ [c])`. -/
theorem le_wit_append {v : Node} {c : Bool} {i : ℕ} (h1 : i ≤ S.k)
    (h2 : S.witClause (S.labOf v) v c i) : i ≤ S.wit (v ++ [c]) := by
  rw [wit_append]
  exact Nat.le_findGreatest h1 h2

/-! ### The history attached to an attainable node -/

/-- The history attached to an attainable node is a history consistent with `σ` leading to
that node. -/
theorem hst_spec {w : Node} (h : 1 ≤ S.wit w) :
    S.Hist (S.hst w) ∧ S.hn (S.hst w) = w := by
  induction w using List.reverseRecOn with
  | nil => exact ⟨hist_root, rfl⟩
  | append_singleton v c _ =>
    have hIC := (witClause_wit h).2.1
    rw [hst_append]
    exact ⟨(icHist_spec hIC).1, (icHist_spec hIC).2.1⟩

theorem length_hst {w : Node} (h : 1 ≤ S.wit w) : (S.hst w).length = w.length + 1 := by
  rw [length_hist (hst_spec h).1, (hst_spec h).2]

/-- At an attainable node of Eve, the strategy `σ` proposes a legal move. -/
theorem sigma_edge {w : Node} (hatt : 1 ≤ S.wit w) (hown : S.ow w = Player.eve)
    (hval : S.Valid) : S.E w (S.mv (S.σ (S.hst w))) := by
  obtain ⟨hh, hn⟩ := hst_spec hatt
  have := sigma_E hval hh (by rw [hn]; exact hown)
  rwa [hn] at this

/-- The parent of an attainable node is attainable. -/
theorem wit_parent_pos {v : Node} {c : Bool} (h : 1 ≤ S.wit (v ++ [c])) : 1 ≤ S.wit v := by
  have h1 : S.wit v ≠ 0 := (witClause_wit h).1
  omega

/-- **Claim 28**: the history of an attainable node extends the history of the most recent
`wit`-witness ancestor of its parent, and produces `wit` as the highest priority after it. -/
theorem claim28 {v : Node} {c : Bool} (h : 1 ≤ S.wit (v ++ [c])) :
    S.ancH v (S.wit (v ++ [c])) <:+ S.hst (v ++ [c]) ∧
      S.maxP (after (S.ancH v (S.wit (v ++ [c]))) (S.hst (v ++ [c]))) =
        S.wit (v ++ [c]) := by
  have hIC := (witClause_wit h).2.1
  rw [hst_append]
  exact ⟨(icHist_spec hIC).2.2.1, (icHist_spec hIC).2.2.2⟩

/-! ### The most recent `i`-witness ancestor -/

theorem ancNode_append_of_le {v : Node} {c : Bool} {i : ℕ} (hi : 1 ≤ i)
    (h : i ≤ S.wit (v ++ [c])) : S.ancNode (v ++ [c]) i = v ++ [c] := by
  rw [ancNode, ancH_append, if_pos h]
  exact (hst_spec (le_trans hi h)).2

theorem ancH_append_of_lt {v : Node} {c : Bool} {i : ℕ} (h : ¬ i ≤ S.wit (v ++ [c])) :
    S.ancH (v ++ [c]) i = S.ancH v i := by
  rw [ancH_append, if_neg h]

theorem ancNode_append_of_lt {v : Node} {c : Bool} {i : ℕ} (h : ¬ i ≤ S.wit (v ++ [c])) :
    S.ancNode (v ++ [c]) i = S.ancNode v i := by
  rw [ancNode, ancNode, ancH_append_of_lt h]

/-- The most recent `i'`-witness ancestor of `w`, for `i' ≥ i`, is computed inside the most
recent `i`-witness ancestor of `w`. -/
theorem ancH_ancNode (w : Node) {i i' : ℕ} (hi : 1 ≤ i) (hii : i ≤ i') :
    S.ancH w i' = S.ancH (S.ancNode w i) i' := by
  induction w using List.reverseRecOn with
  | nil => simp
  | append_singleton v c ih =>
    by_cases h : i ≤ S.wit (v ++ [c])
    · rw [ancNode_append_of_le hi h]
    · rw [ancH_append_of_lt (i := i') (by omega), ancNode_append_of_lt h]
      exact ih

/-- The basic properties of the most recent `i`-witness ancestor: it is a prefix of the node,
its attached history is `ancH`, it is an `i`-witness, and no deeper prefix is. -/
theorem ancSpec (w : Node) {i : ℕ} (hi : 1 ≤ i) (hik : i ≤ S.k) :
    S.ancNode w i <+: w ∧ S.hst (S.ancNode w i) = S.ancH w i ∧ i ≤ S.wit (S.ancNode w i) ∧
      ∀ u, u <+: w → (S.ancNode w i).length < u.length → S.wit u < i := by
  induction w using List.reverseRecOn with
  | nil =>
    refine ⟨by simp, by simp, by simpa using hik, ?_⟩
    intro u hu hlt
    rw [List.prefix_nil.1 hu] at hlt
    simp at hlt
  | append_singleton v c ih =>
    by_cases h : i ≤ S.wit (v ++ [c])
    · rw [ancNode_append_of_le hi h]
      refine ⟨List.prefix_rfl, ?_, h, ?_⟩
      · rw [ancH_append, if_pos h]
      · intro u hu hlt
        exact absurd hu.length_le (by omega)
    · rw [ancNode_append_of_lt h, ancH_append_of_lt h]
      obtain ⟨h1, h2, h3, h4⟩ := ih
      refine ⟨h1.trans (List.prefix_append _ _), h2, h3, ?_⟩
      intro u hu hlt
      rcases List.prefix_concat_iff.1 hu with rfl | hu'
      · omega
      · exact h4 u hu' hlt

/-- **Claim 29**: the history of an attainable node extends the history of its most recent
`i`-witness ancestor, and produces only priorities smaller than `i` after it. -/
theorem claim29 (w : Node) (hw : 1 ≤ S.wit w) {i : ℕ} (hi : 1 ≤ i) (hik : i ≤ S.k) :
    S.ancH w i <:+ S.hst w ∧ S.maxP (after (S.ancH w i) (S.hst w)) < i := by
  induction hn : w.length using Nat.strong_induction_on generalizing w i with
  | _ n ih =>
  subst hn
  induction w using List.reverseRecOn with
  | nil => simpa using hi
  | append_singleton v c _ =>
    set W := S.wit (v ++ [c]) with hW
    have hW1 : 1 ≤ W := hw
    have hWk : W ≤ S.k := wit_le _
    obtain ⟨hp, hm⟩ := claim28 hw
    by_cases hle : i ≤ W
    · rw [ancH_append, if_pos hle]
      refine ⟨List.suffix_rfl, ?_⟩
      rw [after_self]
      simpa using hi
    · push_neg at hle
      obtain ⟨ha1, ha2, ha3, _⟩ := ancSpec (S := S) v hW1 hWk
      have hlen : (S.ancNode v W).length < (v ++ [c]).length := by
        have h5 := ha1.length_le
        simp only [List.length_append, List.length_singleton]
        omega
      obtain ⟨hi1, hi2⟩ :=
        ih (S.ancNode v W).length hlen (S.ancNode v W) (le_trans hW1 ha3) hi hik rfl
      have hai : S.ancH v i = S.ancH (S.ancNode v W) i :=
        ancH_ancNode (S := S) v hW1 (le_of_lt hle)
      have hpre1 : S.ancH v i <:+ S.ancH v W := by
        rw [hai, ← ha2]; exact hi1
      have hpre2 : S.ancH v i <:+ S.hst (v ++ [c]) := hpre1.trans hp
      rw [ancH_append_of_lt (by omega)]
      refine ⟨hpre2, ?_⟩
      rw [after_split hpre1 hp, maxP_append, hm]
      refine max_lt hle ?_
      rw [← hai, ha2] at hi2
      exact hi2

/-- The most recent `i'`-witness ancestor is an ancestor of the most recent `i`-witness
ancestor, for `i ≤ i'`. -/
theorem ancH_mono (w : Node) {i i' : ℕ} (hi : 1 ≤ i) (hii : i ≤ i') (hik : i' ≤ S.k) :
    S.ancH w i' <:+ S.ancH w i := by
  have h1 : S.ancH w i' = S.ancH (S.ancNode w i) i' := ancH_ancNode (S := S) w hi hii
  obtain ⟨_, ha2, ha3, _⟩ := ancSpec (S := S) w hi (le_trans hii hik)
  have := (claim29 (S := S) (S.ancNode w i) (le_trans hi ha3) (le_trans hi hii) hik).1
  rw [h1, ← ha2]
  exact this

/-! ### Consistency of the children of an attainable node -/

theorem labOf_wit_ne_zero {w : Node} (h : 1 ≤ S.wit w) : (S.labOf w).wit ≠ 0 := by
  have h' : S.wit w ≠ 0 := by omega
  exact h'

/-- **Claim 30**: extending the history of an attainable node by an edge consistent with `σ`
produces an `i`-consistent child. -/
theorem claim30 (hval : S.Valid) {w : Node} (hw : 1 ≤ S.wit w) {c : Bool} {i : ℕ}
    (hi : 1 ≤ i) (hik : i ≤ S.k)
    (hE : S.E w (c, i)) (hσ : S.ow w = Player.eve → (c, i) = S.mv (S.σ (S.hst w))) :
    S.IConsAt (S.labOf w) i (w ++ [c]) := by
  obtain ⟨hh, hn⟩ := hst_spec hw
  obtain ⟨hpre, hmax⟩ := claim29 (S := S) w hw hi hik
  obtain ⟨e, he, hme, hσe⟩ : ∃ e : S.g.Edge, S.g.src e = S.g.posOf w ∧ S.mv (some e) = (c, i) ∧
      (S.ow w = Player.eve → some e = S.σ (S.hst w)) := by
    by_cases hown : S.ow w = Player.eve
    · obtain ⟨e, he1, he2⟩ := sigma_legal hval hh (by rw [hn]; exact hown)
      refine ⟨e, by rw [he2, hn], ?_, fun _ => he1.symm⟩
      rw [hσ hown, he1]
    · obtain ⟨e, he1, he2⟩ := hE
      exact ⟨e, he1, he2, fun h => absurd h hown⟩
  refine ⟨some e :: S.hst w, ?_, ?_, ?_, ?_⟩
  · exact hist_cons hh (by rw [hn]; exact he) (by rw [hn]; exact hσe)
  · rw [hn_cons_of_src (by rw [hn]; exact he), hn, hme]
  · exact hpre.trans (List.suffix_cons _ _)
  · show S.maxP (after (S.ancH w i) (some e :: S.hst w)) = i
    rw [after_cons hpre, maxP_cons, hme]
    exact max_eq_left (le_of_lt hmax)

/-- The least priority for which a node is consistent gives a valid clause of the definition
of the labelling at an Adam node. -/
theorem leastIC_witClause {v : Node} {c : Bool} (hown : S.ow v = Player.adam)
    (h : S.leastIC (S.labOf v) (v ++ [c]) ≠ 0) (hv : S.wit v ≠ 0) :
    S.witClause (S.labOf v) v c (S.leastIC (S.labOf v) (v ++ [c])) := by
  obtain ⟨h1, h2, h3⟩ := leastIC_spec h
  refine ⟨hv, h3, Or.inr (Or.inl ⟨hown, ?_⟩)⟩
  intro j hj1 hj2 hjc
  have := (leastIC_min hj1 (le_trans (le_of_lt hj2) h2) hjc).1
  omega

/-- Every child of an attainable Adam node reached by a legal move is attainable. -/
theorem wit_child_adam (hval : S.Valid) {w : Node} (hw : 1 ≤ S.wit w) (hown : S.ow w = Player.adam)
    {c : Bool} {i : ℕ} (hi : 1 ≤ i) (hik : i ≤ S.k) (hE : S.E w (c, i)) :
    1 ≤ S.wit (w ++ [c]) := by
  have hIC : S.IConsAt (S.labOf w) i (w ++ [c]) :=
    claim30 hval hw hi hik hE (by rw [hown]; exact fun h => absurd h (by simp))
  have hne : S.leastIC (S.labOf w) (w ++ [c]) ≠ 0 := (leastIC_min hi hik hIC).2
  have := le_wit_append (S := S) (v := w) (c := c) leastIC_le
    (leastIC_witClause hown hne (by omega))
  omega

/-- At an attainable pick-priority node the child reached by `σ` is attainable, with witness
value at least the priority played by `σ`. -/
theorem wit_child_pick {w : Node} (hw : 1 ≤ S.wit w) (hown : S.ow w = Player.eve)
    (hpp : S.PickPriority w) (hval : S.Valid) (hbd : S.PrioBounded) :
    (S.mv (S.σ (S.hst w))).2 ≤ S.wit (w ++ [(S.mv (S.σ (S.hst w))).1]) ∧
      1 ≤ S.wit (w ++ [(S.mv (S.σ (S.hst w))).1]) := by
  have hE : S.E w (S.mv (S.σ (S.hst w))) := sigma_edge hw hown hval
  obtain ⟨hi1, hik⟩ := prio_range_of_E hbd hE
  have hE' : S.E w ((S.mv (S.σ (S.hst w))).1, (S.mv (S.σ (S.hst w))).2) := hE
  have hIC := claim30 hval hw hi1 hik hE' (fun _ => rfl)
  have hcl : S.witClause (S.labOf w) w (S.mv (S.σ (S.hst w))).1 (S.mv (S.σ (S.hst w))).2 :=
    ⟨labOf_wit_ne_zero hw, hIC, Or.inr (Or.inr (Or.inl ⟨hown, hpp, hE'⟩))⟩
  have := le_wit_append (S := S) hik hcl
  exact ⟨this, by omega⟩

/-- At an attainable branching node the primary child is attainable. -/
theorem wit_child_pri {w : Node} (hw : 1 ≤ S.wit w) (hk : 1 ≤ S.k)
    (hown : S.ow w = Player.eve) (hbr : S.Branching w) (hval : S.Valid) :
    1 ≤ S.wit (w ++ [S.priDir (S.labOf w)]) := by
  have hE : S.E w (S.mv (S.σ (S.hst w))) := sigma_edge hw hown hval
  have h2 : (S.mv (S.σ (S.hst w))).2 = 1 := (hbr _).1 hE
  have hpd : S.priDir (S.labOf w) = (S.mv (S.σ (S.hst w))).1 := rfl
  have hE' : S.E w (S.priDir (S.labOf w), 1) := by
    rw [hpd, ← h2]
    exact hE
  have hIC := claim30 hval hw (le_refl 1) hk hE' (by
    intro _
    rw [hpd, ← h2])
  have hcl : S.witClause (S.labOf w) w (S.priDir (S.labOf w)) 1 :=
    ⟨labOf_wit_ne_zero hw, hIC, Or.inr (Or.inr (Or.inr (Or.inl ⟨hown, hbr, rfl, rfl⟩)))⟩
  exact le_wit_append (S := S) hk hcl

/-- At a branching node with a type, the secondary child is attainable, with witness value at
least the type. -/
theorem wit_child_sec {w : Node} (h : S.typeOf (S.labOf w) w ≠ 0) :
    S.typeOf (S.labOf w) w ≤ S.wit (w ++ [!S.priDir (S.labOf w)]) := by
  obtain ⟨h1, h2, h3, h4, h5, h6⟩ := typeOf_spec h
  refine le_wit_append (S := S) h2 ⟨h4, h3, Or.inr (Or.inr (Or.inr (Or.inr ⟨h5, h6, ?_, rfl⟩)))⟩
  simp

/-! ### The code value -/

theorem wit_le_cod (w : Node) : S.wit w ≤ S.cod w := by
  induction w using List.reverseRecOn with
  | nil => simp
  | append_singleton v c _ => rw [cod_append]; exact le_max_left _ _

theorem cod_le (w : Node) (hk : 1 ≤ S.k) : S.cod w ≤ S.k := by
  induction w using List.reverseRecOn with
  | nil => simp
  | append_singleton v c _ =>
    rw [cod_append]
    refine max_le (wit_le _) ?_
    rw [codExtra]
    split_ifs
    · exact rOf_le _ hk
    · omega

/-- A node with a code value is attainable. -/
theorem wit_pos_of_cod_pos {w : Node} (h : 1 ≤ S.cod w) : 1 ≤ S.wit w := by
  induction w using List.reverseRecOn with
  | nil => simpa using h
  | append_singleton v c _ =>
    rw [cod_append] at h
    rcases le_or_gt 1 (S.wit (v ++ [c])) with h1 | h1
    · exact h1
    · exfalso
      have hex : 1 ≤ S.codExtra (S.labOf v) v c := by omega
      rw [codExtra] at hex
      split_ifs at hex with hc
      · obtain ⟨_, _, hne, ht, _⟩ := hc
        have hcc : c = !S.priDir (S.labOf v) := by
          cases hd : S.priDir (S.labOf v) <;> cases c <;> simp_all
        have := wit_child_sec (S := S) (w := v) ht
        rw [← hcc] at this
        have h9 := (typeOf_spec ht).1
        omega
      · omega

/-- Outside the case of a secondary child of a branching node, the code value equals the
witness value. -/
theorem cod_eq_wit {v : Node} {c : Bool}
    (h : ¬ (S.ow v = Player.eve ∧ S.Branching v ∧ c ≠ S.priDir (S.labOf v))) :
    S.cod (v ++ [c]) = S.wit (v ++ [c]) := by
  rw [cod_append, codExtra, if_neg (by tauto)]
  simp

/-- The reason why the witness value of a node is at least `i`. -/
theorem witClause_cases {v : Node} {c : Bool} {i : ℕ}
    (hcl : S.witClause (S.labOf v) v c i) :
    S.recd v i
    ∨ (S.ow v = Player.adam ∧
        ∀ j, 1 ≤ j → j < i → ¬ S.IConsAt (S.labOf v) j (v ++ [c]))
    ∨ (S.ow v = Player.eve ∧ S.PickPriority v ∧ S.E v (c, i))
    ∨ (S.ow v = Player.eve ∧ S.Branching v ∧ c = S.priDir (S.labOf v) ∧ i = 1)
    ∨ (S.ow v = Player.eve ∧ S.Branching v ∧ c ≠ S.priDir (S.labOf v) ∧
        i = S.typeOf (S.labOf v) v) := hcl.2.2

/-- If a node is `i`-coding but not an `i`-witness, the inequality responsible for its code
value is the one of Item (4), for a priority `r ≥ i` that is not recorded in the parent. -/
theorem cod_not_wit {v : Node} {c : Bool} {i : ℕ} (h1 : i ≤ S.cod (v ++ [c]))
    (h2 : ¬ i ≤ S.wit (v ++ [c])) :
    ∃ r, i ≤ r ∧ r ≤ S.cod (v ++ [c]) ∧ ¬ S.recd v r := by
  have hi1 : i ≠ 0 := by rintro rfl; exact h2 (Nat.zero_le _)
  rw [cod_append] at h1
  have hex : i ≤ S.codExtra (S.labOf v) v c := by omega
  refine ⟨S.codExtra (S.labOf v) v c, hex, by rw [cod_append]; exact le_max_right _ _, ?_⟩
  rw [codExtra] at hex ⊢
  split_ifs at hex ⊢ with hc
  · exact hc.2.2.2.2
  · omega

end Ctx

end Prop27

end BorelMSO


==> anc/lean-formalization/BorelMSO/Memory/Prop27/Limit.lean <==
import BorelMSO.Memory.Prop27.Run

/-!
# Limits of increasing chains of histories

Both halves of the proof of Proposition 27 build an infinite play consistent with the fixed
winning strategy `σ` as the limit of an increasing chain of finite histories.  This file
provides that construction for games of `TreeGame` (`TreeGame.exists_play_of_chain`); since
histories are written from the most recent step to the initial one, an increasing chain is a
chain for the *suffix* order.  It also contains two elementary facts about maximal priorities
occurring infinitely often.
-/

universe u v

namespace BorelMSO

open scoped Classical

namespace TreeGame

variable {Q : Type u} {Λ : Type v} {g : TreeGame.{u, v} Q Λ} {σ : List g.Step → g.Step}
  {pl : Player}

/-- A nonempty suffix of a history consistent with `σ` is a history consistent with `σ`. -/
theorem isHist_of_suffix {h t : List g.Step} (hh : g.IsHist σ pl h) (ht : t <:+ h)
    (hne : t ≠ []) : g.IsHist σ pl t := by
  induction h with
  | nil => exact absurd (List.eq_nil_of_suffix_nil ht) hne
  | cons p h' ih =>
    rcases List.suffix_cons_iff.1 ht with rfl | ht'
    · exact hh
    · obtain ⟨q, hq⟩ : ∃ q, h'.head? = some q := by
        cases h' with
        | nil => exact absurd (List.eq_nil_of_suffix_nil ht') hne
        | cons a t => exact ⟨a, rfl⟩
      exact ih (g.IsHist_tail hh hq) ht'

/-- Two suffixes of the same length of comparable lists coincide. -/
theorem drop_eq_of_suffix {α : Type*} {a b : List α} (hab : a <:+ b) {n : ℕ}
    (hn : n ≤ a.length) : a.drop (a.length - n) = b.drop (b.length - n) := by
  obtain ⟨t, rfl⟩ := hab
  rw [List.length_append, show t.length + a.length - n = t.length + (a.length - n) by omega,
    List.drop_append]
  simp

theorem drop_succ_eq_cons {α : Type*} {l : List α} {n : ℕ} (hn : n + 1 < l.length) :
    ∃ x, l.drop (l.length - (n + 2)) = x :: l.drop (l.length - (n + 1)) := by
  have h1 : l.drop (l.length - (n + 2)) ≠ [] := by
    intro h; have := congrArg List.length h; simp at this; omega
  obtain ⟨x, t, hxt⟩ := List.exists_cons_of_ne_nil h1
  refine ⟨x, ?_⟩
  rw [hxt]
  have h2 : l.length - (n + 1) = (l.length - (n + 2)) + 1 := by omega
  rw [h2, ← List.drop_drop, hxt]
  simp

theorem getElem_revPrefix (π : ℕ → g.Step) {N i : ℕ} (hi : i < (g.revPrefix π N).length) :
    (g.revPrefix π N)[i] = π (N - i) := by
  simp only [revPrefix, List.getElem_reverse, List.getElem_map, List.getElem_range]
  congr 1
  simp only [List.length_map, List.length_range]
  have : i < N + 1 := by simpa [revPrefix] using hi
  omega

@[simp] theorem length_revPrefix (π : ℕ → g.Step) (N : ℕ) : (g.revPrefix π N).length = N + 1 := by
  simp [revPrefix]

/-- The steps among the `m` most recent ones of a prefix of a play. -/
theorem mem_take_revPrefix {π : ℕ → g.Step} {N m : ℕ} {x : g.Step} (hm : m ≤ N + 1) :
    x ∈ (g.revPrefix π N).take m ↔ ∃ t, N + 1 - m ≤ t ∧ t ≤ N ∧ π t = x := by
  rw [List.mem_iff_getElem]
  constructor
  · rintro ⟨i, hi, rfl⟩
    simp only [List.length_take, length_revPrefix] at hi
    refine ⟨N - i, by omega, by omega, ?_⟩
    rw [List.getElem_take, getElem_revPrefix]
  · rintro ⟨t, ht1, ht2, rfl⟩
    refine ⟨N - t, by simp; omega, ?_⟩
    rw [List.getElem_take, getElem_revPrefix]
    congr 1
    omega

/-- The limit of an increasing chain (for the suffix order) of histories consistent with `σ`
is an infinite play consistent with `σ`. -/
theorem exists_play_of_chain {hs : ℕ → List g.Step} (hpre : ∀ j, hs j <:+ hs (j + 1))
    (hlen : ∀ N, ∃ j, N ≤ (hs j).length) (hhist : ∀ j, g.IsHist σ pl (hs j)) :
    ∃ π, g.IsPlay π ∧ g.Consistent σ pl π ∧
      ∀ j n, n < (hs j).length → g.revPrefix π n = (hs j).drop ((hs j).length - (n + 1)) := by
  have hmono : ∀ j j', j ≤ j' → hs j <:+ hs j' := by
    intro j j' h
    induction j' with
    | zero => rw [Nat.le_zero.1 h]
    | succ n ih =>
      rcases Nat.lt_or_ge j (n + 1) with h1 | h1
      · exact (ih (by omega)).trans (hpre n)
      · have : j = n + 1 := by omega
        rw [this]
  set J : ℕ → ℕ := fun n => (hlen (n + 1)).choose with hJ
  have hJspec : ∀ n, n + 1 ≤ (hs (J n)).length := fun n => (hlen (n + 1)).choose_spec
  -- the suffix of length `n + 1`
  set suf : ℕ → List g.Step := fun n => (hs (J n)).drop ((hs (J n)).length - (n + 1)) with hsuf
  have hsufj : ∀ j n, n < (hs j).length → suf n = (hs j).drop ((hs j).length - (n + 1)) := by
    intro j n hn
    rcases le_total j (J n) with hle | hle
    · exact (drop_eq_of_suffix (hmono j (J n) hle) (by omega)).symm
    · exact drop_eq_of_suffix (hmono (J n) j hle) (hJspec n)
  have hsuflen : ∀ n, (suf n).length = n + 1 := by
    intro n
    simp only [hsuf, List.length_drop]
    have := hJspec n
    omega
  have hsufhist : ∀ n, g.IsHist σ pl (suf n) := by
    intro n
    refine isHist_of_suffix (hhist (J n)) (List.drop_suffix _ _) ?_
    intro h
    have := hsuflen n
    rw [h] at this
    simp at this
  set π : ℕ → g.Step := fun n => (suf n).headD g.start with hπ
  have hsufsucc : ∀ n, suf (n + 1) = π (n + 1) :: suf n := by
    intro n
    have h1 := hJspec (n + 1)
    obtain ⟨x, hx⟩ := drop_succ_eq_cons (l := hs (J (n + 1))) (n := n) (by omega)
    have h2 : suf (n + 1) = x :: suf n := by
      rw [hsufj (J (n + 1)) n (by omega)]
      exact hx
    have h3 : π (n + 1) = x := by
      show (suf (n + 1)).headD g.start = x
      rw [h2]; rfl
    rw [h2, h3]
  have hsuf0 : suf 0 = [g.start] := by
    obtain ⟨x, hx⟩ := List.length_eq_one_iff.1 (hsuflen 0)
    have h2 := hsufhist 0
    rw [hx] at h2 ⊢
    have h3 : x = g.start := h2
    rw [h3]
  have hrev : ∀ n, g.revPrefix π n = suf n := by
    intro n
    induction n with
    | zero =>
      rw [revPrefix_zero, hsuf0]
      show [(suf 0).headD g.start] = _
      rw [hsuf0]; rfl
    | succ n ih => rw [revPrefix_succ, ih, hsufsucc]
  refine ⟨π, ⟨?_, fun n => ?_⟩, fun n hown => ?_, fun j n hn => by rw [hrev, hsufj j n hn]⟩
  · show (suf 0).headD g.start = g.start
    rw [hsuf0]; rfl
  · have h1 := hsufhist (n + 1)
    rw [hsufsucc] at h1
    have hq : (suf n).head? = some (π n) := by
      rw [← hrev]; exact g.revPrefix_head? π n
    exact g.IsHist_edge h1 hq
  · have h1 := hsufhist (n + 1)
    rw [hsufsucc] at h1
    have hq : (suf n).head? = some (π n) := by
      rw [← hrev]; exact g.revPrefix_head? π n
    rw [hrev]
    exact g.IsHist_move h1 hq hown

/-- The node of the suffix of length `n + 1` of a history is the prefix of length `n` of its
node. -/
theorem nodeOf_drop {h : List g.Step} (hh : g.IsHist σ pl h) {n : ℕ} (hn : n < h.length) :
    g.nodeOf ((h.drop (h.length - (n + 1))).headD g.start) =
      (g.nodeOf (h.headD g.start)).take n := by
  induction h with
  | nil => simp at hn
  | cons p t ih =>
    rcases Nat.lt_or_ge (n + 1) (p :: t).length with hlt | hge
    · obtain ⟨q, t', rfl⟩ : ∃ q t', t = q :: t' := by
        cases t with
        | nil => simp at hlt
        | cons a b => exact ⟨a, b, rfl⟩
      have h1 : (p :: q :: t').length - (n + 1) = ((q :: t').length - (n + 1)) + 1 := by
        simp only [List.length_cons] at hlt ⊢; omega
      rw [h1, List.drop_succ_cons, ih hh.1 (by simp only [List.length_cons] at hlt ⊢; omega)]
      obtain ⟨c, hc⟩ := g.edge_child' hh.2.1
      simp only [List.headD_cons] at hc ⊢
      rw [hc, List.take_append_of_le_length]
      have := g.hist_length hh.1 q rfl
      simp only [List.length_cons] at hlt this
      omega
    · have h1 : (p :: t).length - (n + 1) = 0 := by omega
      rw [h1, List.drop_zero]
      have := g.hist_length hh p rfl
      simp only [List.headD_cons]
      rw [List.take_of_length_le (by simp only [List.length_cons] at hge this; omega)]

end TreeGame

/-! ### Maximal priorities occurring infinitely often -/

theorem eventually_lt_of_not_infOften {p : ℕ → ℕ} {I k : ℕ} (hb : ∀ n, p n ≤ k)
    (h : ∀ j, I ≤ j → j ≤ k → ¬ InfOften p j) : ∃ N, ∀ t, N ≤ t → p t < I := by
  suffices H : ∀ d J, I ≤ J → k + 1 ≤ J + d → ∃ N, ∀ t, N ≤ t → p t < J by
    obtain ⟨N, hN⟩ := H (k + 1) I (le_refl I) (by omega)
    exact ⟨N, hN⟩
  intro d
  induction d with
  | zero =>
    intro J _ hJ
    exact ⟨0, fun t _ => by have := hb t; omega⟩
  | succ d ih =>
    intro J hIJ hJ
    rcases le_or_gt (k + 1) J with hk1 | hk1
    · exact ⟨0, fun t _ => by have := hb t; omega⟩
    obtain ⟨N₂, hN₂⟩ := ih (J + 1) (by omega) (by omega)
    have hnI : ¬ InfOften p J := h J hIJ (by omega)
    rw [InfOften] at hnI
    push_neg at hnI
    obtain ⟨N₁, hN₁⟩ := hnI
    refine ⟨max N₁ N₂, fun t ht => ?_⟩
    rw [max_le_iff] at ht
    have h1 := hN₁ t ht.1
    have h2 := hN₂ t ht.2
    omega

/-- If some value at least `I` occurs infinitely often (in a bounded sequence), then the
largest value occurring infinitely often is at least `I`. -/
theorem le_of_maxInfOften {p : ℕ → ℕ} {imax I k : ℕ} (hb : ∀ n, p n ≤ k)
    (hm : MaxInfOften p imax) (h : ∀ N, ∃ t, N ≤ t ∧ I ≤ p t) : I ≤ imax := by
  by_contra hcon
  push_neg at hcon
  have hno : ∀ j, I ≤ j → j ≤ k → ¬ InfOften p j := fun j hj _ => hm.2 j (by omega)
  obtain ⟨N, hN⟩ := eventually_lt_of_not_infOften hb hno
  obtain ⟨t, ht1, ht2⟩ := h N
  have := hN t ht1
  omega

/-! ### Building a play consistent with `σ` out of a chain of histories -/

namespace Prop27

namespace Ctx

variable {Q : Type u} {Λ : Type v}

/-- The conclusion of both halves of the proof of Proposition 27: there is a play consistent
with `σ` following the same branch as the play `R` and with the same maximal priority
occurring infinitely often. -/
def SigmaPlay (S : Ctx Q Λ) (R : Run S) (imax : ℕ) : Prop :=
  ∃ π, S.g.IsPlay π ∧ S.g.Consistent S.σ Player.eve π ∧
    (∀ n, S.g.nodeOf (π n) = R.nd n) ∧ MaxInfOften (S.g.prioSeq S.prio π) imax

variable {S : Ctx Q Λ}

/-- An increasing chain of histories following the branch of `R`, each segment of which has
maximal priority `imax`, produces the play required by `SigmaPlay`. -/
theorem sigmaPlay_of_chain {R : Run S} {imax : ℕ} (himax : 1 ≤ imax) {g : ℕ → ℕ}
    {hs : ℕ → List S.g.Step} (hgmono : ∀ j, g j < g (j + 1))
    (hhist : ∀ j, S.Hist (hs j)) (hnode : ∀ j, S.hn (hs j) = R.nd (g j))
    (hpre : ∀ j, hs j <:+ hs (j + 1))
    (hseg : ∀ j, S.maxP (after (hs j) (hs (j + 1))) = imax) :
    SigmaPlay S R imax := by
  have hlenj : ∀ j, (hs j).length = g j + 1 := by
    intro j
    rw [length_hist (hhist j), hnode j, R.nd_length]
  have hgj : ∀ j, j ≤ g j := by
    intro j
    induction j with
    | zero => exact Nat.zero_le _
    | succ j ih => have := hgmono j; omega
  obtain ⟨π, hplay, hcons, hph⟩ :=
    TreeGame.exists_play_of_chain hpre (fun N => ⟨N, by rw [hlenj]; have := hgj N; omega⟩)
      hhist
  have hfull : ∀ j, S.g.revPrefix π (g j) = hs j := by
    intro j
    rw [hph j (g j) (by rw [hlenj]; omega), hlenj, Nat.sub_self, List.drop_zero]
  -- the steps of a segment
  have hseg_mem : ∀ j t, g j < t → t ≤ g (j + 1) → π t ∈ after (hs j) (hs (j + 1)) := by
    intro j t h1 h2
    rw [after, ← hfull (j + 1), TreeGame.length_revPrefix, hlenj]
    refine (TreeGame.mem_take_revPrefix (by have := hgmono j; omega)).2 ⟨t, by omega, h2, rfl⟩
  have hseg_mem' : ∀ j x, x ∈ after (hs j) (hs (j + 1)) →
      ∃ t, g j < t ∧ t ≤ g (j + 1) ∧ π t = x := by
    intro j x hx
    rw [after, ← hfull (j + 1), TreeGame.length_revPrefix, hlenj] at hx
    obtain ⟨t, ht1, ht2, ht3⟩ :=
      (TreeGame.mem_take_revPrefix (by have := hgmono j; omega)).1 hx
    exact ⟨t, by have := hgmono j; omega, ht2, ht3⟩
  refine ⟨π, hplay, hcons, ?_, ?_, ?_⟩
  · intro n
    have h1 := TreeGame.nodeOf_drop (hhist n) (n := n) (by rw [hlenj]; have := hgj n; omega)
    rw [← hph n n (by rw [hlenj]; have := hgj n; omega)] at h1
    have h2 : (S.g.revPrefix π n).headD S.g.start = π n := by
      have := S.g.revPrefix_head? π n
      cases hh : S.g.revPrefix π n with
      | nil => simp [TreeGame.revPrefix] at hh
      | cons a t => rw [hh] at this; simp at this; simp [this]
    rw [h2] at h1
    rw [h1]
    show (S.hn (hs n)).take n = _
    rw [hnode n]
    obtain ⟨t, ht⟩ := R.nd_prefix (hgj n)
    rw [← ht, List.take_left' (R.nd_length n)]
  · intro N
    obtain ⟨x, hxmem, hx2⟩ : ∃ x ∈ after (hs N) (hs (N + 1)), (S.mv x).2 = imax := by
      have := hseg N
      exact maxP_pos_mem (by omega) |>.imp fun x hx => ⟨hx.1, by rw [hx.2, this]⟩
    obtain ⟨t, ht1, ht2, rfl⟩ := hseg_mem' N x hxmem
    obtain ⟨t', rfl⟩ : ∃ t', t = t' + 1 := ⟨t - 1, by omega⟩
    refine ⟨t', by have := hgj N; omega, ?_⟩
    rw [TreeGame.prioSeq_eq_mv]
    exact hx2
  · intro j' hj' hinf
    have hbound : ∀ j t, g 0 ≤ t → t < g j → (S.mv (π (t + 1))).2 ≤ imax := by
      intro j
      induction j with
      | zero => intro t h1 h2; omega
      | succ j ih =>
        intro t h1 h2
        rcases Nat.lt_or_ge t (g j) with h3 | h3
        · exact ih t h1 h3
        · have := le_maxP (hseg_mem j (t + 1) (by omega) (by omega))
          rw [hseg j] at this
          exact this
    obtain ⟨t, ht1, ht2⟩ := hinf (g 0)
    have := hbound (t + 1) t ht1 (by have := hgj (t + 1); omega)
    rw [TreeGame.prioSeq_eq_mv] at ht2
    have h5 : (S.mv (π (t + 1))).2 = j' := ht2
    omega

end Ctx

end Prop27

end BorelMSO


==> anc/lean-formalization/BorelMSO/Memory/Prop27/Normalized.lean <==
import BorelMSO.Memory.Prop27.CaseA
import BorelMSO.Memory.Prop27.CaseB3

/-!
# Proposition 27

This file assembles the two cases of the analysis of a play consistent with the strategy
`Ctx.tau` into the statement of Proposition 27: in a prioritized Borel game with one state
and `k` priorities (in the normal form of the paper), a winning strategy of Eve can be
replaced by a winning strategy using `k` states of memory.
-/

namespace BorelMSO

open scoped Classical

namespace Prop27

namespace Ctx

/-- The `Run` recording an infinite play consistent with the strategy `S.tau`. -/
noncomputable def runOfPlay {Q : Type*} {Λ : Type*} (S : Ctx Q Λ) {π : ℕ → S.g.Step}
    (hplay : S.g.IsPlay π) (hcons : S.g.Consistent S.tau Player.eve π) : Run S where
  nd n := S.g.nodeOf (π n)
  mv n := S.mv (π (n + 1))
  mem n := S.memN (S.g.revPrefix π n)
  nd_zero := by rw [hplay.1]; rfl
  nd_succ n := by
    obtain ⟨e, he, hsrc⟩ := hplay.2 n
    rw [he, TreeGame.nodeOf_some_of_src (by rw [hsrc])]
    rfl
  edge n := by
    obtain ⟨e, he, hsrc⟩ := hplay.2 n
    exact ⟨e, by rw [hsrc, TreeGame.pos_eq_posOf S.one], by rw [he]⟩
  eve n hown := by
    have hown' : S.g.owner (π n) = Player.eve := by
      rw [TreeGame.owner, TreeGame.pos_eq_posOf S.one]; exact hown
    have h1 := hcons n hown'
    have h2 : S.hn (S.g.revPrefix π n) = S.g.nodeOf (π n) := by
      have := S.g.revPrefix_head? π n
      cases hh : S.g.revPrefix π n with
      | nil => simp [TreeGame.revPrefix] at hh
      | cons a t => rw [hh] at this; simp at this; simp [hn, this]
    show S.mv (π (n + 1)) = _
    rw [h1, tau, chT, h2, mv_edgeAt (E_chOS hown)]
  mem_zero := by
    show S.memN (S.g.revPrefix π 0) = 1
    rw [TreeGame.revPrefix_zero, hplay.1]
    rfl
  mem_succ n := by
    show S.memN (S.g.revPrefix π (n + 1)) = _
    obtain ⟨e, he, hsrc⟩ := hplay.2 n
    rw [memN, S.g.memState_revPrefix_succ _ _ hplay, he]
    show S.memStep _ (S.g.src e).1 _ = _
    rw [hsrc]
    rfl

/-- Along any play consistent with `S.tau`, the witness values are eventually bounded by the
maximal priority produced infinitely often. -/
theorem fin_witnesses_above_max (hk : 1 ≤ S.k) (hbd : S.PrioBounded)
    (hnorm : S.Normalized) (hval : S.Valid) {R : Run S} {imax : ℕ}
    (himax1 : 1 ≤ imax) (hmax : MaxInfOften (fun n => (R.mv n).2) imax) :
    ∃ N, ∀ n, N ≤ n → ¬ imax + 1 ≤ S.wit (R.nd n) := by
  by_contra hcon
  push_neg at hcon
  set P : ℕ → Prop := fun i => ∀ N, ∃ n, N ≤ n ∧ i ≤ S.wit (R.nd n) with hP
  have hPim : P (imax + 1) := fun N => hcon N
  have hik : imax + 1 ≤ S.k := by
    obtain ⟨n, -, hn⟩ := hPim 0
    exact le_trans hn (wit_le _)
  set j := Nat.findGreatest P S.k with hj
  have hj1 : imax + 1 ≤ j := Nat.le_findGreatest hik hPim
  have hjk : j ≤ S.k := Nat.findGreatest_le _
  have hPj : P j := Nat.findGreatest_spec hik hPim
  have hnPj : ¬ P (j + 1) := by
    rcases Nat.lt_or_ge S.k (j + 1) with h | h
    · intro hc
      obtain ⟨n, -, hn⟩ := hc 0
      have := wit_le (S := S) (R.nd n)
      omega
    · exact Nat.findGreatest_is_greatest (by omega) h
  have hfinj : ∃ N, ∀ n, N ≤ n → ¬ j + 1 ≤ S.wit (R.nd n) := by
    by_contra hc
    push_neg at hc
    exact hnPj (fun N => by obtain ⟨n, h1, h2⟩ := hc N; exact ⟨n, h1, h2⟩)
  have hinf : ∀ N, ∃ t, N ≤ t ∧ j ≤ (R.mv t).2 :=
    Run.claim34 (R := R) hk hbd hnorm hval (i := j) (by omega) hjk hPj hfinj
  have := le_of_maxInfOften (p := fun n => (R.mv n).2) (I := j) (k := S.k)
    (fun n => (Run.prio_range (R := R) hbd n).2) hmax hinf
  omega

/-- The conclusion of the analysis of Proposition 27: every play consistent with `S.tau`
follows the same branch, and produces the same maximal priority, as some play consistent
with `S.σ`. -/
theorem exists_sigmaPlay (hk : 1 ≤ S.k) (hbd : S.PrioBounded) (hnorm : S.Normalized)
    (hval : S.Valid) (R : Run S) :
    ∃ imax, MaxInfOften (fun n => (R.mv n).2) imax ∧ SigmaPlay S R imax := by
  obtain ⟨imax, hmax⟩ := exists_maxInfOften (f := fun n => (R.mv n).2) (k := S.k)
    (fun n => (Run.prio_range (R := R) hbd n).2)
  obtain ⟨n₀, -, hn₀⟩ := hmax.1 0
  have hn₀' : (R.mv n₀).2 = imax := hn₀
  have himax1 : 1 ≤ imax := by
    have := (Run.prio_range (R := R) hbd n₀).1; omega
  have himaxk : imax ≤ S.k := by
    have := (Run.prio_range (R := R) hbd n₀).2; omega
  refine ⟨imax, hmax, ?_⟩
  have hfin := fin_witnesses_above_max hk hbd hnorm hval himax1 hmax
  by_cases hinf : ∀ N, ∃ n, N ≤ n ∧ imax ≤ S.wit (R.nd n)
  · exact sigmaPlay_of_inf_witnesses himax1 himaxk hinf hfin
  · push_neg at hinf
    obtain ⟨N, hN⟩ := hinf
    exact sigmaPlay_of_fin_witnesses hk hbd hnorm hval himax1 himaxk hmax
      ⟨N, fun n hn => by have := hN n hn; omega⟩

end Ctx

variable {Q : Type*} {Λ : Type*}

/-- **Proposition 27** for a game in normal form: in a prioritized Borel game with one state
and priorities in `{1, …, k}`, if Eve wins with the strategy `S.σ` then she wins with a
strategy using `k` states of memory.

Here the game is assumed to be in the normal form described in the paper (every node of Eve
is either branching or pick-priority).  The assumption is removed in
`BorelMSO/Memory/Prop27/Split.lean`, by inserting intermediate nodes. -/
theorem exists_kMemory_of_win_normalized (S : Ctx Q Λ) (hk : 1 ≤ S.k) (hbd : S.PrioBounded)
    (hnorm : S.Normalized) (W : ℕ → Set Branch) (hval : S.Valid)
    (hwin : S.g.WinningFor S.σ Player.eve (S.g.PrioWin S.prio W)) :
    ∃ τ, S.g.ValidStrat τ Player.eve ∧ S.g.UsesMemory τ (Fin S.k) ∧
      S.g.WinningFor τ Player.eve (S.g.PrioWin S.prio W) := by
  refine ⟨S.tau, Ctx.valid_tau, Ctx.usesMem_tau hk, ?_⟩
  intro π hplay hcons
  set R := S.runOfPlay hplay hcons
  obtain ⟨imax, hmax, π', hp', hc', hnodes, hmax'⟩ := Ctx.exists_sigmaPlay hk hbd hnorm hval R
  have hbr : S.g.branchOf π' = S.g.branchOf π := by
    funext n
    rw [TreeGame.branchOf, TreeGame.branchOf, hnodes (n + 1)]
    rfl
  obtain ⟨i, hi, hiW⟩ := hwin π' hp' hc'
  have hii : i = imax := hi.unique hmax'
  subst hii
  have hseq : S.g.prioSeq S.prio π = fun n => (R.mv n).2 := by
    funext n
    rw [TreeGame.prioSeq_eq_mv]
    rfl
  exact ⟨i, by rw [hseq]; exact hmax, by rwa [hbr] at hiW⟩

end Prop27

end BorelMSO


==> anc/lean-formalization/BorelMSO/Memory/Prop27/Run.lean <==
import BorelMSO.Memory.Prop27.Strategy

/-!
# Plays consistent with the strategy of Proposition 27

A `Ctx.Run` records an infinite play consistent with the strategy `Ctx.tau`, together with
the memory state at each step.  This file establishes the basic properties of such a play:
every node it visits is attainable, the memory stays in `{1, …, k}`, and the elementary
recurrences for the most recent `i`-witness ancestor and for the predicate "`i` is recorded".
-/

namespace BorelMSO

open scoped Classical

namespace Prop27

namespace Ctx

/-- An infinite play consistent with the strategy `tau`, presented by its sequence of nodes,
of moves, and of memory states. -/
structure Run {Q : Type*} {Λ : Type*} (S : Ctx Q Λ) where
  /-- The node visited at each step. -/
  nd : ℕ → Node
  /-- The move played at each step. -/
  mv : ℕ → Move
  /-- The memory state at each step. -/
  mem : ℕ → ℕ
  /-- The play starts at the root. -/
  nd_zero : nd 0 = []
  /-- The nodes follow the moves. -/
  nd_succ : ∀ n, nd (n + 1) = nd n ++ [(mv n).1]
  /-- Every move is legal. -/
  edge : ∀ n, S.E (nd n) (mv n)
  /-- Eve follows the strategy. -/
  eve : ∀ n, S.ow (nd n) = Player.eve → mv n = S.chOS (mem n) (nd n)
  /-- The memory starts at `1`. -/
  mem_zero : mem 0 = 1
  /-- The memory is updated along the moves. -/
  mem_succ : ∀ n, mem (n + 1) = S.memStep (mem n) (nd n) (mv n)

namespace Run

variable {Q : Type*} {Λ : Type*} {S : Ctx Q Λ} (R : Run S)

theorem nd_length (n : ℕ) : (R.nd n).length = n := by
  induction n with
  | zero => rw [R.nd_zero]; rfl
  | succ n ih => rw [R.nd_succ]; simp [ih]

theorem nd_prefix {t n : ℕ} (h : t ≤ n) : R.nd t <+: R.nd n := by
  induction n with
  | zero => rw [Nat.le_zero.1 h]
  | succ n ih =>
    rcases Nat.lt_or_ge t (n + 1) with h1 | h1
    · exact (ih (by omega)).trans (by rw [R.nd_succ]; exact List.prefix_append _ _)
    · have : t = n + 1 := by omega
      rw [this]

theorem prefix_eq {u : Node} {n : ℕ} (h : u <+: R.nd n) : u = R.nd u.length := by
  induction n with
  | zero =>
    rw [R.nd_zero] at h
    rw [List.prefix_nil.1 h]
    simp only [List.length_nil, R.nd_zero]
  | succ n ih =>
    rw [R.nd_succ] at h
    rcases List.prefix_concat_iff.1 h with rfl | h'
    · rw [← R.nd_succ, R.nd_length]
    · exact ih h'

variable {R}

theorem prio_range (hbd : S.PrioBounded) (n : ℕ) :
    1 ≤ (R.mv n).2 ∧ (R.mv n).2 ≤ S.k := prio_range_of_E hbd (R.edge n)

theorem mem_range (hk : 1 ≤ S.k) (n : ℕ) : 1 ≤ R.mem n ∧ R.mem n ≤ S.k := by
  induction n with
  | zero => rw [R.mem_zero]; exact ⟨le_refl 1, hk⟩
  | succ n ih => rw [R.mem_succ]; exact memStep_range hk ih.1 ih.2 _ _

/-! ### The moves of Eve -/

theorem branching_child {n : ℕ} (hown : S.ow (R.nd n) = Player.eve)
    (hbr : S.Branching (R.nd n)) :
    (R.mv n).2 = 1 ∧
      ((S.GoSec (R.mem n) (R.nd n) ∧ R.nd (n + 1) = S.secChild (R.nd n)) ∨
        (¬ S.GoSec (R.mem n) (R.nd n) ∧ R.nd (n + 1) = S.priChild (R.nd n))) := by
  have hm := R.eve n hown
  rw [chOS, if_pos hown, if_pos hbr] at hm
  by_cases hgo : S.GoSec (R.mem n) (R.nd n)
  · rw [if_pos hgo] at hm
    refine ⟨by rw [hm], Or.inl ⟨hgo, ?_⟩⟩
    rw [R.nd_succ, hm, secChild]
  · rw [if_neg hgo] at hm
    refine ⟨by rw [hm], Or.inr ⟨hgo, ?_⟩⟩
    rw [R.nd_succ, hm, priChild]

theorem pick_child {n : ℕ} (hown : S.ow (R.nd n) = Player.eve)
    (hbr : ¬ S.Branching (R.nd n)) :
    (R.mv n).1 = (S.anyMove (R.nd n)).1 ∧
      (((R.mv n).2 = S.wit (R.nd (n + 1)) ∧
          S.E (R.nd n) ((R.mv n).1, S.wit (R.nd (n + 1))))
        ∨ ((R.mv n).2 = S.leastPrio (R.nd n) ∧
          ¬ S.E (R.nd n) ((R.mv n).1, S.wit (R.nd (n + 1))))) := by
  have hm := R.eve n hown
  rw [chOS, if_pos hown, if_neg hbr] at hm
  split_ifs at hm with hE
  · have h1 : (R.mv n).1 = (S.anyMove (R.nd n)).1 := by rw [hm]
    have h2 : R.nd (n + 1) = R.nd n ++ [(S.anyMove (R.nd n)).1] := by
      rw [R.nd_succ, h1]
    refine ⟨h1, Or.inl ⟨?_, ?_⟩⟩
    · rw [hm, h2]
    · rw [h1, h2]; exact hE
  · have h1 : (R.mv n).1 = (S.anyMove (R.nd n)).1 := by rw [hm]
    have h2 : R.nd (n + 1) = R.nd n ++ [(S.anyMove (R.nd n)).1] := by
      rw [R.nd_succ, h1]
    refine ⟨h1, Or.inr ⟨by rw [hm], ?_⟩⟩
    rw [h1, h2]
    exact hE

/-! ### Attainability -/

theorem branching_not_pickPriority {v : Node} (hbr : S.Branching v) :
    ¬ S.PickPriority v := by
  rintro ⟨c₀, hc⟩
  have h1 : S.E v (true, 1) := (hbr _).2 rfl
  have h2 : S.E v (false, 1) := (hbr _).2 rfl
  have := hc _ h1
  have := hc _ h2
  simp_all

/-- Every node visited by a play consistent with `tau` is attainable. -/
theorem att (hk : 1 ≤ S.k) (hbd : S.PrioBounded) (hnorm : S.Normalized)
    (hval : S.Valid) (n : ℕ) : 1 ≤ S.wit (R.nd n) := by
  induction n with
  | zero => rw [R.nd_zero]; simpa using hk
  | succ n ih =>
    by_cases hown : S.ow (R.nd n) = Player.eve
    · rcases hnorm _ hown with hbr | hpp
      · obtain ⟨_, hc⟩ := branching_child hown hbr
        rcases hc with ⟨hgo, hnd⟩ | ⟨_, hnd⟩
        · rw [hnd]
          rcases hgo with h1 | h2
          · have hc : 1 ≤ S.cod (S.secChild (R.nd n)) := by
              rw [h1]; exact (mem_range hk n).1
            exact wit_pos_of_cod_pos hc
          · have h3 : S.wit (S.secChild (R.nd n)) ≠ 0 := by
              intro hcon
              rw [hcon] at h2
              exact recd_zero _ h2.2
            omega
        · rw [hnd, priChild]
          exact wit_child_pri ih hk hown hbr hval
      · have hnbr : ¬ S.Branching (R.nd n) := fun hb => branching_not_pickPriority hb hpp
        obtain ⟨hdir, -⟩ := pick_child hown hnbr
        rw [R.nd_succ, hdir]
        have hw := (wit_child_pick ih hown hpp hval hbd).2
        have heq : (S.mv (S.σ (S.hst (R.nd n)))).1 = (S.anyMove (R.nd n)).1 :=
          pickDir_unique hpp (sigma_edge ih hown hval)
        rwa [heq] at hw
    · have hadam : S.ow (R.nd n) = Player.adam := by
        cases h : S.ow (R.nd n) with
        | eve => exact absurd h hown
        | adam => rfl
      rw [R.nd_succ]
      exact wit_child_adam hval ih hadam (prio_range hbd n).1 (prio_range hbd n).2 (R.edge n)

/-! ### The most recent `i`-witness ancestor along a play -/

variable (R)

/-- The index of the most recent `i`-witness ancestor of the `n`-th node of the play. -/
noncomputable def ancIdx (n i : ℕ) : ℕ := (S.ancNode (R.nd n) i).length

variable {R}

theorem nd_ancIdx {n i : ℕ} (hi : 1 ≤ i) (hik : i ≤ S.k) :
    R.nd (R.ancIdx n i) = S.ancNode (R.nd n) i := by
  obtain ⟨h1, _, _, _⟩ := ancSpec (S := S) (R.nd n) hi hik
  exact (R.prefix_eq h1).symm

theorem ancIdx_le {n i : ℕ} (hi : 1 ≤ i) (hik : i ≤ S.k) : R.ancIdx n i ≤ n := by
  obtain ⟨h1, _, _, _⟩ := ancSpec (S := S) (R.nd n) hi hik
  have := h1.length_le
  rw [R.nd_length] at this
  exact this

theorem wit_ancIdx {n i : ℕ} (hi : 1 ≤ i) (hik : i ≤ S.k) :
    i ≤ S.wit (R.nd (R.ancIdx n i)) := by
  rw [nd_ancIdx hi hik]
  exact (ancSpec (S := S) (R.nd n) hi hik).2.2.1

theorem ancIdx_max {n i : ℕ} (hi : 1 ≤ i) (hik : i ≤ S.k) {t : ℕ}
    (h1 : R.ancIdx n i < t) (h2 : t ≤ n) : S.wit (R.nd t) < i := by
  obtain ⟨_, _, _, h4⟩ := ancSpec (S := S) (R.nd n) hi hik
  refine h4 (R.nd t) (R.nd_prefix h2) ?_
  rw [R.nd_length]
  exact h1

theorem ancIdx_succ {n i : ℕ} (hi : 1 ≤ i) :
    R.ancIdx (n + 1) i = if i ≤ S.wit (R.nd (n + 1)) then n + 1 else R.ancIdx n i := by
  rw [ancIdx, ancIdx]
  split_ifs with h
  · rw [R.nd_succ] at h ⊢
    rw [ancNode_append_of_le hi h, ← R.nd_succ, R.nd_length]
  · rw [R.nd_succ] at h ⊢
    rw [ancNode_append_of_lt h]

/-! ### Recording a priority along a play -/

theorem recd_succ (n i : ℕ) :
    S.recd (R.nd (n + 1)) i ↔
      (¬ i ≤ S.wit (R.nd (n + 1)) ∧ (S.recd (R.nd n) i ∨ i ≤ S.cod (R.nd (n + 1)))) := by
  conv_lhs => rw [R.nd_succ]
  rw [recd_append, ← R.nd_succ]

theorem recd_start {n i : ℕ} (h1 : i ≤ S.cod (R.nd (n + 1)))
    (h2 : ¬ i ≤ S.wit (R.nd (n + 1))) : S.recd (R.nd (n + 1)) i :=
  (recd_succ n i).2 ⟨h2, Or.inr h1⟩

theorem recd_prop {n₁ n i : ℕ} (h : n₁ ≤ n) (hr : S.recd (R.nd n₁) i)
    (hno : ∀ t, n₁ < t → t ≤ n → ¬ i ≤ S.wit (R.nd t)) : S.recd (R.nd n) i := by
  induction n with
  | zero => rwa [Nat.le_zero.1 h] at hr
  | succ n ih =>
    rcases Nat.lt_or_ge n₁ (n + 1) with h1 | h1
    · refine (recd_succ n i).2 ⟨hno (n + 1) h1 (le_refl _), Or.inl ?_⟩
      exact ih (by omega) (fun t ht1 ht2 => hno t ht1 (by omega))
    · have : n₁ = n + 1 := by omega
      rwa [this] at hr

theorem not_recd_of_wit {n i : ℕ} (h : i ≤ S.wit (R.nd n)) : ¬ S.recd (R.nd n) i := by
  cases n with
  | zero => rw [R.nd_zero]; exact recd_nil S i
  | succ n => rw [recd_succ]; rintro ⟨h1, _⟩; exact h1 h

/-! ### Claim 32 -/

/-- **Claim 32**: if a play visits only finitely many `i`-witnesses, then it visits only
finitely many `i`-coding nodes. -/
theorem claim32 (hk : 1 ≤ S.k) {i N : ℕ} (hi : 1 ≤ i)
    (hfin : ∀ n, N ≤ n → ¬ i ≤ S.wit (R.nd n)) :
    ∃ N', ∀ n, N' ≤ n → ¬ i ≤ S.cod (R.nd n) := by
  suffices H : ∀ d j, i ≤ j → S.k + 1 ≤ j + d →
      ∃ N', ∀ n, N' ≤ n → ¬ j ≤ S.cod (R.nd n) by
    exact H (S.k + 1) i (le_refl i) (by omega)
  intro d
  induction d with
  | zero =>
    intro j _ hjd
    exact ⟨0, fun n _ hc => by have := cod_le (S := S) (R.nd n) hk; omega⟩
  | succ d ih =>
    intro j hij hjd
    rcases le_or_gt (S.k + 1) j with hjk | hjk
    · exact ⟨0, fun n _ hc => by have := cod_le (S := S) (R.nd n) hk; omega⟩
    obtain ⟨N₁, hN₁⟩ := ih (j + 1) (by omega) (by omega)
    by_contra hcon
    push_neg at hcon
    have hnw : ∀ n, N ≤ n → ¬ j ≤ S.wit (R.nd n) := by
      intro n hn hc
      exact hfin n hn (le_trans hij hc)
    obtain ⟨n₁, hn₁, hc₁⟩ := hcon (max (max N N₁) 1)
    rw [max_le_iff, max_le_iff] at hn₁
    obtain ⟨⟨hn₁N, hn₁N₁⟩, hn₁one⟩ := hn₁
    obtain ⟨n₂, hn₂, hc₂⟩ := hcon (n₁ + 1)
    obtain ⟨n₁', he₁⟩ : ∃ t, n₁ = t + 1 := ⟨n₁ - 1, by omega⟩
    obtain ⟨n₂', he₂⟩ : ∃ t, n₂ = t + 1 := ⟨n₂ - 1, by omega⟩
    subst he₁
    subst he₂
    have hr₁ : S.recd (R.nd (n₁' + 1)) j := recd_start hc₁ (hnw (n₁' + 1) (by omega))
    have hr₂ : S.recd (R.nd n₂') j :=
      recd_prop (by omega) hr₁ (fun t ht1 ht2 => hnw t (by omega))
    obtain ⟨r, hr1, hr2, hr3⟩ := cod_not_wit (S := S) (i := j) (v := R.nd n₂') (c := (R.mv n₂').1)
      (by rw [← R.nd_succ]; exact hc₂)
      (by rw [← R.nd_succ]; exact hnw (n₂' + 1) (by omega))
    rw [← R.nd_succ] at hr2
    have hj1 : ¬ j + 1 ≤ S.cod (R.nd (n₂' + 1)) := hN₁ (n₂' + 1) (by omega)
    have hrj : r = j := by omega
    rw [hrj] at hr3
    exact hr3 hr₂

/-! ### Claim 33 -/

/-- **Claim 33**: if the memory state at a node is `m ≥ 2`, then the priority `m` was played
between the most recent `m`-witness ancestor and the node, and `m` is not recorded there. -/
theorem claim33 {n : ℕ} (h2 : 2 ≤ R.mem n) :
    (∃ t, R.ancIdx n (R.mem n) ≤ t ∧ t < n ∧ (R.mv t).2 = R.mem n) ∧
      ¬ S.recd (R.nd n) (R.mem n) := by
  induction n with
  | zero => rw [R.mem_zero] at h2; omega
  | succ n ih =>
    have hstep := R.mem_succ n
    rw [memStep] at hstep
    have hnd : R.nd n ++ [(R.mv n).1] = R.nd (n + 1) := (R.nd_succ n).symm
    rw [hnd] at hstep
    split_ifs at hstep with hc
    · rw [hstep] at h2; omega
    · push_neg at hc
      set μ := R.mem (n + 1) with hμ
      have hbump : S.memBump (R.mem n) (R.nd n) (R.mv n) = μ := hstep.symm
      have hcod : ¬ μ ≤ S.cod (R.nd (n + 1)) := by rw [← hbump] at *; omega
      have hwit : ¬ μ ≤ S.wit (R.nd (n + 1)) := by
        have := wit_le_cod (S := S) (R.nd (n + 1)); omega
      have hanc : R.ancIdx (n + 1) μ = R.ancIdx n μ := by
        rw [ancIdx_succ (by omega), if_neg hwit]
      have hnot : ¬ S.recd (R.nd n) μ → ¬ S.recd (R.nd (n + 1)) μ := by
        intro h hcon
        rcases ((recd_succ n μ).1 hcon).2 with h1 | h1
        · exact h h1
        · exact hcod h1
      rw [memBump] at hbump
      split_ifs at hbump with hd
      · refine ⟨⟨n, ?_, by omega, hbump⟩, hnot (by rw [← hbump]; exact hd.2.2)⟩
        rw [hanc]
        exact ancIdx_le (by omega) (by rw [← hbump] at *; exact hd.2.1)
      · obtain ⟨⟨t, ht1, ht2, ht3⟩, ht4⟩ := ih (by omega)
        rw [hbump] at ht1 ht3 ht4
        exact ⟨⟨t, by rw [hanc]; exact ht1, by omega, ht3⟩, hnot ht4⟩

/-! ### Claim 34 -/

/-- If `i` is recorded at a node of the play, some `i`-coding node occurred before, with no
`i`-witness since. -/
theorem recd_elim {n i : ℕ} (h : S.recd (R.nd n) i) :
    ∃ t, t ≤ n ∧ i ≤ S.cod (R.nd t) ∧ ¬ i ≤ S.wit (R.nd t) ∧
      ∀ s, t < s → s ≤ n → ¬ i ≤ S.wit (R.nd s) := by
  induction n with
  | zero => rw [R.nd_zero] at h; exact absurd h (recd_nil S i)
  | succ n ih =>
    obtain ⟨hw, hrest⟩ := (recd_succ n i).1 h
    rcases hrest with hr | hc
    · obtain ⟨t, ht1, ht2, ht3, ht4⟩ := ih hr
      refine ⟨t, by omega, ht2, ht3, ?_⟩
      intro s hs1 hs2
      rcases Nat.lt_or_ge s (n + 1) with h1 | h1
      · exact ht4 s hs1 (by omega)
      · have : s = n + 1 := by omega
        rw [this]; exact hw
    · refine ⟨n + 1, le_refl _, hc, hw, ?_⟩
      intro s hs1 hs2
      omega

/-- The core step of **Claim 34**: if a node is `i`-coding but not `(i+1)`-coding, and `i` is
not recorded in its parent, then some priority `≥ i` is played between the most recent
`i`-witness ancestor of the parent and the node. -/
theorem claim34_step (hk : 1 ≤ S.k) (hbd : S.PrioBounded) (hnorm : S.Normalized)
    (hval : S.Valid) {i n : ℕ} (hi2 : 2 ≤ i) (hik : i ≤ S.k)
    (hcod : i ≤ S.cod (R.nd (n + 1))) (hnotcod : ¬ i + 1 ≤ S.cod (R.nd (n + 1)))
    (hnotrec : ¬ S.recd (R.nd n) i) :
    ∃ t, R.ancIdx n i ≤ t ∧ t ≤ n ∧ i ≤ (R.mv t).2 := by
  have hatt : 1 ≤ S.wit (R.nd n) := att hk hbd hnorm hval n
  have hcodeq : S.cod (R.nd (n + 1)) = i := by omega
  have hancle : R.ancIdx n i ≤ n := ancIdx_le (by omega) hik
  by_cases hown : S.ow (R.nd n) = Player.eve
  · rcases hnorm _ hown with hbr | hpp
    · obtain ⟨_, hcase⟩ := branching_child hown hbr
      rcases hcase with ⟨hgo, hnd⟩ | ⟨_, hnd⟩
      · rcases hgo with h1 | h2
        · have hmem : R.mem n = i := by rw [← h1, ← hnd, hcodeq]
          obtain ⟨⟨t, ht1, ht2, ht3⟩, _⟩ := claim33 (R := R) (n := n) (by omega)
          refine ⟨t, ?_, by omega, ?_⟩
          · rw [← hmem]; exact ht1
          · rw [ht3, hmem]
        · exfalso
          apply hnotrec
          have hwe : S.wit (S.secChild (R.nd n)) = i := by rw [h2.1, ← hnd, hcodeq]
          rw [← hwe]
          exact h2.2
      · exfalso
        have hdir : (R.mv n).1 = S.priDir (S.labOf (R.nd n)) := by
          have h6 : R.nd n ++ [(R.mv n).1] = R.nd n ++ [S.priDir (S.labOf (R.nd n))] := by
            rw [← R.nd_succ, hnd, priChild]
          simpa using h6
        have hcw : S.cod (R.nd (n + 1)) = S.wit (R.nd (n + 1)) := by
          rw [R.nd_succ]
          exact cod_eq_wit (by rw [hdir]; tauto)
        have hwiti : S.wit (R.nd (n + 1)) = i := by omega
        have hcl : S.witClause (S.labOf (R.nd n)) (R.nd n) ((R.mv n).1) i := by
          have h5 := witClause_wit (S := S) (v := R.nd n) (c := (R.mv n).1)
            (by rw [← R.nd_succ]; omega)
          rw [← R.nd_succ, hwiti] at h5
          exact h5
        rcases witClause_cases hcl with h | h | h | h | h
        · exact hnotrec h
        · rw [hown] at h; exact absurd h.1 (by simp)
        · exact branching_not_pickPriority hbr h.2.1
        · omega
        · exact h.2.2.1 hdir
    · have hnbr : ¬ S.Branching (R.nd n) := fun hb => branching_not_pickPriority hb hpp
      obtain ⟨hdir, hcase⟩ := pick_child hown hnbr
      have hcw : S.cod (R.nd (n + 1)) = S.wit (R.nd (n + 1)) := by
        rw [R.nd_succ]
        exact cod_eq_wit (by tauto)
      have hwiti : S.wit (R.nd (n + 1)) = i := by omega
      have hcl : S.witClause (S.labOf (R.nd n)) (R.nd n) ((R.mv n).1) i := by
        have h5 := witClause_wit (S := S) (v := R.nd n) (c := (R.mv n).1)
          (by rw [← R.nd_succ]; omega)
        rw [← R.nd_succ, hwiti] at h5
        exact h5
      have hE : S.E (R.nd n) ((R.mv n).1, i) := by
        rcases witClause_cases hcl with h | h | h | h | h
        · exact absurd h hnotrec
        · rw [hown] at h; exact absurd h.1 (by simp)
        · exact h.2.2
        · exact absurd h.2.1 hnbr
        · exact absurd h.2.1 hnbr
      rcases hcase with ⟨hp, _⟩ | ⟨_, hne⟩
      · exact ⟨n, hancle, le_refl _, by rw [hp, hwiti]⟩
      · exact absurd (by rw [hwiti]; exact hE) hne
  · have hadam : S.ow (R.nd n) = Player.adam := by
      cases h : S.ow (R.nd n) with
      | eve => exact absurd h hown
      | adam => rfl
    have hcw : S.cod (R.nd (n + 1)) = S.wit (R.nd (n + 1)) := by
      rw [R.nd_succ]
      refine cod_eq_wit ?_
      rw [hadam]
      rintro ⟨h1, -⟩
      exact absurd h1 (by simp)
    have hwiti : S.wit (R.nd (n + 1)) = i := by omega
    have hcl : S.witClause (S.labOf (R.nd n)) (R.nd n) ((R.mv n).1) i := by
      have h5 := witClause_wit (S := S) (v := R.nd n) (c := (R.mv n).1)
        (by rw [← R.nd_succ]; omega)
      rw [← R.nd_succ, hwiti] at h5
      exact h5
    have hIC : S.IConsAt (S.labOf (R.nd n)) ((R.mv n).2) (R.nd n ++ [(R.mv n).1]) :=
      claim30 hval hatt (prio_range hbd n).1 (prio_range hbd n).2 (R.edge n)
        (by rw [hadam]; exact fun h => absurd h (by simp))
    refine ⟨n, hancle, le_refl _, ?_⟩
    rcases witClause_cases hcl with h | h | h | h | h
    · exact absurd h hnotrec
    · by_contra hcon
      exact h.2 _ (prio_range hbd n).1 (by omega) hIC
    · rw [hadam] at h; exact absurd h.1 (by simp)
    · rw [hadam] at h; exact absurd h.1 (by simp)
    · rw [hadam] at h; exact absurd h.1 (by simp)

/-- **Claim 34**: if a play visits infinitely many `i`-witnesses but only finitely many
`(i+1)`-witnesses, then some priority `≥ i` is played infinitely often. -/
theorem claim34 (hk : 1 ≤ S.k) (hbd : S.PrioBounded) (hnorm : S.Normalized)
    (hval : S.Valid) {i : ℕ} (hi2 : 2 ≤ i) (hik : i ≤ S.k)
    (hinf : ∀ N, ∃ n, N ≤ n ∧ i ≤ S.wit (R.nd n))
    (hfin : ∃ N, ∀ n, N ≤ n → ¬ i + 1 ≤ S.wit (R.nd n)) :
    ∀ N, ∃ t, N ≤ t ∧ i ≤ (R.mv t).2 := by
  obtain ⟨Nw, hNw⟩ := hfin
  obtain ⟨N₁, hN₁⟩ := claim32 (R := R) hk (i := i + 1) (by omega) hNw
  intro N
  obtain ⟨n₀, hn₀, hw₀⟩ := hinf (max N N₁)
  rw [max_le_iff] at hn₀
  have hP : ∃ d, i ≤ S.cod (R.nd (n₀ + 1 + d)) := by
    obtain ⟨n', hn'1, hn'2⟩ := hinf (n₀ + 1)
    refine ⟨n' - (n₀ + 1), ?_⟩
    have : n₀ + 1 + (n' - (n₀ + 1)) = n' := by omega
    rw [this]
    exact le_trans hn'2 (wit_le_cod (S := S) (R.nd n'))
  set d₀ := Nat.find hP with hd₀
  have hspec : i ≤ S.cod (R.nd (n₀ + 1 + d₀)) := Nat.find_spec hP
  have hmin : ∀ d, d < d₀ → ¬ i ≤ S.cod (R.nd (n₀ + 1 + d)) := fun d hd => Nat.find_min hP hd
  set n := n₀ + d₀ with hn
  have hn1 : n + 1 = n₀ + 1 + d₀ := by omega
  have hcod : i ≤ S.cod (R.nd (n + 1)) := by rw [hn1]; exact hspec
  have hnotcod : ¬ i + 1 ≤ S.cod (R.nd (n + 1)) := hN₁ (n + 1) (by omega)
  have hnotrec : ¬ S.recd (R.nd n) i := by
    intro hrec
    obtain ⟨t, ht1, ht2, ht3, ht4⟩ := recd_elim hrec
    rcases Nat.lt_trichotomy t n₀ with h | h | h
    · exact ht4 n₀ h (by omega) hw₀
    · rw [h] at ht3; exact ht3 hw₀
    · exact hmin (t - (n₀ + 1)) (by omega) (by
        have : n₀ + 1 + (t - (n₀ + 1)) = t := by omega
        rw [this]; exact ht2)
  obtain ⟨t, ht1, ht2, ht3⟩ :=
    claim34_step (R := R) hk hbd hnorm hval hi2 hik hcod hnotcod hnotrec
  refine ⟨t, ?_, ht3⟩
  have hanc : n₀ ≤ R.ancIdx n i := by
    by_contra hcon
    push_neg at hcon
    exact absurd hw₀ (by
      have := ancIdx_max (R := R) (n := n) (i := i) (by omega) hik hcon (by omega)
      omega)
  omega

end Run

end Ctx

end Prop27

end BorelMSO


==> anc/lean-formalization/BorelMSO/Memory/Prop27/Split.lean <==
import BorelMSO.Memory.Prop27.SplitGame

/-!
# Proposition 27 for an arbitrary one-state game

`BorelMSO.Prop27.exists_kMemory_of_win_normalized` proves Proposition 27 for games in the
normal form of the paper (every node of Eve is branching or pick-priority).  This file removes
that assumption, by the reduction indicated in the paper: the game is replaced by its split
game (`BorelMSO.Prop27.splitGame`), in which every node is split into two.  The split game is
normalized, and strategies transfer in both directions:

* a winning strategy of Eve in `g` gives a winning strategy in the split game
  (`liftStrat`, `winning_liftStrat`);
* a winning strategy of Eve in the split game implemented by a memory `M` gives a winning
  strategy in `g` implemented by the same memory (`projStrat`, `winning_projStrat`).

The main result is `BorelMSO.TreeGame.exists_kMemory_of_win_oneState`.
-/

universe u v

namespace BorelMSO

open scoped Classical

namespace TreeGame

variable {Q : Type u} {Λ : Type v} {g : TreeGame.{u, v} Q Λ}

/-- A finite prefix of a play is a history consistent with `σ` as soon as the moves of `pl`
before it follow `σ`. -/
theorem hist_revPrefix_of_lt {σ : List g.Step → g.Step} {pl : Player} {π : ℕ → g.Step}
    (hp : g.IsPlay π) {N : ℕ}
    (hc : ∀ n, n < N → g.owner (π n) = pl → π (n + 1) = σ (g.revPrefix π n)) :
    g.IsHist σ pl (g.revPrefix π N) := by
  induction N with
  | zero => simpa [IsHist] using hp.1
  | succ n ih =>
    rw [revPrefix_succ]
    exact g.IsHist_cons' (ih fun m hm => hc m (by omega)) (g.revPrefix_head? π n) (hp.2 n)
      (hc n (by omega))

end TreeGame

namespace Prop27

variable {Q : Type u} {Λ : Type v} {g : TreeGame.{u, v} Q Λ} {hone : g.OneState}

theorem split_pos (s : (splitGame g hone).Step) :
    (splitGame g hone).pos s = pt ((splitGame g hone).nodeOf s) := rfl

theorem g_pos (hone : g.OneState) (s : g.Step) : g.pos s = g.posOf (g.nodeOf s) :=
  TreeGame.pos_eq_posOf hone s

theorem headD_revPrefix {Q' : Type*} {Λ' : Type*} {g' : TreeGame Q' Λ'} (π : ℕ → g'.Step)
    (n : ℕ) : (g'.revPrefix π n).headD g'.start = π n := by
  have := g'.revPrefix_head? π n
  cases hh : g'.revPrefix π n with
  | nil => simp [TreeGame.revPrefix] at hh
  | cons a t => rw [hh] at this; simp at this; simp [this]

/-! ### From `g` to the split game -/

variable (g hone)

/-- The history of `g` underlying a history of the split game ending at a node of even
length: the steps are read two at a time. -/
noncomputable def proj : List (splitGame g hone).Step → List g.Step
  | [] => []
  | [_] => [g.start]
  | s₂ :: _ :: t => comb g hone s₂ :: proj t

/-- The strategy of the split game obtained from a strategy `σ` of `g`: at a node of even
length, choose the direction of the edge chosen by `σ`; at a node of odd length, choose its
label (with an arbitrary legal edge if this is not legal). -/
noncomputable def liftStrat (σ : List g.Step → g.Step) (h : List (splitGame g hone).Step) :
    (splitGame g hone).Step :=
  let p := h.headD (splitGame g hone).start
  let cand := if ((splitGame g hone).nodeOf p).length % 2 = 0 then lift1 g hone (σ (proj g hone h))
    else lift2 g hone (σ (proj g hone h.tail))
  if (splitGame g hone).E p cand then cand
  else some ((splitGame g hone).anyEdge ((splitGame g hone).pos p))

variable {g hone}

theorem proj_cons_cons (a b : (splitGame g hone).Step) (t : List (splitGame g hone).Step) :
    proj g hone (a :: b :: t) = comb g hone a :: proj g hone t := rfl

theorem valid_liftStrat (σ : List g.Step → g.Step) :
    (splitGame g hone).ValidStrat (liftStrat g hone σ) Player.eve := by
  intro h p _ hp _
  have hpd : h.headD (splitGame g hone).start = p := by
    cases h with
    | nil => simp at hp
    | cons a t => simp at hp; simp [hp]
  have key : ∀ c, (splitGame g hone).E p
      (if (splitGame g hone).E p c then c else some ((splitGame g hone).anyEdge
        ((splitGame g hone).pos p))) := fun c => by
    split
    · assumption
    · exact ⟨_, rfl, (splitGame g hone).src_anyEdge _⟩
  unfold liftStrat
  simp only [hpd]
  exact key _

/-- The structure of a play of the split game at a node `inter v`: the next two steps choose a
direction `c` and the label `a` of an edge of `g` from `v` in the direction `c`. -/
theorem split_play_step (prio : g.Edge → ℕ) {π₂ : ℕ → (splitGame g hone).Step}
    (hp : (splitGame g hone).IsPlay π₂) {n : ℕ} {v : Node}
    (hv : (splitGame g hone).nodeOf (π₂ (2 * n)) = inter v) :
    ∃ e : g.Edge, (g.src e).1 = v ∧
      comb g hone (π₂ (2 * n + 2)) = some e ∧
      (splitGame g hone).nodeOf (π₂ (2 * n + 1)) = inter v ++ [g.dirOf e] ∧
      (splitGame g hone).nodeOf (π₂ (2 * n + 2)) = inter (v ++ [g.dirOf e]) ∧
      (splitGame g hone).prioSeq (splitPrio g hone prio) π₂ (2 * n) = 1 ∧
      (splitGame g hone).prioSeq (splitPrio g hone prio) π₂ (2 * n + 1) = prio e := by
  obtain ⟨e₁, he₁, hs₁⟩ := hp.2 (2 * n)
  have hsrc1 : ((splitGame g hone).src e₁).1 = inter v := by rw [hs₁]; exact hv
  obtain ⟨hl1, a, ha⟩ := split_edge_even (e := e₁) (by rw [hsrc1]; exact length_inter_even v)
  rw [hsrc1, deInter_inter] at ha
  have hn1 : (splitGame g hone).nodeOf (π₂ (2 * n + 1)) =
      inter v ++ [(splitGame g hone).dirOf e₁] := by
    rw [he₁]; exact TreeGame.nodeOf_some_of_src hsrc1
  obtain ⟨e₂, he₂, hs₂⟩ := hp.2 (2 * n + 1)
  have hsrc2 : ((splitGame g hone).src e₂).1 = inter v ++ [(splitGame g hone).dirOf e₁] := by
    rw [hs₂]; exact hn1
  obtain ⟨hd2, hcase⟩ := split_edge_odd (e := e₂)
    (by rw [hsrc2]; exact length_inter_append_odd _ _)
  rw [hsrc2, origOf_inter_append, lastDir_append] at hcase
  rcases hcase with ⟨a', hl2, ha'⟩ | ⟨hno, -⟩
  swap
  · exact absurd ⟨a, ha⟩ hno
  obtain ⟨e, hoe, hsrc, -, hdir⟩ := oEdge_spec ha'
  have hoe' : (⟨_, ha'⟩ : g.Edge) = e := by
    unfold oEdge at hoe; rw [dif_pos ha'] at hoe; exact Option.some_inj.mp hoe
  have he₂' : π₂ (2 * n + 2) = some e₂ := he₂
  refine ⟨e, by rw [hsrc]; rfl, ?_, by rw [hn1, hdir], ?_, ?_, ?_⟩
  · rw [he₂', comb, Option.bind_some, hl2, Option.bind_some, hsrc2, origOf_inter_append,
      lastDir_append]
    exact hoe
  · rw [he₂', TreeGame.nodeOf_some_of_src hsrc2, hd2, hdir, inter_append]; simp
  · show (splitGame g hone).prioStep _ (π₂ (2 * n + 1)) = 1
    rw [he₁, TreeGame.prioStep_some]; exact splitPrio_none hl1
  · show (splitGame g hone).prioStep _ (π₂ (2 * n + 2)) = prio e
    rw [he₂', TreeGame.prioStep_some]
    unfold splitPrio
    rw [hl2, hsrc2]
    simp only [Option.map_some, Option.getD_some, origOf_inter_append, lastDir_append, prioO]
    rw [dif_pos ha', hoe']

theorem split_owner_even {s : (splitGame g hone).Step} {v : Node}
    (hs : (splitGame g hone).nodeOf s = inter v) :
    (splitGame g hone).owner s = g.ownerPos (g.posOf v) := by
  show (splitGame g hone).ownerPos ((splitGame g hone).pos s) = _
  rw [split_pos, hs, splitGame_ownerPos_even (length_inter_even v), deInter_inter]

theorem split_owner_odd {s : (splitGame g hone).Step} {v : Node} {c : Bool}
    (hs : (splitGame g hone).nodeOf s = inter v ++ [c]) :
    (splitGame g hone).owner s = g.ownerPos (g.posOf v) := by
  show (splitGame g hone).ownerPos ((splitGame g hone).pos s) = _
  rw [split_pos, hs, splitGame_ownerPos_odd (length_inter_append_odd v c), origOf_inter_append]

theorem g_owner (hone : g.OneState) (s : g.Step) : g.owner s = g.ownerPos (g.posOf (g.nodeOf s)) := by
  show g.ownerPos (g.pos s) = _
  rw [g_pos hone]

/-- A play of the split game and a play of `g` related by the splitting of nodes are won by
the same player. -/
theorem split_win_iff (prio : g.Edge → ℕ) {k : ℕ} (hbd : ∀ e, 1 ≤ prio e ∧ prio e ≤ k)
    (W : ℕ → Set Branch) {π₂ : ℕ → (splitGame g hone).Step} {π : ℕ → g.Step}
    (hp₂ : (splitGame g hone).IsPlay π₂) (hp : g.IsPlay π)
    (hnode : ∀ n, (splitGame g hone).nodeOf (π₂ (2 * n)) = inter (g.nodeOf (π n)))
    (hcomb : ∀ n, π (n + 1) = comb g hone (π₂ (2 * n + 2))) :
    (splitGame g hone).PrioWin (splitPrio g hone prio) (splitWin W) π₂ ↔ g.PrioWin prio W π := by
  have key : ∀ n, ∃ e, π (n + 1) = some e ∧
      (splitGame g hone).prioSeq (splitPrio g hone prio) π₂ (2 * n) = 1 ∧
      (splitGame g hone).prioSeq (splitPrio g hone prio) π₂ (2 * n + 1) = prio e ∧
      (splitGame g hone).nodeOf (π₂ (2 * n + 1)) = inter (g.nodeOf (π n)) ++ [g.dirOf e] := by
    intro n
    obtain ⟨e, -, hc, h1, -, h2, h3⟩ := split_play_step prio hp₂ (hnode n)
    exact ⟨e, by rw [hcomb, hc], h2, h3, h1⟩
  refine prioWin_split_iff hbd hp W (fun n => ?_) (fun n => ?_) (fun n => ?_)
  · obtain ⟨e, -, h1, -⟩ := key n; exact h1
  · obtain ⟨e, he, -, h2, -⟩ := key n
    rw [h2]
    show _ = g.prioStep prio (π (n + 1))
    rw [he]; rfl
  · obtain ⟨e, he, -, -, h3⟩ := key n
    show ((splitGame g hone).nodeOf (π₂ (2 * n + 1))).getLastD false =
      (g.nodeOf (π (n + 1))).getLastD false
    rw [h3, he]
    show _ = ((g.tgt e).1).getLastD false
    rw [TreeGame.tgt_eq_dirOf]; simp

theorem liftStrat_even (σ : List g.Step → g.Step) {h : List (splitGame g hone).Step}
    {p : (splitGame g hone).Step} (hpd : h.headD (splitGame g hone).start = p)
    (hlen : ((splitGame g hone).nodeOf p).length % 2 = 0)
    (hE : (splitGame g hone).E p (lift1 g hone (σ (proj g hone h)))) :
    liftStrat g hone σ h = lift1 g hone (σ (proj g hone h)) := by
  unfold liftStrat
  simp only [hpd, hlen, ↓reduceIte, hE]

theorem liftStrat_odd (σ : List g.Step → g.Step) {h : List (splitGame g hone).Step}
    {p : (splitGame g hone).Step} (hpd : h.headD (splitGame g hone).start = p)
    (hlen : ((splitGame g hone).nodeOf p).length % 2 = 1)
    (hE : (splitGame g hone).E p (lift2 g hone (σ (proj g hone h.tail)))) :
    liftStrat g hone σ h = lift2 g hone (σ (proj g hone h.tail)) := by
  unfold liftStrat
  simp only [hpd, hlen, Nat.one_ne_zero, ↓reduceIte]
  rw [if_pos hE]

/-- A winning strategy of Eve in `g` gives a winning strategy in the split game. -/
theorem winning_liftStrat (prio : g.Edge → ℕ) {k : ℕ} (hbd : ∀ e, 1 ≤ prio e ∧ prio e ≤ k)
    (W : ℕ → Set Branch) {σ : List g.Step → g.Step} (hval : g.ValidStrat σ Player.eve)
    (hwin : g.WinningFor σ Player.eve (g.PrioWin prio W)) :
    (splitGame g hone).WinningFor (liftStrat g hone σ) Player.eve
      ((splitGame g hone).PrioWin (splitPrio g hone prio) (splitWin W)) := by
  intro π₂ hp₂ hc₂
  set π : ℕ → g.Step := fun n => if n = 0 then g.start else comb g hone (π₂ (2 * n)) with hπ
  have hπs : ∀ n, π (n + 1) = comb g hone (π₂ (2 * n + 2)) := fun n => by
    simp only [hπ, Nat.add_one_ne_zero, ↓reduceIte]
    rfl
  have hπ0 : π 0 = g.start := by simp [hπ]
  have hnode : ∀ n, (splitGame g hone).nodeOf (π₂ (2 * n)) = inter (g.nodeOf (π n)) := by
    intro n
    induction n with
    | zero => rw [hπ0, Nat.mul_zero, hp₂.1]; rfl
    | succ n ih =>
      obtain ⟨e, hsrc, hc, -, h2, -⟩ := split_play_step prio hp₂ ih
      rw [show 2 * (n + 1) = 2 * n + 2 by ring, h2, hπs, hc, TreeGame.nodeOf_some_of_src hsrc]
  have hstep : ∀ n, ∃ e, π (n + 1) = some e ∧ g.src e = g.pos (π n) := by
    intro n
    obtain ⟨e, hsrc, hc, -⟩ := split_play_step prio hp₂ (hnode n)
    refine ⟨e, by rw [hπs, hc], ?_⟩
    rw [TreeGame.eq_posOf hone (g.src e), hsrc, g_pos hone]
  have hp : g.IsPlay π := ⟨hπ0, hstep⟩
  have hrev : ∀ n, g.revPrefix π n = proj g hone ((splitGame g hone).revPrefix π₂ (2 * n)) := by
    intro n
    induction n with
    | zero => rw [TreeGame.revPrefix_zero, Nat.mul_zero, TreeGame.revPrefix_zero, hπ0]; rfl
    | succ n ih =>
      rw [TreeGame.revPrefix_succ, show 2 * (n + 1) = 2 * n + 1 + 1 by ring,
        TreeGame.revPrefix_succ, TreeGame.revPrefix_succ, proj_cons_cons, ← ih, hπs]
  have hcons : ∀ N, ∀ n < N, g.owner (π n) = Player.eve → π (n + 1) = σ (g.revPrefix π n) := by
    intro N
    induction N with
    | zero => intro n hn; omega
    | succ N ih =>
      intro n hn ho
      rcases Nat.lt_or_eq_of_le (Nat.lt_succ_iff.mp hn) with hlt | rfl
      · exact ih n hlt ho
      have hh : g.IsHist σ Player.eve (g.revPrefix π n) := TreeGame.hist_revPrefix_of_lt hp ih
      obtain ⟨e, he, hsrc⟩ := hval _ (π n) hh (TreeGame.revPrefix_head? _ _ _) ho
      have hv := hnode n
      have hsrcv : (g.src e).1 = g.nodeOf (π n) := by rw [hsrc]; rfl
      have hown : (splitGame g hone).owner (π₂ (2 * n)) = Player.eve := by
        rw [split_owner_even hv, ← ho, g_owner hone]
      obtain ⟨e₁, hl1, hs1, -, ht1⟩ := lift1_spec (hone := hone) e
      have h1 : π₂ (2 * n + 1) = lift1 g hone (some e) := by
        have hlen : ((splitGame g hone).nodeOf (π₂ (2 * n))).length % 2 = 0 := by
          rw [hv]; exact length_inter_even _
        rw [hc₂ (2 * n) hown, liftStrat_even σ (headD_revPrefix _ _) hlen, ← hrev n, he]
        rw [← hrev n, he, hl1]
        exact ⟨_, rfl, by rw [hs1, hsrcv, split_pos, hv]⟩
      have hn1 : (splitGame g hone).nodeOf (π₂ (2 * n + 1)) =
          inter (g.nodeOf (π n)) ++ [g.dirOf e] := by
        rw [h1, hl1]; show ((splitGame g hone).tgt e₁).1 = _; rw [ht1, hsrcv]
      have hown1 : (splitGame g hone).owner (π₂ (2 * n + 1)) = Player.eve := by
        rw [split_owner_odd hn1, ← ho, g_owner hone]
      obtain ⟨e₂, hl2, hs2, -, -⟩ := lift2_spec (hone := hone) e
      have h2 : π₂ (2 * n + 2) = lift2 g hone (some e) := by
        have := hc₂ (2 * n + 1) hown1
        have hlen : ((splitGame g hone).nodeOf (π₂ (2 * n + 1))).length % 2 = 1 := by
          rw [hn1]; exact length_inter_append_odd _ _
        rw [this, liftStrat_odd σ (headD_revPrefix _ _) hlen, TreeGame.revPrefix_succ,
          List.tail_cons, ← hrev n, he]
        rw [TreeGame.revPrefix_succ, List.tail_cons, ← hrev n, he, hl2]
        exact ⟨_, rfl, by rw [hs2, hsrcv, split_pos, hn1]⟩
      rw [hπs, h2, comb_lift2, he]
  have hc : g.Consistent σ Player.eve π := fun n => hcons (n + 1) n (Nat.lt_succ_self n)
  exact (split_win_iff prio hbd W hp₂ hp hnode hπs).2 (hwin π hp hc)

/-! ### From the split game to `g` -/

theorem pt_eq (p : Pos Unit) : p = pt p.1 := rfl

variable (g hone) {M : Type}

/-- The memory update of the projected strategy: the memory of the split game is updated along
the two edges of the split game corresponding to an edge of `g`. -/
noncomputable def projUpd (δ₂ : M → (splitGame g hone).Step → M) (μ : M) (s : g.Step) : M :=
  δ₂ (δ₂ μ (lift1 g hone s)) (lift2 g hone s)

/-- The move of the projected strategy at the position `p` with memory state `μ`: the edge
of `g` combining the two moves of the strategy of the split game at the nodes `inter p.1`
and `inter p.1 ++ [c]` (with an arbitrary legal edge if this is not legal). -/
noncomputable def projCh (δ₂ : M → (splitGame g hone).Step → M)
    (ch₂ : M → Pos Unit → (splitGame g hone).Step) (μ : M) (p : Pos Q) : g.Step :=
  let s1 := ch₂ μ (pt (inter p.1))
  let c := ((splitGame g hone).nodeOf s1).getLastD false
  let s2 := ch₂ (δ₂ μ s1) (pt (inter p.1 ++ [c]))
  if ∃ e, comb g hone s2 = some e ∧ g.src e = p then comb g hone s2 else some (g.anyEdge p)

/-- The strategy of `g` obtained from a strategy of the split game implemented by the memory
`M` (with initial state `m0`, update `δ₂` and choice function `ch₂`). -/
noncomputable def projStrat (m0 : M) (δ₂ : M → (splitGame g hone).Step → M)
    (ch₂ : M → Pos Unit → (splitGame g hone).Step) (h : List g.Step) : g.Step :=
  projCh g hone δ₂ ch₂ (g.memState (projUpd g hone δ₂) m0 h) (g.pos (h.headD g.start))

variable {g hone}

theorem usesMemory_projStrat (m0 : M) (δ₂ : M → (splitGame g hone).Step → M)
    (ch₂ : M → Pos Unit → (splitGame g hone).Step) :
    g.UsesMemory (projStrat g hone m0 δ₂ ch₂) M := by
  refine ⟨m0, projUpd g hone δ₂, projCh g hone δ₂ ch₂, fun h p hp => ?_⟩
  have hpd : h.headD g.start = p := by
    cases h with
    | nil => simp at hp
    | cons a t => simp at hp; simp [hp]
  rw [projStrat, hpd]

theorem valid_projStrat (m0 : M) (δ₂ : M → (splitGame g hone).Step → M)
    (ch₂ : M → Pos Unit → (splitGame g hone).Step) :
    g.ValidStrat (projStrat g hone m0 δ₂ ch₂) Player.eve := by
  intro h p _ hp _
  have hpd : h.headD g.start = p := by
    cases h with
    | nil => simp at hp
    | cons a t => simp at hp; simp [hp]
  have key : ∀ μ, g.E p (projCh g hone δ₂ ch₂ μ (g.pos p)) := fun μ => by
    unfold projCh
    dsimp only
    split
    · rename_i hex
      obtain ⟨e, he, hs⟩ := hex
      rw [he]; exact ⟨e, rfl, hs⟩
    · exact ⟨_, rfl, g.src_anyEdge _⟩
  rw [projStrat, hpd]
  exact key _

/-- The moves of a valid strategy of the split game, implemented by a memory, at a node
`inter v` of Eve: they combine into an edge `e` of `g` from `v`, which is the move of the
projected strategy. -/
theorem projCh_spec {τ₂ : List (splitGame g hone).Step → (splitGame g hone).Step}
    (hval₂ : (splitGame g hone).ValidStrat τ₂ Player.eve) {m0 : M}
    {δ₂ : M → (splitGame g hone).Step → M} {ch₂ : M → Pos Unit → (splitGame g hone).Step}
    (hτ : ∀ h p, h.head? = some p →
      τ₂ h = ch₂ ((splitGame g hone).memState δ₂ m0 h) ((splitGame g hone).pos p))
    {h : List (splitGame g hone).Step} (hh : (splitGame g hone).IsHist τ₂ Player.eve h)
    {s : (splitGame g hone).Step} (hs : h.head? = some s) {v : Node}
    (hv : (splitGame g hone).nodeOf s = inter v) (ho : g.ownerPos (g.posOf v) = Player.eve) :
    ∃ e : g.Edge, g.src e = g.posOf v ∧
      projCh g hone δ₂ ch₂ ((splitGame g hone).memState δ₂ m0 h) (g.posOf v) = some e ∧
      τ₂ h = lift1 g hone (some e) ∧ τ₂ (lift1 g hone (some e) :: h) = lift2 g hone (some e) := by
  have hown : (splitGame g hone).owner s = Player.eve := by rw [split_owner_even hv, ho]
  have hE1 := hval₂ h s hh hs hown
  obtain ⟨e₁, hf1, hs1⟩ := hE1
  have hsrc1 : ((splitGame g hone).src e₁).1 = inter v := by rw [hs1]; exact hv
  obtain ⟨hl1, a, ha⟩ := split_edge_even (e := e₁) (by rw [hsrc1]; exact length_inter_even v)
  rw [hsrc1, deInter_inter] at ha
  have hn1 : (splitGame g hone).nodeOf (some e₁) = inter v ++ [(splitGame g hone).dirOf e₁] :=
    TreeGame.nodeOf_some_of_src hsrc1
  have hh1 : (splitGame g hone).IsHist τ₂ Player.eve (some e₁ :: h) :=
    (splitGame g hone).IsHist_cons' hh hs ⟨e₁, rfl, hs1⟩ (fun _ => hf1.symm)
  have hown1 : (splitGame g hone).owner (some e₁) = Player.eve := by
    rw [split_owner_odd hn1, ho]
  obtain ⟨e₂, hf2, hs2⟩ := hval₂ _ (some e₁) hh1 rfl hown1
  have hsrc2 : ((splitGame g hone).src e₂).1 = inter v ++ [(splitGame g hone).dirOf e₁] := by
    rw [hs2]; exact hn1
  obtain ⟨hd2, hcase⟩ := split_edge_odd (e := e₂)
    (by rw [hsrc2]; exact length_inter_append_odd _ _)
  rw [hsrc2, origOf_inter_append, lastDir_append] at hcase
  rcases hcase with ⟨a', hl2, ha'⟩ | ⟨hno, -⟩
  swap
  · exact absurd ⟨a, ha⟩ hno
  obtain ⟨e, hoe, hsrc, hlab, hdir⟩ := oEdge_spec ha'
  have hsrc' : (g.src e).1 = v := by rw [hsrc]; rfl
  have hcomb : comb g hone (some e₂) = some e := by
    rw [comb, Option.bind_some, hl2, Option.bind_some, hsrc2, origOf_inter_append,
      lastDir_append]
    exact hoe
  have hτ1 : ch₂ ((splitGame g hone).memState δ₂ m0 h) (pt (inter v)) = some e₁ := by
    rw [← hf1, hτ h s hs, split_pos, hv]
  have hτ2 : ch₂ (δ₂ ((splitGame g hone).memState δ₂ m0 h) (some e₁))
      (pt (inter v ++ [(splitGame g hone).dirOf e₁])) = some e₂ := by
    rw [← hf2, hτ _ (some e₁) rfl, TreeGame.memState_cons_some, split_pos, hn1]
  have hproj : projCh g hone δ₂ ch₂ ((splitGame g hone).memState δ₂ m0 h) (g.posOf v) =
      some e := by
    unfold projCh
    simp only [TreeGame.posOf_fst, hτ1, hn1, List.getLastD_concat, hτ2, hcomb]
    rw [if_pos ⟨e, rfl, hsrc⟩]
  obtain ⟨e₁', hl1e, hs1', hlab1', ht1'⟩ := lift1_spec (hone := hone) e
  have he1 : e₁' = e₁ := (splitGame g hone).edge_ext
    (by rw [hs1', hsrc', pt_eq ((splitGame g hone).src e₁), hsrc1])
    (by rw [hlab1', hl1])
    (by rw [ht1', pt_eq ((splitGame g hone).tgt e₁), split_tgt, hsrc1, hsrc', hdir])
  obtain ⟨e₂', hl2e, hs2', hlab2', ht2'⟩ := lift2_spec (hone := hone) e
  have he2 : e₂' = e₂ := (splitGame g hone).edge_ext
    (by rw [hs2', hsrc', pt_eq ((splitGame g hone).src e₂), hsrc2, hdir])
    (by rw [hlab2', hl2, hlab])
    (by rw [ht2', pt_eq ((splitGame g hone).tgt e₂), split_tgt, hsrc2, hsrc', hdir, hd2]; simp)
  refine ⟨e, hsrc, hproj, by rw [hf1, hl1e, he1], by rw [hl1e, he1, hf2, hl2e, he2]⟩

/-- A winning strategy of Eve in the split game implemented by a memory gives a winning
strategy in `g`. -/
theorem winning_projStrat (prio : g.Edge → ℕ) {k : ℕ} (hbd : ∀ e, 1 ≤ prio e ∧ prio e ≤ k)
    (W : ℕ → Set Branch) {τ₂ : List (splitGame g hone).Step → (splitGame g hone).Step}
    (hval₂ : (splitGame g hone).ValidStrat τ₂ Player.eve) {m0 : M}
    {δ₂ : M → (splitGame g hone).Step → M} {ch₂ : M → Pos Unit → (splitGame g hone).Step}
    (hτ : ∀ h p, h.head? = some p →
      τ₂ h = ch₂ ((splitGame g hone).memState δ₂ m0 h) ((splitGame g hone).pos p))
    (hwin₂ : (splitGame g hone).WinningFor τ₂ Player.eve
      ((splitGame g hone).PrioWin (splitPrio g hone prio) (splitWin W))) :
    g.WinningFor (projStrat g hone m0 δ₂ ch₂) Player.eve (g.PrioWin prio W) := by
  intro π hp hc
  set π₂ : ℕ → (splitGame g hone).Step := fun j => if j = 0 then (splitGame g hone).start
    else if j % 2 = 1 then lift1 g hone (π ((j + 1) / 2)) else lift2 g hone (π (j / 2))
    with hπ₂
  have h0 : π₂ 0 = (splitGame g hone).start := by simp [hπ₂]
  have hodd : ∀ n, π₂ (2 * n + 1) = lift1 g hone (π (n + 1)) := by
    intro n
    simp only [hπ₂]
    rw [if_neg (by omega), if_pos (by omega), show (2 * n + 1 + 1) / 2 = n + 1 by omega]
  have heven : ∀ n, π₂ (2 * n + 1 + 1) = lift2 g hone (π (n + 1)) := by
    intro n
    simp only [hπ₂]
    rw [if_neg (by omega), if_neg (by omega), show (2 * n + 1 + 1) / 2 = n + 1 by omega]
  -- the two steps of the split game corresponding to a step of `π`
  have hlift : ∀ n, ∃ e e₁ e₂, π (n + 1) = some e ∧ π₂ (2 * n + 1) = some e₁ ∧
      π₂ (2 * n + 1 + 1) = some e₂ ∧
      (splitGame g hone).src e₁ = pt (inter (g.nodeOf (π n))) ∧
      (splitGame g hone).src e₂ = (splitGame g hone).tgt e₁ ∧
      ((splitGame g hone).tgt e₁).1 = inter (g.nodeOf (π n)) ++ [g.dirOf e] ∧
      ((splitGame g hone).tgt e₂).1 = inter (g.nodeOf (π (n + 1))) := by
    intro n
    obtain ⟨e, he, hs⟩ := hp.2 n
    have hsv : (g.src e).1 = g.nodeOf (π n) := by rw [hs]; rfl
    obtain ⟨e₁, hl1, hs1, -, ht1⟩ := lift1_spec (hone := hone) e
    obtain ⟨e₂, hl2, hs2, -, ht2⟩ := lift2_spec (hone := hone) e
    refine ⟨e, e₁, e₂, he, by rw [hodd, he, hl1], by rw [heven, he, hl2], by rw [hs1, hsv],
      by rw [hs2, ht1], by rw [ht1, hsv], ?_⟩
    rw [ht2, he, TreeGame.nodeOf_some_of_src hsv, inter_append, hsv]
  have hnode : ∀ n, (splitGame g hone).nodeOf (π₂ (2 * n)) = inter (g.nodeOf (π n)) := by
    intro n
    cases n with
    | zero => rw [Nat.mul_zero, h0, hp.1]; rfl
    | succ n =>
      obtain ⟨e, e₁, e₂, -, -, h2, -, -, -, ht2⟩ := hlift n
      rw [show 2 * (n + 1) = 2 * n + 1 + 1 by ring, h2]
      exact ht2
  have hn1 : ∀ n, ∃ c, (splitGame g hone).nodeOf (π₂ (2 * n + 1)) = inter (g.nodeOf (π n)) ++ [c] := by
    intro n
    obtain ⟨e, e₁, e₂, -, h1, -, -, -, ht1, -⟩ := hlift n
    exact ⟨_, by rw [h1]; exact ht1⟩
  have hp₂ : (splitGame g hone).IsPlay π₂ := by
    refine ⟨h0, fun j => ?_⟩
    obtain ⟨n, rfl | rfl⟩ := Nat.even_or_odd' j
    · obtain ⟨e, e₁, e₂, -, h1, -, hs1, -⟩ := hlift n
      rw [h1]
      exact ⟨e₁, rfl, by rw [hs1, split_pos, hnode]⟩
    · obtain ⟨e, e₁, e₂, -, h1, h2, -, hs2, -⟩ := hlift n
      rw [h1, h2]
      exact ⟨e₂, rfl, hs2⟩
  have hmem : ∀ n, (splitGame g hone).memState δ₂ m0 ((splitGame g hone).revPrefix π₂ (2 * n)) =
      g.memState (projUpd g hone δ₂) m0 (g.revPrefix π n) := by
    intro n
    induction n with
    | zero => rw [Nat.mul_zero, TreeGame.revPrefix_zero, TreeGame.revPrefix_zero, h0, hp.1]; rfl
    | succ n ih =>
      rw [show 2 * (n + 1) = 2 * n + 1 + 1 by ring,
        TreeGame.memState_revPrefix_succ _ _ _ hp₂, TreeGame.memState_revPrefix_succ _ _ _ hp₂,
        ih, TreeGame.memState_revPrefix_succ _ _ _ hp, hodd, heven]
      rfl
  have hown0 : ∀ n, (splitGame g hone).owner (π₂ (2 * n)) = g.owner (π n) := by
    intro n; rw [split_owner_even (hnode n), g_owner hone]
  have hown1 : ∀ n, (splitGame g hone).owner (π₂ (2 * n + 1)) = g.owner (π n) := by
    intro n
    obtain ⟨c, hc1⟩ := hn1 n
    rw [split_owner_odd hc1, g_owner hone]
  have hpair : ∀ n, (∀ j < 2 * n, (splitGame g hone).owner (π₂ j) = Player.eve →
      π₂ (j + 1) = τ₂ ((splitGame g hone).revPrefix π₂ j)) →
      ((splitGame g hone).owner (π₂ (2 * n)) = Player.eve →
        π₂ (2 * n + 1) = τ₂ ((splitGame g hone).revPrefix π₂ (2 * n))) ∧
      ((splitGame g hone).owner (π₂ (2 * n + 1)) = Player.eve →
        π₂ (2 * n + 1 + 1) = τ₂ ((splitGame g hone).revPrefix π₂ (2 * n + 1))) := by
    intro n hlt
    by_cases ho : g.owner (π n) = Player.eve
    · have hh := TreeGame.hist_revPrefix_of_lt hp₂ hlt
      obtain ⟨e, -, hproj, ht1, ht2⟩ := projCh_spec hval₂ hτ hh
        (TreeGame.revPrefix_head? _ _ _) (hnode n) (by rw [← g_owner hone]; exact ho)
      have hπe : π (n + 1) = some e := by
        rw [hc n ho, projStrat, headD_revPrefix, ← hmem n, g_pos hone, hproj]
      refine ⟨fun _ => by rw [hodd, hπe, ht1], fun _ => ?_⟩
      rw [heven, hπe, TreeGame.revPrefix_succ, hodd, hπe, ht2]
    · exact ⟨fun h => absurd (by rw [← hown0]; exact h) ho,
        fun h => absurd (by rw [← hown1 n]; exact h) ho⟩
  have hall : ∀ n, ∀ j < 2 * n, (splitGame g hone).owner (π₂ j) = Player.eve →
      π₂ (j + 1) = τ₂ ((splitGame g hone).revPrefix π₂ j) := by
    intro n
    induction n with
    | zero => intro j hj; omega
    | succ n ih =>
      intro j hj
      obtain ⟨n1, n2⟩ := hpair n ih
      rcases (show j < 2 * n ∨ j = 2 * n ∨ j = 2 * n + 1 by omega) with h | rfl | rfl
      · exact ih j h
      · exact n1
      · exact n2
  have hc₂ : (splitGame g hone).Consistent τ₂ Player.eve π₂ :=
    fun j => hall (j + 1) j (by omega)
  have hcomb : ∀ n, π (n + 1) = comb g hone (π₂ (2 * n + 2)) := by
    intro n
    obtain ⟨e, he, -⟩ := hp.2 n
    rw [show π₂ (2 * n + 2) = lift2 g hone (π (n + 1)) from heven n, he, comb_lift2]
  exact (split_win_iff prio hbd W hp₂ hp hnode hcomb).1 (hwin₂ π₂ hp₂ hc₂)

end Prop27

namespace TreeGame

variable {Q : Type u} {Λ : Type v}

/-- **Proposition 27**: in a prioritized Borel game with a single state and with priorities
in `{1, …, k}`, if Eve wins then she wins with a strategy using `k` states of memory. -/
theorem exists_kMemory_of_win_oneState (g : TreeGame.{u, v} Q Λ) (prio : g.Edge → ℕ)
    (hone : g.OneState) {k : ℕ} (hk : 1 ≤ k)
    (hbd : ∀ e, 1 ≤ prio e ∧ prio e ≤ k) (W : ℕ → Set Branch)
    {σ : List g.Step → g.Step} (hval : g.ValidStrat σ Player.eve)
    (hwin : g.WinningFor σ Player.eve (g.PrioWin prio W)) :
    ∃ τ, g.ValidStrat τ Player.eve ∧ g.UsesMemory τ (Fin k) ∧
      g.WinningFor τ Player.eve (g.PrioWin prio W) := by
  obtain ⟨τ₂, hval₂, ⟨m0, δ₂, ch₂, hτ⟩, hwin₂⟩ :=
    Prop27.exists_kMemory_of_win_normalized
      (Prop27.splitCtx g hone prio (Prop27.liftStrat g hone σ) k) hk
      (fun e => Prop27.splitPrio_bounded hk hbd e) (Prop27.splitCtx_normalized prio _ k)
      (Prop27.splitWin W) (Prop27.valid_liftStrat σ)
      (Prop27.winning_liftStrat prio hbd W hval hwin)
  exact ⟨Prop27.projStrat g hone m0 δ₂ ch₂, Prop27.valid_projStrat m0 δ₂ ch₂,
    Prop27.usesMemory_projStrat m0 δ₂ ch₂, Prop27.winning_projStrat prio hbd W hval₂ hτ hwin₂⟩

end TreeGame

end BorelMSO


==> anc/lean-formalization/BorelMSO/Memory/Prop27/SplitGame.lean <==
import BorelMSO.Memory.Prop27.Interleave
import BorelMSO.Memory.Prop27.Normalized

/-!
# The split game

Given a one-state game `g` of `TreeGame` with a priority function `prio` on its edges, the
*split game* `splitGame g hone` is the one-state game (with state space `Unit` and edge labels
`Option Λ`) in which every node of `g` is split into two, as indicated in the paper:

* at a node `inter v` (of even length) of the split game, the owner of `v` chooses one of the
  directions `c` available at `v` in `g`, along an edge labelled `none` (priority `1`);
* at the node `inter v ++ [c]` (of odd length) reached in this way, the owner of `v` chooses
  the label `some a` of an edge of `g` from `v` in the direction `c`, and moves to
  `inter v ++ [c, false]`; the priority of this edge is the priority of the edge of `g`.

The split game is in the normal form of the paper (`splitCtx_normalized`) and its priorities
are those of `g` together with `1` (`splitPrio_bounded`).  The winning condition is
transported by keeping only the directions at even depth (`splitWin`, `prioWin_split_iff`).
The steps of the two games are related by `lift1`, `lift2` (from `g` to the split game) and
`comb` (from the split game to `g`).
-/

universe u v

namespace BorelMSO

open scoped Classical

namespace Prop27

variable {Q : Type u} {Λ : Type v} (g : TreeGame.{u, v} Q Λ)

/-- The position of the split game at a node. -/
abbrev pt (w : Node) : Pos Unit := (w, ())

/-- The game `g` has an edge from the node `v` with label `a` in the direction `c`. -/
def OrigE (v : Node) (a : Λ) (c : Bool) : Prop :=
  (g.posOf v, a, g.posOf (v ++ [c])) ∈ g.edges

/-- The edges of the split game. -/
def SplitE (x : Pos Unit × Option Λ × Pos Unit) : Prop :=
  (x.1.1.length % 2 = 0 ∧ x.2.1 = none ∧
      ∃ c, x.2.2.1 = x.1.1 ++ [c] ∧ ∃ a, OrigE g (deInter x.1.1) a c) ∨
  (x.1.1.length % 2 = 1 ∧ x.2.2.1 = x.1.1 ++ [false] ∧
      ((∃ a, x.2.1 = some a ∧ OrigE g (origOf x.1.1) a (lastDir x.1.1)) ∨
       ((¬ ∃ a, OrigE g (origOf x.1.1) a (lastDir x.1.1)) ∧ x.2.1 = none)))

variable {g}

/-- In a one-state game, every edge is an edge from its source node, with its label, in its
direction. -/
theorem origE_of_edge (hone : g.OneState) (e : g.Edge) :
    OrigE g (g.src e).1 (g.label e) (g.dirOf e) := by
  have h1 : g.src e = g.posOf (g.src e).1 := TreeGame.eq_posOf hone _
  have h2 : g.tgt e = g.posOf ((g.src e).1 ++ [g.dirOf e]) := by
    rw [TreeGame.eq_posOf hone (g.tgt e), TreeGame.tgt_eq_dirOf]
  show (g.posOf (g.src e).1, g.label e, g.posOf ((g.src e).1 ++ [g.dirOf e])) ∈ g.edges
  rw [← h1, ← h2]
  exact g.mem_edges e

variable (g)

/-- The split game. -/
def splitGame (hone : g.OneState) : TreeGame.{0, v} Unit (Option Λ) where
  finite_labels := by haveI := g.finite_labels; infer_instance
  edges := {x | SplitE g x}
  edges_child := by
    rintro x (⟨-, -, c, hc, -⟩ | ⟨-, hc, -⟩)
    · exact ⟨c, hc⟩
    · exact ⟨false, hc⟩
  edges_total := by
    rintro ⟨w, ⟨⟩⟩
    rcases Nat.even_or_odd w.length with he | ho
    · have h := origE_of_edge hone (g.anyEdge (g.posOf (deInter w)))
      rw [g.src_anyEdge] at h
      exact ⟨none, pt (w ++ [g.dirOf (g.anyEdge (g.posOf (deInter w)))]),
        Or.inl ⟨Nat.even_iff.mp he, rfl, _, rfl, _, h⟩⟩
    · have hlen : w.length % 2 = 1 := Nat.odd_iff.mp ho
      by_cases hfib : ∃ a, OrigE g (origOf w) a (lastDir w)
      · obtain ⟨a, ha⟩ := hfib
        exact ⟨some a, pt (w ++ [false]), Or.inr ⟨hlen, rfl, Or.inl ⟨a, rfl, ha⟩⟩⟩
      · exact ⟨none, pt (w ++ [false]), Or.inr ⟨hlen, rfl, Or.inr ⟨hfib, rfl⟩⟩⟩
  ownerPos p := if p.1.length % 2 = 0 then g.ownerPos (g.posOf (deInter p.1))
    else g.ownerPos (g.posOf (origOf p.1))
  root := ()

variable {g} {hone : g.OneState}

theorem mem_splitGame_edges {x : Pos Unit × Option Λ × Pos Unit} :
    x ∈ (splitGame g hone).edges ↔ SplitE g x := Iff.rfl

theorem splitGame_ownerPos_even {w : Node} (hw : w.length % 2 = 0) :
    (splitGame g hone).ownerPos (pt w) = g.ownerPos (g.posOf (deInter w)) := by
  show (if w.length % 2 = 0 then _ else _) = _
  rw [if_pos hw]

theorem splitGame_ownerPos_odd {w : Node} (hw : w.length % 2 = 1) :
    (splitGame g hone).ownerPos (pt w) = g.ownerPos (g.posOf (origOf w)) := by
  show (if w.length % 2 = 0 then _ else _) = _
  rw [if_neg (by omega)]

theorem splitGame_oneState : (splitGame g hone).OneState :=
  TreeGame.oneState_of_subsingleton _

variable (g hone)

/-- The priority of an edge of `g` given by its source node, label and direction (`1` if
there is no such edge). -/
noncomputable def prioO (prio : g.Edge → ℕ) (v : Node) (a : Λ) (c : Bool) : ℕ :=
  if h : OrigE g v a c then prio ⟨_, h⟩ else 1

/-- The priorities of the split game: `1` on the edges choosing a direction, and the priority
of the corresponding edge of `g` on the edges choosing a label. -/
noncomputable def splitPrio (prio : g.Edge → ℕ) (e : (splitGame g hone).Edge) : ℕ :=
  (((splitGame g hone).label e).map fun a =>
    prioO g prio (origOf ((splitGame g hone).src e).1) a
      (lastDir ((splitGame g hone).src e).1)).getD 1

/-- The data of Proposition 27 for the split game, with a strategy `σ₂` of Eve. -/
noncomputable def splitCtx (prio : g.Edge → ℕ) (σ₂ : List (splitGame g hone).Step → (splitGame g hone).Step)
    (k : ℕ) : Ctx Unit (Option Λ) :=
  ⟨splitGame g hone, splitGame_oneState, splitPrio g hone prio, σ₂, k⟩

variable {g hone}

theorem splitPrio_bounded {prio : g.Edge → ℕ} {k : ℕ} (hk : 1 ≤ k)
    (hbd : ∀ e, 1 ≤ prio e ∧ prio e ≤ k) (e : (splitGame g hone).Edge) :
    1 ≤ splitPrio g hone prio e ∧ splitPrio g hone prio e ≤ k := by
  unfold splitPrio
  cases (splitGame g hone).label e with
  | none => exact ⟨le_refl 1, hk⟩
  | some a =>
    simp only [Option.map_some, Option.getD_some, prioO]
    split
    · exact hbd _
    · exact ⟨le_refl 1, hk⟩

/-- The direction of an edge of the split game is the last bit of its target. -/
theorem split_tgt {e : (splitGame g hone).Edge} :
    ((splitGame g hone).tgt e).1 = ((splitGame g hone).src e).1 ++ [(splitGame g hone).dirOf e] :=
  TreeGame.tgt_eq_dirOf _ e

/-- The edges of the split game leaving a node of even length. -/
theorem split_edge_even {e : (splitGame g hone).Edge} (hw : ((splitGame g hone).src e).1.length % 2 = 0) :
    (splitGame g hone).label e = none ∧
      ∃ a, OrigE g (deInter ((splitGame g hone).src e).1) a ((splitGame g hone).dirOf e) := by
  have hmem : SplitE g e.1 := e.2
  have ht := split_tgt (e := e)
  rcases hmem with ⟨-, hl, c, hc, a, ha⟩ | ⟨hodd, -⟩
  · refine ⟨hl, a, ?_⟩
    have : c = (splitGame g hone).dirOf e := by
      have h2 : (e.1.1.1 ++ [c]) = e.1.1.1 ++ [(splitGame g hone).dirOf e] := by
        rw [← hc]; exact ht
      simpa using h2
    rw [← this]; exact ha
  · exact absurd hodd (by show ¬ (e.1.1.1.length % 2 = 1); simp only [TreeGame.src] at hw; omega)

/-- The edges of the split game leaving a node of odd length. -/
theorem split_edge_odd {e : (splitGame g hone).Edge}
    (hw : ((splitGame g hone).src e).1.length % 2 = 1) :
    (splitGame g hone).dirOf e = false ∧
      ((∃ a, (splitGame g hone).label e = some a ∧
          OrigE g (origOf ((splitGame g hone).src e).1) a (lastDir ((splitGame g hone).src e).1))
        ∨ ((¬ ∃ a, OrigE g (origOf ((splitGame g hone).src e).1) a
            (lastDir ((splitGame g hone).src e).1)) ∧ (splitGame g hone).label e = none)) := by
  have hmem : SplitE g e.1 := e.2
  have ht := split_tgt (e := e)
  rcases hmem with ⟨heven, -⟩ | ⟨-, hc, hrest⟩
  · exact absurd heven (by show ¬ (e.1.1.1.length % 2 = 0); simp only [TreeGame.src] at hw; omega)
  · refine ⟨?_, hrest⟩
    have h2 : (e.1.1.1 ++ [false]) = e.1.1.1 ++ [(splitGame g hone).dirOf e] := by
      rw [← hc]; exact ht
    simpa using h2.symm

/-- The split game is in the normal form of the paper. -/
theorem splitCtx_normalized (prio : g.Edge → ℕ) (σ₂) (k : ℕ) :
    (splitCtx g hone prio σ₂ k).Normalized := by
  intro w _
  set S := splitCtx g hone prio σ₂ k with hS
  rcases Nat.even_or_odd w.length with he | ho
  · have hw : w.length % 2 = 0 := Nat.even_iff.mp he
    set D : Bool → Prop := fun c => ∃ a, OrigE g (deInter w) a c with hD
    -- the moves at `w`
    have hmoves : ∀ m : Move, S.E w m ↔ m.2 = 1 ∧ D m.1 := by
      intro m
      constructor
      · rintro ⟨e, hsrc, hm⟩
        have hsrc1 : ((splitGame g hone).src e).1 = w := by
          show (S.g.src e).1 = w; rw [hsrc]; rfl
        obtain ⟨hl, a, ha⟩ := split_edge_even (e := e) (by rw [hsrc1]; exact hw)
        rw [← hm]
        refine ⟨?_, a, by rw [← hsrc1]; exact ha⟩
        show (((splitGame g hone).label e).map _).getD 1 = 1
        rw [hl]; rfl
      · rintro ⟨h1, a, ha⟩
        have hmem : (pt w, (none : Option Λ), pt (w ++ [m.1])) ∈ (splitGame g hone).edges :=
          Or.inl ⟨hw, rfl, m.1, rfl, a, ha⟩
        refine ⟨⟨_, hmem⟩, rfl, ?_⟩
        show (S.g.dirOf ⟨_, hmem⟩, splitPrio g hone prio ⟨_, hmem⟩) = m
        have hd : S.g.dirOf ⟨_, hmem⟩ = m.1 := by
          show (w ++ [m.1]).getLastD false = m.1
          simp
        rw [hd]
        exact Prod.ext rfl h1.symm
    by_cases hboth : D true ∧ D false
    · refine Or.inl (fun m => ?_)
      rw [hmoves]
      constructor
      · exact fun h => h.1
      · intro h
        refine ⟨h, ?_⟩
        cases m.1
        · exact hboth.2
        · exact hboth.1
    · refine Or.inr ⟨if D true then true else false, fun m hm => ?_⟩
      obtain ⟨-, hDm⟩ := (hmoves m).1 hm
      by_cases ht : D true
      · rw [if_pos ht]
        cases hc : m.1
        · rw [hc] at hDm; exact absurd ⟨ht, hDm⟩ hboth
        · rfl
      · rw [if_neg ht]
        cases hc : m.1
        · rfl
        · rw [hc] at hDm; exact absurd hDm ht
  · have hw : w.length % 2 = 1 := Nat.odd_iff.mp ho
    refine Or.inr ⟨false, fun m hm => ?_⟩
    obtain ⟨e, hsrc, rfl⟩ := hm
    have hsrc1 : ((splitGame g hone).src e).1 = w := by
      show (S.g.src e).1 = w; rw [hsrc]; rfl
    exact (split_edge_odd (e := e) (by rw [hsrc1]; exact hw)).1

/-! ### Relating the steps of the two games -/

variable (g hone)

/-- The edge of the split game choosing the direction of an edge of `g`. -/
noncomputable def lift1 : g.Step → (splitGame g hone).Step
  | none => none
  | some e =>
    if h : (pt (inter (g.src e).1), (none : Option Λ), pt (inter (g.src e).1 ++ [g.dirOf e])) ∈
        (splitGame g hone).edges then some ⟨_, h⟩ else none

/-- The edge of the split game choosing the label of an edge of `g`. -/
noncomputable def lift2 : g.Step → (splitGame g hone).Step
  | none => none
  | some e =>
    if h : (pt (inter (g.src e).1 ++ [g.dirOf e]), some (g.label e),
        pt (inter (g.src e).1 ++ [g.dirOf e, false])) ∈ (splitGame g hone).edges
    then some ⟨_, h⟩ else none

/-- The edge of `g` with a given source node, label and direction (if there is one). -/
noncomputable def oEdge (v : Node) (a : Λ) (c : Bool) : g.Step :=
  if h : OrigE g v a c then some ⟨_, h⟩ else none

/-- The edge of `g` corresponding to an edge of the split game choosing a label. -/
noncomputable def comb (s : (splitGame g hone).Step) : g.Step :=
  s.bind fun e => ((splitGame g hone).label e).bind fun a =>
    oEdge g (origOf ((splitGame g hone).src e).1) a (lastDir ((splitGame g hone).src e).1)

variable {g hone}

theorem length_inter_even (v : Node) : (inter v).length % 2 = 0 := by
  rw [length_inter]; omega

theorem length_inter_append_odd (v : Node) (c : Bool) : (inter v ++ [c]).length % 2 = 1 := by
  rw [List.length_append, length_inter]; simp

theorem origOf_inter_append (v : Node) (c : Bool) : origOf (inter v ++ [c]) = v := by
  rw [origOf_append (length_inter_even v), deInter_inter]

theorem lift1_spec (e : g.Edge) :
    ∃ e₁, lift1 g hone (some e) = some e₁ ∧
      (splitGame g hone).src e₁ = pt (inter (g.src e).1) ∧ (splitGame g hone).label e₁ = none ∧
      (splitGame g hone).tgt e₁ = pt (inter (g.src e).1 ++ [g.dirOf e]) := by
  have hmem : (pt (inter (g.src e).1), (none : Option Λ), pt (inter (g.src e).1 ++ [g.dirOf e]))
      ∈ (splitGame g hone).edges :=
    Or.inl ⟨length_inter_even _, rfl, g.dirOf e, rfl, g.label e, by
      rw [deInter_inter]; exact origE_of_edge hone e⟩
  exact ⟨_, dif_pos hmem, rfl, rfl, rfl⟩

theorem lift2_spec (e : g.Edge) :
    ∃ e₂, lift2 g hone (some e) = some e₂ ∧
      (splitGame g hone).src e₂ = pt (inter (g.src e).1 ++ [g.dirOf e]) ∧
      (splitGame g hone).label e₂ = some (g.label e) ∧
      (splitGame g hone).tgt e₂ = pt (inter (g.src e).1 ++ [g.dirOf e, false]) := by
  have hmem : (pt (inter (g.src e).1 ++ [g.dirOf e]), some (g.label e),
      pt (inter (g.src e).1 ++ [g.dirOf e, false])) ∈ (splitGame g hone).edges := by
    refine Or.inr ⟨length_inter_append_odd _ _, by simp, Or.inl ⟨g.label e, rfl, ?_⟩⟩
    rw [origOf_inter_append, lastDir_append]
    exact origE_of_edge hone e
  exact ⟨_, dif_pos hmem, rfl, rfl, rfl⟩

theorem oEdge_spec {v : Node} {a : Λ} {c : Bool} (h : OrigE g v a c) :
    ∃ e, oEdge g v a c = some e ∧ g.src e = g.posOf v ∧ g.label e = a ∧ g.dirOf e = c := by
  refine ⟨_, dif_pos h, rfl, rfl, ?_⟩
  show (v ++ [c]).getLastD false = c
  simp

theorem comb_lift2 (e : g.Edge) : comb g hone (lift2 g hone (some e)) = some e := by
  obtain ⟨e₂, he₂, hsrc, hlab, -⟩ := lift2_spec (hone := hone) e
  rw [he₂, comb, Option.bind_some, hlab, Option.bind_some, hsrc]
  simp only [origOf_inter_append, lastDir_append]
  obtain ⟨e', he', hsrc', hlab', hdir'⟩ := oEdge_spec (origE_of_edge hone e)
  rw [he']
  congr 1
  refine g.edge_ext ?_ hlab' ?_
  · rw [hsrc', ← TreeGame.eq_posOf hone]
  · rw [TreeGame.eq_posOf hone (g.tgt e'), TreeGame.eq_posOf hone (g.tgt e),
      TreeGame.tgt_eq_dirOf, TreeGame.tgt_eq_dirOf, hsrc', hdir']
    rfl

theorem splitPrio_lift2 (prio : g.Edge → ℕ) (e : g.Edge) {e₂ : (splitGame g hone).Edge}
    (h : lift2 g hone (some e) = some e₂) : splitPrio g hone prio e₂ = prio e := by
  obtain ⟨e₂', he₂, hsrc, hlab, -⟩ := lift2_spec (hone := hone) e
  rw [he₂] at h
  cases h
  unfold splitPrio
  rw [hlab, hsrc]
  simp only [Option.map_some, Option.getD_some, origOf_inter_append, lastDir_append, prioO]
  rw [dif_pos (origE_of_edge hone e)]
  congr 1
  refine g.edge_ext ?_ rfl ?_
  · exact (TreeGame.eq_posOf hone _).symm
  · rw [TreeGame.eq_posOf hone (g.tgt e), TreeGame.tgt_eq_dirOf]
    rfl

theorem splitPrio_none {prio : g.Edge → ℕ} {e : (splitGame g hone).Edge}
    (h : (splitGame g hone).label e = none) : splitPrio g hone prio e = 1 := by
  unfold splitPrio; rw [h]; rfl

/-! ### The winning condition of the split game -/

/-- The winning condition transported to the split game: only the directions at even
positions matter. -/
def splitWin (W : ℕ → Set Branch) : ℕ → Set Branch := fun i => {b | (fun n => b (2 * n)) ∈ W i}

/-- A play of the split game and a play of `g` that produce the same priorities (up to the
interleaved priorities `1`) along the same branch (up to the interleaved directions) are won
by the same player. -/
theorem prioWin_split_iff {Q₂ : Type*} {Λ₂ : Type*} {g₂ : TreeGame Q₂ Λ₂}
    {prio₂ : g₂.Edge → ℕ} {prio : g.Edge → ℕ} {k : ℕ} (hbd : ∀ e, 1 ≤ prio e ∧ prio e ≤ k)
    {π₂ : ℕ → g₂.Step} {π : ℕ → g.Step} (hp : g.IsPlay π) (W : ℕ → Set Branch)
    (h1 : ∀ n, g₂.prioSeq prio₂ π₂ (2 * n) = 1)
    (h2 : ∀ n, g₂.prioSeq prio₂ π₂ (2 * n + 1) = g.prioSeq prio π n)
    (h3 : ∀ n, g₂.branchOf π₂ (2 * n) = g.branchOf π n) :
    g₂.PrioWin prio₂ (splitWin W) π₂ ↔ g.PrioWin prio W π := by
  set f := g.prioSeq prio π with hf
  have hf1 : ∀ n, 1 ≤ f n ∧ f n ≤ k := by
    intro n
    obtain ⟨e, he, -⟩ := hp.2 n
    show 1 ≤ g.prioStep prio (π (n + 1)) ∧ g.prioStep prio (π (n + 1)) ≤ k
    rw [he]; exact hbd e
  have hseq : g₂.prioSeq prio₂ π₂ = fun j => if j % 2 = 0 then 1 else f (j / 2) := by
    funext j
    rcases Nat.even_or_odd j with he | ho
    · obtain ⟨n, rfl⟩ : ∃ n, j = 2 * n := ⟨j / 2, by have := Nat.even_iff.mp he; omega⟩
      rw [h1, if_pos (by omega)]
    · obtain ⟨n, rfl⟩ : ∃ n, j = 2 * n + 1 := ⟨j / 2, by have := Nat.odd_iff.mp ho; omega⟩
      rw [h2, if_neg (by omega)]
      congr 1; omega
  have hbr : (fun n => g₂.branchOf π₂ (2 * n)) = g.branchOf π := funext h3
  obtain ⟨i₀, hi₀⟩ := exists_maxInfOften (f := f) (k := k) (fun n => (hf1 n).2)
  have hi₀' := maxInfOften_interleave (fun n => (hf1 n).1) hi₀
  constructor
  · rintro ⟨i, hi, hW⟩
    rw [hseq] at hi
    have := hi.unique hi₀'
    subst this
    refine ⟨i, hi₀, ?_⟩
    rw [← hbr]; exact hW
  · rintro ⟨i, hi, hW⟩
    refine ⟨i, by rw [hseq]; exact maxInfOften_interleave (fun n => (hf1 n).1) hi, ?_⟩
    show (fun n => g₂.branchOf π₂ (2 * n)) ∈ W i
    rw [hbr]; exact hW

end Prop27

end BorelMSO


==> anc/lean-formalization/BorelMSO/Memory/Prop27/Strategy.lean <==
import BorelMSO.Memory.Prop27.Label

/-!
# The finite-memory strategy of Proposition 27

Given a one-state game, a strategy `σ` of Eve and a bound `k` on the priorities (bundled in a
`Ctx`), this file defines the strategy `Ctx.tau` with `k` memory states used in the proof of
Proposition 27, and shows that it is a valid strategy of the game implemented by the memory
`Fin k` (`TreeGame.UsesMemory`).

The memory state is a number in `{1, …, k}`; it is updated along an edge `w →ⁱ w'` by
`Ctx.memStep`, and the move at a node is given by `Ctx.chOS`, following the paper; the edge
taken is an edge realizing this move (`Ctx.chT`).
-/

namespace BorelMSO

open scoped Classical

namespace Prop27

namespace Ctx

universe u v

variable {Q : Type u} {Λ : Type v} (S : Ctx.{u, v} Q Λ)

/-- The least priority available at a node, in the direction of `anyMove`. -/
noncomputable def leastPrio (w : Node) : ℕ :=
  if h : ∃ j, S.E w ((S.anyMove w).1, j) then Nat.find h else 0

theorem exists_prio (w : Node) : ∃ j, S.E w ((S.anyMove w).1, j) :=
  ⟨(S.anyMove w).2, S.edge_anyMove w⟩

theorem edge_leastPrio (w : Node) : S.E w ((S.anyMove w).1, S.leastPrio w) := by
  rw [leastPrio, dif_pos (S.exists_prio w)]
  exact Nat.find_spec (S.exists_prio w)

theorem leastPrio_min {w : Node} {j : ℕ} (h : S.E w ((S.anyMove w).1, j)) :
    S.leastPrio w ≤ j := by
  rw [leastPrio, dif_pos (S.exists_prio w)]
  exact Nat.find_min' (S.exists_prio w) h

theorem pickDir_unique {S : Ctx Q Λ} {w : Node} {m : Move} (hpp : S.PickPriority w)
    (hE : S.E w m) : m.1 = (S.anyMove w).1 := by
  obtain ⟨c₀, hc⟩ := hpp
  rw [hc _ hE, hc _ (S.edge_anyMove w)]

/-- The secondary child of a branching node. -/
noncomputable def secChild (w : Node) : Node := w ++ [!S.priDir (S.labOf w)]

/-- The primary child of a branching node. -/
noncomputable def priChild (w : Node) : Node := w ++ [S.priDir (S.labOf w)]

/-- At a branching node, Eve moves to the secondary child exactly when it *demands to code*
or *demands to witness*. -/
def GoSec (mem : ℕ) (w : Node) : Prop :=
  S.cod (S.secChild w) = mem ∨
    (S.wit (S.secChild w) = S.cod (S.secChild w) ∧ S.recd w (S.wit (S.secChild w)))

/-- The move (direction and priority) of the new strategy at a node, given the memory
state. -/
noncomputable def chOS (mem : ℕ) (w : Node) : Move :=
  if S.ow w = Player.eve then
    if S.Branching w then
      (if S.GoSec mem w then (!S.priDir (S.labOf w), 1) else (S.priDir (S.labOf w), 1))
    else
      (if S.E w ((S.anyMove w).1, S.wit (w ++ [(S.anyMove w).1])) then
        ((S.anyMove w).1, S.wit (w ++ [(S.anyMove w).1]))
      else ((S.anyMove w).1, S.leastPrio w))
  else S.anyMove w

/-- The edge taken by the new strategy at a node, given the memory state. -/
noncomputable def chT (mem : ℕ) (w : Node) : S.g.Step := S.edgeAt w (S.chOS mem w)

/-- The memory state is raised to `i` when the priority `i` is played from a node in which
`i` is not recorded. -/
noncomputable def memBump (mem : ℕ) (w : Node) (e : Move) : ℕ :=
  if mem < e.2 ∧ e.2 ≤ S.k ∧ ¬ S.recd w e.2 then e.2 else mem

/-- The update of the memory state along an edge. -/
noncomputable def memStep (mem : ℕ) (w : Node) (e : Move) : ℕ :=
  if S.memBump mem w e ≤ S.cod (w ++ [e.1]) then 1 else S.memBump mem w e

/-- The update of the memory state along a step of the game. -/
noncomputable def memUpd (mem : ℕ) : S.g.Step → ℕ
  | none => mem
  | some e => S.memStep mem (S.g.src e).1 (S.mv (some e))

/-- The memory state after a history. -/
noncomputable def memN (h : List S.g.Step) : ℕ := S.g.memState S.memUpd 1 h

/-- The strategy of Eve constructed in the proof of Proposition 27. -/
noncomputable def tau (h : List S.g.Step) : S.g.Step := S.chT (S.memN h) (S.hn h)

variable {S}

/-- At a node of Eve, the move of the new strategy is available. -/
theorem E_chOS {mem : ℕ} {w : Node} (hown : S.ow w = Player.eve) : S.E w (S.chOS mem w) := by
  rw [chOS, if_pos hown]
  split_ifs with hbr hgo
  · exact (hbr _).2 rfl
  · exact (hbr _).2 rfl
  · rename_i hE; exact hE
  · exact S.edge_leastPrio _

theorem memBump_range {mem : ℕ} (h1 : 1 ≤ mem) (h2 : mem ≤ S.k)
    (w : Node) (e : Move) : 1 ≤ S.memBump mem w e ∧ S.memBump mem w e ≤ S.k := by
  rw [memBump]
  split_ifs with hd
  · exact ⟨by omega, hd.2.1⟩
  · exact ⟨h1, h2⟩

theorem memStep_range {mem : ℕ} (hk : 1 ≤ S.k) (h1 : 1 ≤ mem) (h2 : mem ≤ S.k)
    (w : Node) (e : Move) : 1 ≤ S.memStep mem w e ∧ S.memStep mem w e ≤ S.k := by
  rw [memStep]
  split_ifs
  · exact ⟨le_refl 1, hk⟩
  · exact memBump_range h1 h2 w e

theorem memUpd_range {mem : ℕ} (hk : 1 ≤ S.k) (h1 : 1 ≤ mem) (h2 : mem ≤ S.k)
    (s : S.g.Step) : 1 ≤ S.memUpd mem s ∧ S.memUpd mem s ≤ S.k := by
  cases s with
  | none => exact ⟨h1, h2⟩
  | some e => exact memStep_range hk h1 h2 _ _

theorem memN_range (hk : 1 ≤ S.k) (h : List S.g.Step) : 1 ≤ S.memN h ∧ S.memN h ≤ S.k := by
  induction h with
  | nil => exact ⟨le_refl 1, hk⟩
  | cons s t ih =>
    cases s with
    | none => exact ⟨le_refl 1, hk⟩
    | some e =>
      show 1 ≤ S.memUpd (S.memN t) (some e) ∧ S.memUpd (S.memN t) (some e) ≤ S.k
      exact memUpd_range hk ih.1 ih.2 _

/-- The new strategy is a valid strategy of Eve. -/
theorem valid_tau : S.g.ValidStrat S.tau Player.eve := by
  intro h p _ hp _
  obtain ⟨e, he, hsrc⟩ := S.edgeAt_src (S.hn h) (S.chOS (S.memN h) (S.hn h))
  rw [tau, chT, he]
  exact S.g.E_some_iff.2 (by rw [hsrc, pos_head hp])

/-- The new strategy is implemented by the memory `Fin k`. -/
theorem usesMem_tau (hk : 1 ≤ S.k) : S.g.UsesMemory S.tau (Fin S.k) := by
  have hpos : 0 < S.k := hk
  refine ⟨⟨0, hpos⟩, fun x s => ⟨(S.memUpd (x.val + 1) s - 1) % S.k, Nat.mod_lt _ hpos⟩,
    fun x p => S.chT (x.val + 1) p.1, ?_⟩
  have key : ∀ h : List S.g.Step,
      (S.g.memState (fun (x : Fin S.k) s => (⟨(S.memUpd (x.val + 1) s - 1) % S.k,
        Nat.mod_lt _ hpos⟩ : Fin S.k)) ⟨0, hpos⟩ h).val + 1 = S.memN h := by
    intro h
    induction h with
    | nil => rfl
    | cons s t ih =>
      cases s with
      | none => rfl
      | some e =>
        rw [TreeGame.memState_cons_some]
        show _ = S.memUpd (S.memN t) (some e)
        simp only
        rw [ih]
        have h1 := memUpd_range (S := S) hk (memN_range hk t).1 (memN_range hk t).2 (some e)
        have h2 : S.memUpd (S.memN t) (some e) - 1 < S.k := by omega
        rw [Nat.mod_eq_of_lt h2]
        omega
  intro h p hp
  rw [tau, ← key h]
  congr 1
  rw [TreeGame.pos_eq_posOf S.one]
  cases h with
  | nil => simp at hp
  | cons a t => simp at hp; subst hp; rfl

end Ctx

end Prop27

end BorelMSO


==> anc/lean-formalization/BorelMSO/Memory/Remark20.lean <==
import BorelMSO.Memory.Remark20.Transfer
import BorelMSO.Basic.SwapOwners

/-!
# Remark 20: a uniform memory bound for a fixed number of states and priorities

Remark 20 of *Automata for MSO over Infinite Trees with Quantification over Borel Sets of
Branches* states that, if every prioritized Borel game can be won with finite memory, then
for a fixed number of states and priorities there is a *uniform* bound on the memory needed.

The argument is the one of the paper: if there were no uniform bound, there would be games
`gs 0, gs 1, …` in which the winner needs more and more memory, and one could combine them
into a single game (`BorelMSO.Remark20.combGame`) in which Adam walks down the leftmost
branch and enters the `i`-th game at the `i`-th node, losing if he stays on the leftmost
branch forever.  A finite-memory winning strategy in the combined game projects to a winning
strategy with the same memory in each of the copies that it can reach, which contradicts the
unbounded memory requirements.  Determinacy (`BorelMSO.TreeGame.prioDetermined`) is used to
assume, as in the paper, that the winner of each `gs i` is Eve: this is what rules out the
case in which the strategy of the combined game belongs to Adam, since such a strategy only
reaches one of the copies.

The main statement is `BorelMSO.remark20`.  "A fixed number of states" is formalized as a
fixed finite type `Q` of states, and "a fixed number of priorities" as the set of labels
`{1, …, k}`; the constant depends only on `Q` and `k`, and not on the game.  Taking
`Q = Fin n` gives the form in which the remark is stated in the paper, namely a constant
`c n k` for games with `n` states and `k` priorities (`BorelMSO.remark20_fin`).
-/

namespace BorelMSO

open TreeGame

/-- The hypothesis of Remark 20: in every prioritized Borel game (with finitely many states),
one of the players has a winning strategy with finite memory.  This is the qualitative part
of Conjecture 19. -/
def FiniteMemoryPrioDetermined : Prop :=
  ∀ (S : Type) (_ : Finite S) (k : ℕ) (G : TreeGame.{0, 0} S (Priority k))
    (W : ℕ → Set Branch), (∀ j, IsBorelBranchSet (W j)) →
      FiniteMemoryDetermined G (G.PrioWin G.priority W)

/-- Conjecture 19 implies the hypothesis of Remark 20. -/
theorem Conjecture19.finiteMemoryPrioDetermined (h : Conjecture19) :
    FiniteMemoryPrioDetermined := by
  intro S hS k G W hW
  exact h.finiteMemoryDetermined S G W hW

/-- Passing to the dual game and complementing the sets `W i` does not change the fact of
being won with a bounded memory. -/
theorem memBoundedDetermined_of_swapOwners {Q Λ : Type} {g : TreeGame.{0, 0} Q Λ} {k c : ℕ}
    {prio : g.Edge → ℕ} (hbd : ∀ e, prio e ≤ k) (W : ℕ → Set Branch)
    (h : MemBoundedDetermined g.swapOwners (g.swapOwners.PrioWin prio fun i => (W i)ᶜ) c) :
    MemBoundedDetermined g (g.PrioWin prio W) c := by
  obtain ⟨pl, σ, hval, hmem, hwin⟩ := h
  refine ⟨pl.other, σ, (g.swapOwners_validStrat σ pl).1 hval,
    (g.swapOwners_usesMemory σ (Fin c)).1 hmem, ?_⟩
  rw [g.swapOwners_winningFor σ pl _] at hwin
  intro π hp hc
  have hw := hwin π hp hc
  cases pl with
  | eve =>
    simp only [winCond, g.swapOwners_prioWin] at hw ⊢
    exact (g.not_prioWin_iff hbd W hp).2 hw
  | adam =>
    simp only [winCond, g.swapOwners_prioWin] at hw ⊢
    have := (g.not_prioWin_iff hbd (fun i => (W i)ᶜ) hp).1 hw
    simpa using this

/-- **Remark 20.**  If every prioritized Borel game is won with finite memory, then for a
fixed (finite) set of states `Q` and a fixed number `k` of priorities there is a constant `c`
such that in every prioritized Borel game with states `Q` and priorities `{1, …, k}` one of
the players has a winning strategy using at most `c` memory states. -/
theorem remark20 (H : FiniteMemoryPrioDetermined) (Q : Type) [Finite Q] (k : ℕ) :
    ∃ c : ℕ, ∀ (g : TreeGame.{0, 0} Q (Priority k)) (W : ℕ → Set Branch),
      (∀ j, IsBorelBranchSet (W j)) → MemBoundedDetermined g (g.PrioWin g.priority W) c := by
  classical
  by_contra hno
  -- for every bound `c` there is a game in which no player wins with `c` memory states
  have hno' : ∀ c : ℕ, ∃ (g : TreeGame.{0, 0} Q (Priority k)) (W : ℕ → Set Branch),
      (∀ j, IsBorelBranchSet (W j)) ∧ ¬ MemBoundedDetermined g (g.PrioWin g.priority W) c := by
    intro c
    by_contra hc
    refine hno ⟨c, fun g W hW => ?_⟩
    by_contra hm
    exact hc ⟨g, W, hW, hm⟩
  -- by determinacy we may assume that Eve is the winner of each of these games
  have hev : ∀ c : ℕ, ∃ (g : TreeGame.{0, 0} Q (Priority k)) (W : ℕ → Set Branch),
      (∀ j, IsBorelBranchSet (W j)) ∧ ¬ MemBoundedDetermined g (g.PrioWin g.priority W) c ∧
      ∃ σ, g.ValidStrat σ Player.eve ∧ g.WinningFor σ Player.eve (g.PrioWin g.priority W) := by
    intro c
    obtain ⟨g, W, hW, hm⟩ := hno' c
    obtain ⟨pl, σ, hval, hwin⟩ := g.prioDetermined g.priority W hW
    cases pl with
    | eve => exact ⟨g, W, hW, hm, σ, hval, hwin⟩
    | adam =>
      refine ⟨g.swapOwners, fun i => (W i)ᶜ, fun j => (hW j).compl, ?_, σ,
        (g.swapOwners_validStrat σ Player.eve).2 hval, ?_⟩
      · exact fun hmb => hm (memBoundedDetermined_of_swapOwners g.priority_le W hmb)
      · rw [g.swapOwners_winningFor σ Player.eve _]
        intro π hp hc
        exact (g.swapOwners_prioWin g.priority _ π).2
          ((g.not_prioWin_iff g.priority_le W hp).1 (hwin π hp hc))
  choose gs Ws hW hnm ev hevval hevwin using hev
  -- the combined game
  obtain ⟨pl, σ, hval, ⟨M, hMfin, hmem⟩, hwin⟩ :=
    H (Option Q) inferInstance k (Remark20.combGame gs) (Remark20.combW Ws)
      fun j => Remark20.isBorel_combW Ws (fun i j => hW i j) j
  rw [Remark20.priority_combGame] at hwin
  haveI : Finite M := hMfin
  cases pl with
  | eve =>
    -- Eve's strategy projects to every copy, so the memory of all the copies is bounded
    obtain ⟨τ, hτval, hτmem, hτwin⟩ :=
      Remark20.exists_proj (i := Nat.card M) (fun i => (gs i).priority) Ws hval hmem hwin
        (fun j _ h => absurd h (by decide)) (fun h => absurd h (by decide))
    exact hnm (Nat.card M) ⟨Player.eve, τ, hτval,
      (gs (Nat.card M)).usesMemory_of_equiv (Finite.equivFin M) hτmem, hτwin⟩
  | adam =>
    -- Adam's strategy enters one of the copies, where Eve also has a winning strategy
    obtain ⟨i, hc, he⟩ := Remark20.exists_enter hval hwin
    obtain ⟨τ, hτval, -, hτwin⟩ :=
      Remark20.exists_proj (i := i) (fun i => (gs i).priority) Ws hval hmem hwin
        (fun j hj _ => hc j hj) fun _ => he
    exact (gs i).not_winning_both (ev i) τ Player.eve (hevval i) hτval (hevwin i) hτwin

/-- **Remark 20**, in the form stated in the paper: for all integers `n` and `k` there is a
constant `c` such that in every prioritized Borel game with `n` states and `k` priorities,
one of the players has a winning strategy that uses at most `c` memory states. -/
theorem remark20_fin (H : FiniteMemoryPrioDetermined) (n k : ℕ) :
    ∃ c : ℕ, ∀ (g : TreeGame.{0, 0} (Fin n) (Priority k)) (W : ℕ → Set Branch),
      (∀ j, IsBorelBranchSet (W j)) → MemBoundedDetermined g (g.PrioWin g.priority W) c :=
  remark20 H (Fin n) k

end BorelMSO


==> anc/lean-formalization/BorelMSO/Memory/Remark20/Game.lean <==
import BorelMSO.Basic.PrioDeterminacy

/-!
# Combining a sequence of games into a single one (Remark 20)

Remark 20 of the paper observes that, if every prioritized Borel game is won with finite
memory, then for a fixed number of states and priorities the memory needed is uniformly
bounded: otherwise one could combine games needing more and more memory into a single game,
in which Adam walks down the leftmost branch and enters the `i`-th game at the `i`-th node.

This file builds that combined game.  Given a sequence `gs : ℕ → TreeGame Q Λ` of games
with the same set of labels, the combined game `combGame gs` is played on the binary tree as
follows.

* Along the leftmost branch — the nodes `0ⁱ` — the position has the extra state `none` and
  belongs to Adam, who either continues along the leftmost branch or moves to the node
  `0ⁱ1`, which is the root of a copy of the game `gs i`.
* Below the node `0ⁱ1` the game `gs i` is played, the node `0ⁱ1w` of the combined game
  playing the role of the node `w` of `gs i`.
* The remaining positions are unreachable; they carry a dummy move so that the arena
  satisfies the requirement that every position has an outgoing edge.

The edges inside the copies keep their labels; the other edges receive an arbitrary fixed
label.

The combined winning condition declares Eve the winner of the leftmost branch, so that Adam
must enter one of the copies.
-/

namespace BorelMSO

namespace Remark20

open TreeGame

variable {Q : Type} {Λ : Type} (gs : ℕ → TreeGame.{0, 0} Q Λ)

/-! ### Nodes of the leftmost branch -/

/-- The node `0ⁱ` of the leftmost branch. -/
def zeros (i : ℕ) : Node := List.replicate i false

@[simp] theorem length_zeros (i : ℕ) : (zeros i).length = i := by simp [zeros]

theorem zeros_succ (i : ℕ) : zeros (i + 1) = zeros i ++ [false] := by
  simp [zeros, List.replicate_succ']

/-- Splits a node as `0ⁱ1w` if it is not on the leftmost branch. -/
def splitNode : Node → Option (ℕ × Node)
  | [] => none
  | true :: w => some (0, w)
  | false :: v => (splitNode v).map fun p => (p.1 + 1, p.2)

@[simp] theorem splitNode_zeros (i : ℕ) : splitNode (zeros i) = none := by
  induction i with
  | zero => rfl
  | succ i ih =>
    rw [zeros, List.replicate_succ]
    show (splitNode (zeros i)).map _ = none
    rw [ih]
    rfl

@[simp] theorem splitNode_copy (i : ℕ) (w : Node) :
    splitNode (zeros i ++ true :: w) = some (i, w) := by
  induction i with
  | zero => rfl
  | succ i ih =>
    rw [zeros, List.replicate_succ, List.cons_append]
    show (splitNode (zeros i ++ true :: w)).map _ = some (i + 1, w)
    rw [ih]
    rfl

theorem eq_of_splitNode_eq_some : ∀ {v : Node} {i : ℕ} {w : Node},
    splitNode v = some (i, w) → v = zeros i ++ true :: w
  | [], _, _, h => by simp [splitNode] at h
  | true :: v, i, w, h => by
    simp only [splitNode, Option.some.injEq, Prod.mk.injEq] at h
    obtain ⟨rfl, rfl⟩ := h
    simp [zeros]
  | false :: v, i, w, h => by
    simp only [splitNode, Option.map_eq_some_iff] at h
    obtain ⟨⟨i', w'⟩, hsp, heq⟩ := h
    simp only [Prod.mk.injEq] at heq
    obtain ⟨rfl, rfl⟩ := heq
    rw [eq_of_splitNode_eq_some hsp]
    simp [zeros, List.replicate_succ]

theorem eq_zeros_of_splitNode_eq_none : ∀ {v : Node},
    splitNode v = none → v = zeros v.length
  | [], _ => rfl
  | true :: _, h => by simp [splitNode] at h
  | false :: v, h => by
    simp only [splitNode, Option.map_eq_none_iff] at h
    have := eq_zeros_of_splitNode_eq_none h
    simp only [List.length_cons, zeros, List.replicate_succ, List.cons.injEq, true_and]
    exact this

/-! ### The combined arena -/

/-- The edges of the combined game (as an indexing type). -/
inductive CEdge (gs : ℕ → TreeGame.{0, 0} Q Λ) : Type
  /-- Adam continues along the leftmost branch, from `0ⁱ` to `0ⁱ⁺¹`. -/
  | cont (i : ℕ)
  /-- Adam enters the `i`-th game, moving from `0ⁱ` to `0ⁱ1`. -/
  | enter (i : ℕ)
  /-- A move of the `i`-th game, played below the node `0ⁱ1`. -/
  | inner (i : ℕ) (e : (gs i).Edge)
  /-- A dummy move at the unreachable position `(0ⁱ, some q)`. -/
  | dummyA (i : ℕ) (q : Q)
  /-- A dummy move at the unreachable position `(0ⁱ1w, none)`. -/
  | dummyB (i : ℕ) (w : Node)

/-- The source of an edge of the combined game. -/
def csrc : CEdge gs → Pos (Option Q)
  | .cont i => (zeros i, none)
  | .enter i => (zeros i, none)
  | .inner i e => (zeros i ++ true :: ((gs i).src e).1, some ((gs i).src e).2)
  | .dummyA i q => (zeros i, some q)
  | .dummyB i w => (zeros i ++ true :: w, none)

/-- The target of an edge of the combined game. -/
def ctgt : CEdge gs → Pos (Option Q)
  | .cont i => (zeros (i + 1), none)
  | .enter i => (zeros i ++ [true], some (gs i).root)
  | .inner i e => (zeros i ++ true :: ((gs i).tgt e).1, some ((gs i).tgt e).2)
  | .dummyA i q => (zeros i ++ [false], some q)
  | .dummyB i w => (zeros i ++ true :: (w ++ [false]), none)

/-- The owner of a position of the combined game: Adam on the leftmost branch, the owner of
the corresponding position of `gs i` inside the `i`-th copy. -/
def cowner (p : Pos (Option Q)) : Player :=
  match p.2 with
  | none => Player.adam
  | some q =>
    match splitNode p.1 with
    | none => Player.adam
    | some (i, w) => (gs i).ownerPos (w, q)

/-- The label given to the edges of the combined game outside the copies: an arbitrary
label (taken from the game `gs 0`). -/
noncomputable def dflt : Λ := (gs 0).label ((gs 0).edge_exists ([], (gs 0).root)).choose

/-- The label of an edge of the combined game. -/
noncomputable def clab : CEdge gs → Λ
  | .inner i e => (gs i).label e
  | _ => dflt gs

/-- The triple (source, label, target) of an edge of the combined game. -/
noncomputable def cemb (c : CEdge gs) : Pos (Option Q) × Λ × Pos (Option Q) :=
  (csrc gs c, clab gs c, ctgt gs c)

theorem zeros_ne_copy (i j : ℕ) (w : Node) : zeros i ≠ zeros j ++ true :: w := by
  intro h
  have := congrArg splitNode h
  simp at this

theorem cemb_injective : Function.Injective (cemb gs) := by
  intro c c' h
  simp only [cemb, Prod.mk.injEq] at h
  obtain ⟨hs, hl, ht⟩ := h
  have hlen : ∀ {i j : ℕ}, zeros i = zeros j → i = j := fun h => by
    simpa using congrArg List.length h
  cases c <;> cases c' <;> simp only [csrc, ctgt, clab, Prod.mk.injEq, reduceCtorEq,
    and_false, Option.some.injEq, CEdge.cont.injEq, CEdge.enter.injEq, CEdge.dummyA.injEq,
    CEdge.dummyB.injEq] at hs ht hl ⊢
  all_goals first
    | exact hlen hs.1
    | exact absurd hs.1 (zeros_ne_copy _ _ _)
    | exact absurd hs.1.symm (zeros_ne_copy _ _ _)
    | exact ⟨hlen hs.1, hs.2⟩
    | skip
  · rename_i i e j e'
    have hj := congrArg splitNode hs.1
    rw [splitNode_copy, splitNode_copy] at hj
    simp only [Option.some.injEq, Prod.mk.injEq] at hj
    obtain ⟨rfl, hw⟩ := hj
    have hj' := congrArg splitNode ht.1
    rw [splitNode_copy, splitNode_copy] at hj'
    simp only [Option.some.injEq, Prod.mk.injEq, true_and] at hj'
    rw [(gs i).edge_ext (Prod.ext hw hs.2) hl (Prod.ext hj' ht.2)]
  · have hj := congrArg splitNode hs.1
    rw [splitNode_copy, splitNode_copy] at hj
    simpa using hj

/-- The combined game. -/
noncomputable def combGame : TreeGame (Option Q) Λ where
  finite_labels := (gs 0).finite_labels
  edges := Set.range (cemb gs)
  edges_child := by
    rintro _ ⟨c, rfl⟩
    show ∃ d, (ctgt gs c).1 = (csrc gs c).1 ++ [d]
    rcases c with (i | i | ⟨i, e⟩ | ⟨i, q⟩ | ⟨i, w⟩)
    · exact ⟨false, by simp [csrc, ctgt, zeros_succ]⟩
    · exact ⟨true, by simp [csrc, ctgt]⟩
    · obtain ⟨c, hc⟩ := (gs i).edge_child e
      exact ⟨c, by simp [csrc, ctgt, hc]⟩
    · exact ⟨false, by simp [csrc, ctgt]⟩
    · exact ⟨false, by simp [csrc, ctgt]⟩
  edges_total := by
    suffices h : ∀ p, ∃ c, csrc gs c = p by
      intro p
      obtain ⟨c, hc⟩ := h p
      exact ⟨clab gs c, ctgt gs c, c, by rw [cemb, hc]⟩
    rintro ⟨v, s⟩
    cases hv : splitNode v with
    | none =>
      have hvz : v = zeros v.length := eq_zeros_of_splitNode_eq_none hv
      cases s with
      | none => exact ⟨CEdge.cont v.length, by simp [csrc, ← hvz]⟩
      | some q => exact ⟨CEdge.dummyA v.length q, by simp [csrc, ← hvz]⟩
    | some iw =>
      obtain ⟨i, w⟩ := iw
      have hvc : v = zeros i ++ true :: w := eq_of_splitNode_eq_some hv
      cases s with
      | none => exact ⟨CEdge.dummyB i w, by simp [csrc, ← hvc]⟩
      | some q =>
        obtain ⟨e, he⟩ := (gs i).edge_exists (w, q)
        refine ⟨CEdge.inner i e, ?_⟩
        simp only [csrc, he, hvc]
  ownerPos := cowner gs
  root := none

/-- The edge of the combined game with a given index. -/
noncomputable def ce (c : CEdge gs) : (combGame gs).Edge := ⟨cemb gs c, c, rfl⟩

/-- The index of an edge of the combined game. -/
noncomputable def ceOf (e : (combGame gs).Edge) : CEdge gs := e.2.choose

@[simp] theorem ce_ceOf (e : (combGame gs).Edge) : ce gs (ceOf gs e) = e :=
  Subtype.ext e.2.choose_spec

@[simp] theorem ceOf_ce (c : CEdge gs) : ceOf gs (ce gs c) = c :=
  cemb_injective gs (congrArg Subtype.val (ce_ceOf gs (ce gs c)))

theorem ce_injective : Function.Injective (ce gs) := fun c c' h => by
  rw [← ceOf_ce gs c, h, ceOf_ce]

theorem exists_ce (e : (combGame gs).Edge) : ∃ c, e = ce gs c := ⟨_, (ce_ceOf gs e).symm⟩

@[simp] theorem combGame_root : (combGame gs).root = none := rfl

@[simp] theorem combGame_src (c : CEdge gs) : (combGame gs).src (ce gs c) = csrc gs c := rfl

@[simp] theorem combGame_tgt (c : CEdge gs) : (combGame gs).tgt (ce gs c) = ctgt gs c := rfl

@[simp] theorem combGame_label (c : CEdge gs) : (combGame gs).label (ce gs c) = clab gs c := rfl

@[simp] theorem combGame_ownerPos (p : Pos (Option Q)) :
    (combGame gs).ownerPos p = cowner gs p := rfl

/-- The priorities of the combined game, for priorities `prios i` on the copies: those of
the copies, and `d` everywhere else.  The value `d` outside the copies is irrelevant, since
only finitely many such edges are traversed in a play that enters a copy, while the play
along the leftmost branch is won by Eve whatever its priorities. -/
noncomputable def cprio (prios : ∀ i, (gs i).Edge → ℕ) (d : ℕ) (e : (combGame gs).Edge) : ℕ :=
  match ceOf gs e with
  | .inner i e => prios i e
  | _ => d

@[simp] theorem cprio_inner (prios : ∀ i, (gs i).Edge → ℕ) (d i : ℕ) (e : (gs i).Edge) :
    cprio gs prios d (ce gs (.inner i e)) = prios i e := by
  simp [cprio]

theorem cprio_le {prios : ∀ i, (gs i).Edge → ℕ} {k d : ℕ} (h : ∀ i e, prios i e ≤ k)
    (hd : d ≤ k) : ∀ e, cprio gs prios d e ≤ k := by
  intro e
  obtain ⟨c, rfl⟩ := exists_ce gs e
  rcases c with (i | i | ⟨i, e⟩ | ⟨i, q⟩ | ⟨i, w⟩) <;> simp [cprio, hd, h]

/-- For a sequence of prioritized games, the priorities of the combined game (its labels)
are those of the copies, and the priority of the label `dflt gs` elsewhere. -/
theorem priority_combGame {k : ℕ} (gs : ℕ → TreeGame.{0, 0} Q (Priority k)) :
    (combGame gs).priority = cprio gs (fun i => (gs i).priority) (dflt gs).1 := by
  funext e
  obtain ⟨c, rfl⟩ := exists_ce gs e
  rcases c with (i | i | ⟨i, e⟩ | ⟨i, q⟩ | ⟨i, w⟩) <;> simp only [cprio, ceOf_ce] <;> rfl

/-- The sets of branches of the combined game: the leftmost branch is won by Eve, and a
branch entering the `i`-th copy is won according to the sets of `gs i`. -/
def combW (Ws : ℕ → ℕ → Set Branch) (j : ℕ) : Set Branch :=
  {b | (∀ t, b t = false) ∨
    ∃ i, (∀ t < i, b t = false) ∧ b i = true ∧ (fun t => b (i + 1 + t)) ∈ Ws i j}

theorem measurableSet_branch_coord (n : ℕ) (v : Bool) :
    @MeasurableSet Branch (borel Branch) {b : Branch | b n = v} := by
  refine MeasurableSpace.measurableSet_generateFrom ?_
  show IsOpen {b : Branch | b n = v}
  have hpre : {b : Branch | b n = v} = (fun b : Branch => b n) ⁻¹' {v} := rfl
  rw [hpre]
  exact IsOpen.preimage (continuous_apply n) (isOpen_discrete {v})

/-- The combined winning condition is Borel as soon as the winning conditions of the copies
are. -/
theorem isBorel_combW (Ws : ℕ → ℕ → Set Branch) (hWs : ∀ i j, IsBorelBranchSet (Ws i j))
    (j : ℕ) : IsBorelBranchSet (combW Ws j) := by
  have hset : combW Ws j = (⋂ t : ℕ, {b : Branch | b t = false}) ∪
      ⋃ i : ℕ, (((⋂ t : ℕ, ⋂ _ : t < i, {b : Branch | b t = false}) ∩
        {b : Branch | b i = true}) ∩ ((fun (b : Branch) (t : ℕ) => b (i + 1 + t)) ⁻¹' Ws i j)) := by
    ext b
    simp only [combW, Set.mem_setOf_eq, Set.mem_union, Set.mem_iInter, Set.mem_iUnion,
      Set.mem_inter_iff, Set.mem_preimage]
    constructor
    · rintro (h | ⟨i, h1, h2, h3⟩)
      · exact Or.inl h
      · exact Or.inr ⟨i, ⟨fun t ht => h1 t ht, h2⟩, h3⟩
    · rintro (h | ⟨i, ⟨h1, h2⟩, h3⟩)
      · exact Or.inl h
      · exact Or.inr ⟨i, fun t ht => h1 t ht, h2, h3⟩
  rw [IsBorelBranchSet, hset]
  refine MeasurableSet.union (MeasurableSet.iInter fun t => measurableSet_branch_coord t false)
    (MeasurableSet.iUnion fun i => MeasurableSet.inter (MeasurableSet.inter ?_ ?_) ?_)
  · exact MeasurableSet.iInter fun t => MeasurableSet.iInter fun _ =>
      measurableSet_branch_coord t false
  · exact measurableSet_branch_coord i true
  · exact (Continuous.borel_measurable (by fun_prop)) (hWs i j)

end Remark20

end BorelMSO


==> anc/lean-formalization/BorelMSO/Memory/Remark20/Transfer.lean <==
import BorelMSO.Memory.Remark20.Game
import BorelMSO.Basic.Determinacy

/-!
# Projecting a strategy of the combined game onto one of the copies (Remark 20)

`BorelMSO/Memory/Remark20/Game.lean` combines a sequence of games `gs : ℕ → TreeGame Q` into
a single game `combGame gs`, in which Adam walks down the leftmost branch and may enter a
copy of `gs i` at the `i`-th node.

This file relates the plays of `combGame gs` that enter the `i`-th copy with the plays of
`gs i`, and projects a strategy `σ` of `combGame gs` onto a strategy of `gs i`, preserving
validity, the memory used, and the fact of being winning.  For Eve this works for every `i`;
for Adam it works for the copy that his strategy actually enters, which is expressed by the
two hypotheses `hcont` and `henter` of `exists_proj`.
-/

namespace BorelMSO

namespace Remark20

open TreeGame

noncomputable section

variable {Q : Type} {Λ : Type} {gs : ℕ → TreeGame.{0, 0} Q Λ}

/-! ### The corridor along the leftmost branch -/

/-- The step reaching the node `0ⁱ` of the leftmost branch. -/
def corrStep (gs : ℕ → TreeGame.{0, 0} Q Λ) : ℕ → (combGame gs).Step
  | 0 => none
  | j + 1 => some (ce gs (CEdge.cont j))

/-- The history (most recent step first) that walks down the leftmost branch to `0ⁱ`. -/
def corr (gs : ℕ → TreeGame.{0, 0} Q Λ) : ℕ → List (combGame gs).Step
  | 0 => [none]
  | j + 1 => corrStep gs (j + 1) :: corr gs j

@[simp] theorem corr_zero : corr gs 0 = [none] := rfl

theorem corr_succ (j : ℕ) : corr gs (j + 1) = corrStep gs (j + 1) :: corr gs j := rfl

@[simp] theorem pos_corrStep (j : ℕ) : (combGame gs).pos (corrStep gs j) = (zeros j, none) := by
  cases j with
  | zero => rfl
  | succ j => rfl

@[simp] theorem corr_head? (j : ℕ) : (corr gs j).head? = some (corrStep gs j) := by
  cases j <;> rfl

theorem corr_ne_nil (j : ℕ) : corr gs j ≠ [] := by
  cases j <;> simp [corr]

@[simp] theorem owner_corrStep (j : ℕ) : (combGame gs).owner (corrStep gs j) = Player.adam := by
  rw [TreeGame.owner, pos_corrStep]
  rfl

theorem E_corrStep_cont (j : ℕ) : (combGame gs).E (corrStep gs j) (some (ce gs (CEdge.cont j))) := by
  rw [TreeGame.E_some_iff, pos_corrStep]
  rfl

theorem E_corrStep_enter (j : ℕ) : (combGame gs).E (corrStep gs j) (some (ce gs (CEdge.enter j))) := by
  rw [TreeGame.E_some_iff, pos_corrStep]
  rfl

theorem zeros_injective {i j : ℕ} (h : zeros i = zeros j) : i = j := by
  have := congrArg List.length h
  simpa using this

/-- The only moves available at a node of the leftmost branch are to continue along it or to
enter the corresponding copy. -/
theorem eq_cont_or_enter {j : ℕ} {t : (combGame gs).Step} (h : (combGame gs).E (corrStep gs j) t) :
    t = some (ce gs (CEdge.cont j)) ∨ t = some (ce gs (CEdge.enter j)) := by
  obtain ⟨e, rfl, hsrc⟩ := h
  obtain ⟨e, rfl⟩ := exists_ce gs e
  rw [pos_corrStep] at hsrc
  cases e with
  | cont j' =>
    left
    simp only [combGame_src, csrc, Prod.mk.injEq] at hsrc
    rw [zeros_injective hsrc.1]
  | enter j' =>
    right
    simp only [combGame_src, csrc, Prod.mk.injEq] at hsrc
    rw [zeros_injective hsrc.1]
  | inner j' e' => simp [csrc] at hsrc
  | dummyA j' q => simp [csrc] at hsrc
  | dummyB j' w =>
    exfalso
    simp only [combGame_src, csrc, Prod.mk.injEq] at hsrc
    have := congrArg splitNode hsrc.1
    simp at this

/-! ### Lifting and projecting steps -/

/-- The step of the combined game corresponding to a step of the `i`-th copy. -/
def liftStep (gs : ℕ → TreeGame.{0, 0} Q Λ) (i : ℕ) :
    (gs i).Step → (combGame gs).Step
  | none => some (ce gs (CEdge.enter i))
  | some e => some (ce gs (CEdge.inner i e))

/-- The step of the `i`-th copy corresponding to a step of the combined game. -/
def projStep (gs : ℕ → TreeGame.{0, 0} Q Λ) (i : ℕ) :
    (combGame gs).Step → (gs i).Step
  | some x =>
    match ceOf gs x with
    | CEdge.inner j e => if h : j = i then some (h ▸ e) else none
    | _ => none
  | none => none

@[simp] theorem projStep_liftStep (i : ℕ) (s : (gs i).Step) :
    projStep gs i (liftStep gs i s) = s := by
  cases s <;> simp [liftStep, projStep]

@[simp] theorem liftStep_inner (i : ℕ) (e : (gs i).Edge) :
    liftStep gs i (projStep gs i (some (ce gs (CEdge.inner i e)))) = some (ce gs (CEdge.inner i e)) := by
  simp [projStep, liftStep]

@[simp] theorem pos_liftStep (i : ℕ) (s : (gs i).Step) :
    (combGame gs).pos (liftStep gs i s)
      = (zeros i ++ true :: ((gs i).pos s).1, some ((gs i).pos s).2) := by
  cases s with
  | none => rfl
  | some e => rfl

@[simp] theorem owner_liftStep (i : ℕ) (s : (gs i).Step) :
    (combGame gs).owner (liftStep gs i s) = (gs i).owner s := by
  have hc : cowner gs (zeros i ++ true :: ((gs i).pos s).1, some ((gs i).pos s).2)
      = (gs i).ownerPos ((gs i).pos s) := by
    simp [cowner]
  rw [TreeGame.owner, pos_liftStep, TreeGame.owner, combGame_ownerPos, hc]

theorem E_liftStep {i : ℕ} {s s' : (gs i).Step} (h : (gs i).E s s') :
    (combGame gs).E (liftStep gs i s) (liftStep gs i s') := by
  obtain ⟨e, rfl, hsrc⟩ := h
  refine ⟨ce gs (CEdge.inner i e), rfl, ?_⟩
  rw [pos_liftStep]
  show (zeros i ++ true :: ((gs i).src e).1, some ((gs i).src e).2) = _
  rw [hsrc]

/-- Every move available inside the `i`-th copy is a move of the `i`-th game. -/
theorem eq_inner_of_E {i : ℕ} {s : (gs i).Step} {t : (combGame gs).Step}
    (h : (combGame gs).E (liftStep gs i s) t) :
    ∃ e : (gs i).Edge, t = some (ce gs (CEdge.inner i e)) ∧ (gs i).src e = (gs i).pos s := by
  obtain ⟨e, rfl, hsrc⟩ := h
  obtain ⟨e, rfl⟩ := exists_ce gs e
  rw [pos_liftStep] at hsrc
  cases e with
  | cont j => simp [csrc] at hsrc
  | enter j => simp [csrc] at hsrc
  | dummyB j w => simp [csrc] at hsrc
  | dummyA j q =>
    exfalso
    simp only [combGame_src, csrc, Prod.mk.injEq] at hsrc
    have := congrArg splitNode hsrc.1
    simp at this
  | inner j e' =>
    simp only [combGame_src, csrc, Prod.mk.injEq, Option.some.injEq] at hsrc
    have hj := congrArg splitNode hsrc.1
    rw [splitNode_copy, splitNode_copy] at hj
    simp only [Option.some.injEq, Prod.mk.injEq] at hj
    obtain ⟨rfl, hw⟩ := hj
    refine ⟨e', rfl, ?_⟩
    exact Prod.ext hw hsrc.2

/-! ### Lifting histories -/

/-- The history of the combined game corresponding to a history of the `i`-th copy: the
corridor down to `0ⁱ`, followed by the lifted steps. -/
def liftHist (gs : ℕ → TreeGame.{0, 0} Q Λ) (i : ℕ) (h : List (gs i).Step) :
    List (combGame gs).Step := h.map (liftStep gs i) ++ corr gs i

@[simp] theorem liftHist_cons (i : ℕ) (p : (gs i).Step) (t : List (gs i).Step) :
    liftHist gs i (p :: t) = liftStep gs i p :: liftHist gs i t := rfl

@[simp] theorem liftHist_nil (i : ℕ) : liftHist gs i [] = corr gs i := by simp [liftHist]

@[simp] theorem liftHist_head? (i : ℕ) (p : (gs i).Step) (t : List (gs i).Step) :
    (liftHist gs i (p :: t)).head? = some (liftStep gs i p) := rfl

/-! ### Projecting a strategy -/

/-- The initial memory state of the projected strategy: the memory state reached after
walking down the corridor and entering the `i`-th copy. -/
def projInit (gs : ℕ → TreeGame.{0, 0} Q Λ) (i : ℕ) {M : Type}
    (m0 : M) (δ : M → (combGame gs).Step → M) : M :=
  (combGame gs).memState δ m0 (liftHist gs i [none])

/-- The memory update of the projected strategy. -/
def projUpd (gs : ℕ → TreeGame.{0, 0} Q Λ) (i : ℕ) {M : Type}
    (δ : M → (combGame gs).Step → M) (m : M) (s : (gs i).Step) : M :=
  δ m (liftStep gs i s)

/-- The move chosen by the projected strategy. -/
def projCh (gs : ℕ → TreeGame.{0, 0} Q Λ) (i : ℕ) {M : Type}
    (ch : M → Pos (Option Q) → (combGame gs).Step) (m : M) (p : Pos Q) : (gs i).Step :=
  projStep gs i (ch m (zeros i ++ true :: p.1, some p.2))

/-- The projection onto the `i`-th copy of a strategy of the combined game that is
implemented by the memory `(m0, δ, ch)`. -/
def projStrat (gs : ℕ → TreeGame.{0, 0} Q Λ) (i : ℕ) {M : Type} (m0 : M)
    (δ : M → (combGame gs).Step → M) (ch : M → Pos (Option Q) → (combGame gs).Step)
    (h : List (gs i).Step) : (gs i).Step :=
  match h.head? with
  | some p =>
    projCh gs i ch ((gs i).memState (projUpd gs i δ) (projInit gs i m0 δ) h) ((gs i).pos p)
  | none => none

theorem usesMemory_projStrat (gs : ℕ → TreeGame.{0, 0} Q Λ) (i : ℕ) {M : Type} (m0 : M)
    (δ : M → (combGame gs).Step → M) (ch : M → Pos (Option Q) → (combGame gs).Step) :
    (gs i).UsesMemory (projStrat gs i m0 δ ch) M := by
  refine ⟨projInit gs i m0 δ, projUpd gs i δ, projCh gs i ch, fun h p hp => ?_⟩
  show (match h.head? with | some p => _ | none => _) = _
  rw [hp]

/-- Along a legal history, the memory state of the combined game after the lifted history is
the memory state of the projected memory structure. -/
theorem memState_liftHist (gs : ℕ → TreeGame.{0, 0} Q Λ) (i : ℕ) {M : Type} (m0 : M)
    (δ : M → (combGame gs).Step → M) :
    ∀ (h : List (gs i).Step), (gs i).Legal h →
      (combGame gs).memState δ m0 (liftHist gs i h)
        = (gs i).memState (projUpd gs i δ) (projInit gs i m0 δ) h
  | [], hl => absurd hl id
  | [p], hl => by
    have hp : p = (gs i).start := hl
    subst hp
    rfl
  | p :: q :: t, hl => by
    obtain ⟨e, rfl, -⟩ := hl.2
    rw [liftHist_cons]
    show (combGame gs).memState δ m0 (some (ce gs (CEdge.inner i e)) :: liftHist gs i (q :: t)) = _
    rw [TreeGame.memState_cons_some, memState_liftHist gs i m0 δ (q :: t) hl.1]
    rfl

section Strategy

variable {i : ℕ} {M : Type} {m0 : M} {δ : M → (combGame gs).Step → M}
  {ch : M → Pos (Option Q) → (combGame gs).Step}
  {σ : List (combGame gs).Step → (combGame gs).Step} {pl : Player}
  (hval : (combGame gs).ValidStrat σ pl)
  (hσ : ∀ (l : List (combGame gs).Step) (p : (combGame gs).Step), l.head? = some p →
    σ l = ch ((combGame gs).memState δ m0 l) ((combGame gs).pos p))
  (hcont : ∀ j, j < i → pl = Player.adam → σ (corr gs j) = some (ce gs (CEdge.cont j)))
  (henter : pl = Player.adam → σ (corr gs i) = some (ce gs (CEdge.enter i)))

include hσ in
/-- On legal histories, the projected strategy is the projection of the move of `σ`. -/
theorem projStrat_eq_projStep {h : List (gs i).Step} (hl : (gs i).Legal h) :
    projStrat gs i m0 δ ch h = projStep gs i (σ (liftHist gs i h)) := by
  cases h with
  | nil => exact absurd hl id
  | cons p t =>
    rw [hσ (liftHist gs i (p :: t)) (liftStep gs i p) (liftHist_head? i p t), pos_liftStep,
      memState_liftHist gs i m0 δ (p :: t) hl]
    rfl

include hcont in
/-- The corridor is a history consistent with `σ`. -/
theorem isHist_corr : ∀ j, j ≤ i → (combGame gs).IsHist σ pl (corr gs j) := by
  intro j
  induction j with
  | zero => intro _; exact rfl
  | succ j ih =>
    intro hj
    rw [corr_succ]
    refine (combGame gs).IsHist_cons' (ih (by omega)) (corr_head? j) (E_corrStep_cont j) ?_
    intro ho
    rw [owner_corrStep] at ho
    exact (hcont j (by omega) ho.symm).symm

include hval hσ hcont henter in
/-- The lift of a history consistent with the projected strategy is a history consistent
with `σ`. -/
theorem isHist_liftHist : ∀ (h : List (gs i).Step),
    (gs i).IsHist (projStrat gs i m0 δ ch) pl h → (combGame gs).IsHist σ pl (liftHist gs i h) := by
  intro h
  induction h with
  | nil => exact fun hh => absurd hh id
  | cons p t ih =>
    match t, ih with
    | [], _ =>
      intro hh
      have hp : p = (gs i).start := hh
      subst hp
      rw [liftHist_cons, liftHist_nil]
      exact (combGame gs).IsHist_cons' (isHist_corr hcont i le_rfl) (corr_head? i)
        (E_corrStep_enter i) (fun ho => by
          rw [owner_corrStep] at ho
          exact (henter ho.symm).symm)
    | q :: t', ih =>
      intro hh
      have ihh := ih hh.1
      rw [liftHist_cons]
      refine (combGame gs).IsHist_cons' ihh (liftHist_head? i q t') (E_liftStep hh.2.1) ?_
      intro ho
      rw [owner_liftStep] at ho
      have hp : p = projStrat gs i m0 δ ch (q :: t') := hh.2.2 ho
      have hE : (combGame gs).E (liftStep gs i q) (σ (liftHist gs i (q :: t'))) :=
        hval _ _ ihh (liftHist_head? i q t') (by rw [owner_liftStep]; exact ho)
      obtain ⟨e, he, -⟩ := eq_inner_of_E hE
      rw [hp, projStrat_eq_projStep hσ ((gs i).legal_of_isHist hh.1), he, liftStep_inner]

include hval hσ hcont henter in
/-- The projected strategy is valid. -/
theorem validStrat_projStrat : (gs i).ValidStrat (projStrat gs i m0 δ ch) pl := by
  intro h p hh hhead ho
  have hH := isHist_liftHist hval hσ hcont henter h hh
  cases h with
  | nil => exact absurd hh id
  | cons a t =>
    obtain rfl : a = p := by simpa using hhead
    have hE : (combGame gs).E (liftStep gs i a) (σ (liftHist gs i (a :: t))) :=
      hval _ _ hH (liftHist_head? i a t) (by rw [owner_liftStep]; exact ho)
    obtain ⟨e, he, hsrc⟩ := eq_inner_of_E hE
    rw [projStrat_eq_projStep hσ ((gs i).legal_of_isHist hh), he]
    exact ⟨e, by simp [projStep], hsrc⟩

end Strategy

/-! ### Lifting plays -/

/-- The play of the combined game corresponding to a play of the `i`-th copy: walk down the
corridor to `0ⁱ`, enter the `i`-th copy, and then follow the given play. -/
def liftPlay (gs : ℕ → TreeGame.{0, 0} Q Λ) (i : ℕ) (ρ : ℕ → (gs i).Step) :
    ℕ → (combGame gs).Step :=
  fun n => if n ≤ i then corrStep gs n else liftStep gs i (ρ (n - i - 1))

variable {i : ℕ} {ρ : ℕ → (gs i).Step}

theorem liftPlay_le {n : ℕ} (h : n ≤ i) : liftPlay gs i ρ n = corrStep gs n := if_pos h

theorem liftPlay_add (m : ℕ) : liftPlay gs i ρ (i + 1 + m) = liftStep gs i (ρ m) := by
  rw [liftPlay, if_neg (by omega)]
  congr 2
  omega

theorem revPrefix_liftPlay_le : ∀ n, n ≤ i →
    (combGame gs).revPrefix (liftPlay gs i ρ) n = corr gs n := by
  intro n
  induction n with
  | zero => intro _; rw [TreeGame.revPrefix_zero, liftPlay_le (Nat.zero_le i)]; rfl
  | succ n ih =>
    intro hn
    rw [TreeGame.revPrefix_succ, ih (by omega), liftPlay_le hn, corr_succ]

theorem revPrefix_liftPlay_add : ∀ n : ℕ,
    (combGame gs).revPrefix (liftPlay gs i ρ) (i + 1 + n)
      = liftHist gs i ((gs i).revPrefix ρ n) := by
  intro n
  induction n with
  | zero =>
    rw [show i + 1 + 0 = i + 1 from rfl, TreeGame.revPrefix_succ,
      revPrefix_liftPlay_le i le_rfl, TreeGame.revPrefix_zero]
    rw [show i + 1 = i + 1 + 0 from rfl, liftPlay_add]
    rfl
  | succ n ih =>
    rw [show i + 1 + (n + 1) = (i + 1 + n) + 1 by omega, TreeGame.revPrefix_succ, ih,
      show (i + 1 + n) + 1 = i + 1 + (n + 1) by omega, liftPlay_add,
      TreeGame.revPrefix_succ, liftHist_cons]

theorem isPlay_liftPlay (hρ : (gs i).IsPlay ρ) : (combGame gs).IsPlay (liftPlay gs i ρ) := by
  refine ⟨by rw [liftPlay_le (Nat.zero_le i)]; rfl, fun n => ?_⟩
  rcases lt_trichotomy n i with hn | rfl | hn
  · rw [liftPlay_le (by omega), liftPlay_le (by omega)]
    exact E_corrStep_cont n
  · rw [liftPlay_le le_rfl, show n + 1 = n + 1 + 0 from rfl, liftPlay_add, hρ.1]
    exact E_corrStep_enter n
  · obtain ⟨m, rfl⟩ : ∃ m, n = i + 1 + m := ⟨n - i - 1, by omega⟩
    rw [liftPlay_add, show i + 1 + m + 1 = i + 1 + (m + 1) by omega, liftPlay_add]
    exact E_liftStep (hρ.2 m)

/-! ### The branch and the priorities of a lifted play -/

theorem nodeOf_liftStep (s : (gs i).Step) :
    (combGame gs).nodeOf (liftStep gs i s) = zeros i ++ true :: (gs i).nodeOf s := by
  rw [TreeGame.nodeOf, pos_liftStep]
  rfl

theorem branchOf_liftPlay_lt {t : ℕ} (ht : t < i) :
    (combGame gs).branchOf (liftPlay gs i ρ) t = false := by
  rw [TreeGame.branchOf, liftPlay_le (by omega), TreeGame.nodeOf, pos_corrStep, zeros_succ]
  exact List.getLastD_concat

theorem branchOf_liftPlay_self (hρ : (gs i).IsPlay ρ) :
    (combGame gs).branchOf (liftPlay gs i ρ) i = true := by
  rw [TreeGame.branchOf, show i + 1 = i + 1 + 0 from rfl, liftPlay_add, hρ.1, nodeOf_liftStep]
  show ((zeros i ++ [true]).getLastD false) = true
  exact List.getLastD_concat

theorem branchOf_liftPlay_add (hρ : (gs i).IsPlay ρ) (m : ℕ) :
    (combGame gs).branchOf (liftPlay gs i ρ) (i + 1 + m) = (gs i).branchOf ρ m := by
  rw [TreeGame.branchOf, show i + 1 + m + 1 = i + 1 + (m + 1) by omega, liftPlay_add,
    nodeOf_liftStep, (gs i).node_of_play hρ (m + 1), pre_succ,
    show zeros i ++ true :: (pre ((gs i).branchOf ρ) m ++ [(gs i).branchOf ρ m])
      = (zeros i ++ true :: pre ((gs i).branchOf ρ) m) ++ [(gs i).branchOf ρ m] by simp]
  exact List.getLastD_concat

theorem prioSeq_liftPlay_le {prios : ∀ i, (gs i).Edge → ℕ} {d : ℕ} (hρ : (gs i).IsPlay ρ) {n : ℕ}
    (hn : n ≤ i) : (combGame gs).prioSeq (cprio gs prios d) (liftPlay gs i ρ) n = d := by
  rcases Nat.lt_or_ge n i with h | h
  · rw [TreeGame.prioSeq, liftPlay_le (by omega)]
    simp [corrStep, cprio]
  · obtain rfl : n = i := by omega
    rw [TreeGame.prioSeq, show n + 1 = n + 1 + 0 from rfl, liftPlay_add, hρ.1]
    simp [liftStep, TreeGame.start, cprio]

theorem prioSeq_liftPlay_add {prios : ∀ i, (gs i).Edge → ℕ} {d : ℕ} (hρ : (gs i).IsPlay ρ) (m : ℕ) :
    (combGame gs).prioSeq (cprio gs prios d) (liftPlay gs i ρ) (i + 1 + m)
      = (gs i).prioSeq (prios i) ρ m := by
  obtain ⟨e, he, -⟩ := hρ.2 m
  rw [TreeGame.prioSeq, show i + 1 + m + 1 = i + 1 + (m + 1) by omega, liftPlay_add, he,
    TreeGame.prioSeq, he]
  simp [liftStep]

/-! ### The winning condition of a lifted play -/

theorem infOften_shift (f : ℕ → ℕ) (c j : ℕ) : InfOften f j ↔ InfOften (fun t => f (c + t)) j := by
  constructor
  · intro h N
    obtain ⟨n, hn, hv⟩ := h (c + N)
    refine ⟨n - c, by omega, ?_⟩
    simpa [show c + (n - c) = n by omega] using hv
  · intro h N
    obtain ⟨t, ht, hv⟩ := h N
    exact ⟨c + t, by omega, hv⟩

theorem maxInfOften_shift (f : ℕ → ℕ) (c j : ℕ) :
    MaxInfOften f j ↔ MaxInfOften (fun t => f (c + t)) j := by
  constructor
  · rintro ⟨h1, h2⟩
    exact ⟨(infOften_shift f c j).1 h1, fun j' hj' hc => h2 j' hj' ((infOften_shift f c j').2 hc)⟩
  · rintro ⟨h1, h2⟩
    exact ⟨(infOften_shift f c j).2 h1, fun j' hj' hc => h2 j' hj' ((infOften_shift f c j').1 hc)⟩

/-- A branch that first turns right at the `i`-th step belongs to the combined winning
condition exactly when its continuation belongs to the winning condition of the `i`-th
copy. -/
theorem mem_combW_iff (Ws : ℕ → ℕ → Set Branch) (j : ℕ) {b : Branch}
    (hlt : ∀ t, t < i → b t = false) (hi : b i = true) :
    b ∈ combW Ws j ↔ (fun t => b (i + 1 + t)) ∈ Ws i j := by
  constructor
  · rintro (hall | ⟨i', hlt', hi', hmem⟩)
    · rw [hall i] at hi
      exact absurd hi (by simp)
    · obtain rfl : i' = i := by
        by_contra hne
        rcases lt_or_gt_of_ne hne with h | h
        · rw [hlt i' h] at hi'
          exact absurd hi' (by simp)
        · rw [hlt' i h] at hi
          exact absurd hi (by simp)
      exact hmem
  · intro hmem
    exact Or.inr ⟨i, hlt, hi, hmem⟩

theorem prioWin_liftPlay {prios : ∀ i, (gs i).Edge → ℕ} {d : ℕ} {Ws : ℕ → ℕ → Set Branch}
    (hρ : (gs i).IsPlay ρ) :
    (combGame gs).PrioWin (cprio gs prios d) (combW Ws) (liftPlay gs i ρ)
      ↔ (gs i).PrioWin (prios i) (Ws i) ρ := by
  have hshift : (fun t => (combGame gs).prioSeq (cprio gs prios d) (liftPlay gs i ρ) (i + 1 + t))
      = (gs i).prioSeq (prios i) ρ := funext fun t => prioSeq_liftPlay_add hρ t
  have hbranch : (fun t => (combGame gs).branchOf (liftPlay gs i ρ) (i + 1 + t))
      = (gs i).branchOf ρ := funext fun t => branchOf_liftPlay_add hρ t
  have hmax : ∀ j, MaxInfOften ((combGame gs).prioSeq (cprio gs prios d) (liftPlay gs i ρ)) j
      ↔ MaxInfOften ((gs i).prioSeq (prios i) ρ) j := by
    intro j
    rw [maxInfOften_shift _ (i + 1) j, hshift]
  have hW : ∀ j, (combGame gs).branchOf (liftPlay gs i ρ) ∈ combW Ws j
      ↔ (gs i).branchOf ρ ∈ Ws i j := by
    intro j
    rw [mem_combW_iff Ws j (fun t ht => branchOf_liftPlay_lt ht) (branchOf_liftPlay_self hρ),
      hbranch]
  constructor
  · rintro ⟨j, hj, hmem⟩
    exact ⟨j, (hmax j).1 hj, (hW j).1 hmem⟩
  · rintro ⟨j, hj, hmem⟩
    exact ⟨j, (hmax j).2 hj, (hW j).2 hmem⟩

/-! ### Consistency, and the projected strategy is winning -/

theorem liftHist_head?_of {i : ℕ} {h : List (gs i).Step} {p : (gs i).Step}
    (hh : h.head? = some p) : (liftHist gs i h).head? = some (liftStep gs i p) := by
  cases h with
  | nil => simp at hh
  | cons a t =>
    obtain rfl : a = p := by simpa using hh
    rfl

section Winning

variable {i : ℕ} {M : Type} {m0 : M} {δ : M → (combGame gs).Step → M}
  {ch : M → Pos (Option Q) → (combGame gs).Step}
  {σ : List (combGame gs).Step → (combGame gs).Step} {pl : Player}
  (hval : (combGame gs).ValidStrat σ pl)
  (hσ : ∀ (l : List (combGame gs).Step) (p : (combGame gs).Step), l.head? = some p →
    σ l = ch ((combGame gs).memState δ m0 l) ((combGame gs).pos p))
  (hcont : ∀ j, j < i → pl = Player.adam → σ (corr gs j) = some (ce gs (CEdge.cont j)))
  (henter : pl = Player.adam → σ (corr gs i) = some (ce gs (CEdge.enter i)))

include hval hσ hcont henter in
/-- The lift of a play consistent with the projected strategy is consistent with `σ`. -/
theorem consistent_liftPlay {ρ : ℕ → (gs i).Step} (hρ : (gs i).IsPlay ρ)
    (hc : (gs i).Consistent (projStrat gs i m0 δ ch) pl ρ) :
    (combGame gs).Consistent σ pl (liftPlay gs i ρ) := by
  intro n ho
  rcases lt_trichotomy n i with hn | rfl | hn
  · rw [liftPlay_le (le_of_lt hn), owner_corrStep] at ho
    rw [revPrefix_liftPlay_le n (by omega), liftPlay_le (by omega)]
    exact (hcont n hn ho.symm).symm
  · rw [liftPlay_le le_rfl, owner_corrStep] at ho
    rw [revPrefix_liftPlay_le n le_rfl, show n + 1 = n + 1 + 0 from rfl, liftPlay_add, hρ.1]
    exact (henter ho.symm).symm
  · obtain ⟨m, rfl⟩ : ∃ m, n = i + 1 + m := ⟨n - i - 1, by omega⟩
    rw [liftPlay_add, owner_liftStep] at ho
    rw [revPrefix_liftPlay_add m, show i + 1 + m + 1 = i + 1 + (m + 1) by omega, liftPlay_add]
    have hh : (gs i).IsHist (projStrat gs i m0 δ ch) pl ((gs i).revPrefix ρ m) :=
      (gs i).hist_revPrefix hρ hc m
    have hH := isHist_liftHist hval hσ hcont henter _ hh
    have hE : (combGame gs).E (liftStep gs i (ρ m)) (σ (liftHist gs i ((gs i).revPrefix ρ m))) :=
      hval _ _ hH (liftHist_head?_of ((gs i).revPrefix_head? ρ m))
        (by rw [owner_liftStep]; exact ho)
    obtain ⟨e, he, -⟩ := eq_inner_of_E hE
    rw [hc m ho, projStrat_eq_projStep hσ ((gs i).legal_revPrefix hρ m), he, liftStep_inner]

include hval hσ hcont henter in
/-- The projected strategy is winning for the same player. -/
theorem winningFor_projStrat {prios : ∀ i, (gs i).Edge → ℕ} {d : ℕ} {Ws : ℕ → ℕ → Set Branch}
    (hwin : (combGame gs).WinningFor σ pl
      (winCond pl ((combGame gs).PrioWin (cprio gs prios d) (combW Ws)))) :
    (gs i).WinningFor (projStrat gs i m0 δ ch) pl
      (winCond pl ((gs i).PrioWin (prios i) (Ws i))) := by
  intro ρ hρ hc
  have hw := hwin _ (isPlay_liftPlay hρ) (consistent_liftPlay hval hσ hcont henter hρ hc)
  cases pl with
  | eve => exact (prioWin_liftPlay hρ).1 hw
  | adam => exact fun hcon => hw ((prioWin_liftPlay hρ).2 hcon)

end Winning

/-- **Projection of a strategy of the combined game.**  A valid strategy of `combGame gs`
that is winning for the player `pl` and uses the memory `M` projects to a valid strategy of
the `i`-th copy, winning for `pl` and using the same memory.  For Adam this needs that his
strategy walks down the corridor up to the `i`-th node and then enters the `i`-th copy. -/
theorem exists_proj {i : ℕ} {M : Type} {pl : Player}
    (prios : ∀ i, (gs i).Edge → ℕ) (Ws : ℕ → ℕ → Set Branch)
    {σ : List (combGame gs).Step → (combGame gs).Step}
    (hval : (combGame gs).ValidStrat σ pl)
    (hmem : (combGame gs).UsesMemory σ M)
    (hwin : (combGame gs).WinningFor σ pl
      (winCond pl ((combGame gs).PrioWin (cprio gs prios d) (combW Ws))))
    (hcont : ∀ j, j < i → pl = Player.adam → σ (corr gs j) = some (ce gs (CEdge.cont j)))
    (henter : pl = Player.adam → σ (corr gs i) = some (ce gs (CEdge.enter i))) :
    ∃ τ : List (gs i).Step → (gs i).Step, (gs i).ValidStrat τ pl ∧ (gs i).UsesMemory τ M ∧
      (gs i).WinningFor τ pl (winCond pl ((gs i).PrioWin (prios i) (Ws i))) := by
  obtain ⟨m0, δ, ch, hσ⟩ := hmem
  exact ⟨projStrat gs i m0 δ ch, validStrat_projStrat hval hσ hcont henter,
    usesMemory_projStrat gs i m0 δ ch, winningFor_projStrat hval hσ hcont henter hwin⟩

/-! ### Adam has to enter one of the copies -/

/-- The play that stays on the leftmost branch forever. -/
def corrPlay (gs : ℕ → TreeGame.{0, 0} Q Λ) : ℕ → (combGame gs).Step := corrStep gs

theorem isPlay_corrPlay : (combGame gs).IsPlay (corrPlay gs) :=
  ⟨rfl, fun n => E_corrStep_cont n⟩

theorem revPrefix_corrPlay : ∀ n, (combGame gs).revPrefix (corrPlay gs) n = corr gs n
  | 0 => rfl
  | n + 1 => by rw [TreeGame.revPrefix_succ, revPrefix_corrPlay n, corr_succ]; rfl

theorem branchOf_corrPlay (t : ℕ) : (combGame gs).branchOf (corrPlay gs) t = false := by
  rw [TreeGame.branchOf, TreeGame.nodeOf]
  show ((combGame gs).pos (corrStep gs (t + 1))).1.getLastD false = false
  rw [pos_corrStep, zeros_succ]
  exact List.getLastD_concat

theorem prioSeq_corrPlay {prios : ∀ i, (gs i).Edge → ℕ} {d : ℕ} (n : ℕ) :
    (combGame gs).prioSeq (cprio gs prios d) (corrPlay gs) n = d := by
  simp [TreeGame.prioSeq, corrPlay, corrStep, cprio]

/-- Eve wins the play that stays on the leftmost branch forever. -/
theorem prioWin_corrPlay {prios : ∀ i, (gs i).Edge → ℕ} {d : ℕ} {Ws : ℕ → ℕ → Set Branch} :
    (combGame gs).PrioWin (cprio gs prios d) (combW Ws) (corrPlay gs) := by
  refine ⟨d, ⟨fun N => ⟨N, le_rfl, prioSeq_corrPlay N⟩, fun j hj hinf => ?_⟩, ?_⟩
  · obtain ⟨n, -, hn⟩ := hinf 0
    rw [prioSeq_corrPlay n] at hn
    omega
  · exact Or.inl fun t => branchOf_corrPlay t

theorem consistent_corrPlay {σ : List (combGame gs).Step → (combGame gs).Step} {pl : Player}
    (hcont : ∀ j, pl = Player.adam → σ (corr gs j) = some (ce gs (CEdge.cont j))) :
    (combGame gs).Consistent σ pl (corrPlay gs) := by
  intro n ho
  rw [revPrefix_corrPlay]
  have hpl : pl = Player.adam := by
    have : (combGame gs).owner (corrStep gs n) = pl := ho
    rw [owner_corrStep] at this
    exact this.symm
  exact (hcont n hpl).symm

/-- A winning strategy of Adam in the combined game enters one of the copies: there is a
first node of the leftmost branch at which it does not continue along that branch, and there
it must enter the corresponding copy. -/
theorem exists_enter {prios : ∀ i, (gs i).Edge → ℕ} {d : ℕ} {Ws : ℕ → ℕ → Set Branch}
    {σ : List (combGame gs).Step → (combGame gs).Step}
    (hval : (combGame gs).ValidStrat σ Player.adam)
    (hwin : (combGame gs).WinningFor σ Player.adam
      (winCond Player.adam ((combGame gs).PrioWin (cprio gs prios d) (combW Ws)))) :
    ∃ i, (∀ j, j < i → σ (corr gs j) = some (ce gs (CEdge.cont j))) ∧
      σ (corr gs i) = some (ce gs (CEdge.enter i)) := by
  classical
  by_cases hall : ∀ j, σ (corr gs j) = some (ce gs (CEdge.cont j))
  · exact absurd (hwin _ isPlay_corrPlay (consistent_corrPlay fun j _ => hall j))
      (fun h => h prioWin_corrPlay)
  · push_neg at hall
    have hfind := Nat.find_spec hall
    refine ⟨Nat.find hall, fun j hj => not_not.1 (Nat.find_min hall hj), ?_⟩
    have hh : (combGame gs).IsHist σ Player.adam (corr gs (Nat.find hall)) :=
      isHist_corr (fun j hj _ => not_not.1 (Nat.find_min hall hj)) _ le_rfl
    have hE := hval _ _ hh (corr_head? _) (owner_corrStep _)
    rcases eq_cont_or_enter hE with h | h
    · exact absurd h hfind
    · exact h

end

end Remark20

end BorelMSO


==> anc/lean-formalization/BorelMSO/Memory/Remark25.lean <==
import BorelMSO.Memory.TwoPriorities
import BorelMSO.Trees.BoolFsigmaN

/-!
# Remark 25: the proof of Proposition 24 and topological simplification

Remark 25 of the paper relates the proof of Proposition 24 (two priorities, two memory
states) to the topological simplification approach of Section 5.2.1.  It considers a game
with a single state and a winning strategy `σ` of Eve, and the strategy `τ` with two memory
states constructed from `σ` in the proof of Proposition 24.  Let `W_σ` be the (closed) set of
branches that can be produced when Eve follows `σ`.

* `W'₁` is the set of branches of `W_σ` that contain only finitely many witnesses;
* at every node, consider the lexicographically maximal profile of a history consistent with
  `σ` reaching it, padded with ones; along a branch the maximal profile *increases* or
  *decreases* when these padded profiles increase or decrease lexicographically from a node to
  its child.  `W'₂` is the set of branches of `W_σ` that either contain infinitely many
  witnesses, or along which the maximal profile decreases only finitely often and increases
  infinitely often.

The remark states:

* `W'₁ ⊆ W₁`, and every play consistent with `τ` in which priority 2 occurs only finitely
  often follows a branch of `W'₁`;
* `W'₂ ⊆ W₂`, and every play consistent with `τ` in which priority 2 occurs infinitely often
  follows a branch of `W'₂`;
* hence `τ` remains winning after replacing `W₁, W₂` by `W'₁, W'₂`;
* `W'₁` is `Fσ`, and `W'₂` is a Boolean combination of `Fσ` sets of bounded complexity.

## Representation of profiles

As in `BorelMSO/Memory/TwoPriorities.lean`, the profile of a history reaching a node of length
`n` is the natural number `prof` below `2 ^ n` whose binary expansion, the earliest edge being
the most significant digit, has a `1` exactly at the edges of priority 2.  Padding a profile
with ones (priority 1) corresponds to padding the binary expansion with zeroes, so the padded
profile of a node of length `n` is the binary fraction `prof / 2 ^ n`.  Comparing the padded
maximal profiles `M v / 2 ^ n` and `M (v ++ [c]) / 2 ^ (n + 1)` of a node and of its child
amounts to comparing `2 * M v` with `M (v ++ [c])`: the maximal profile increases at the child
when `2 * M v < M (v ++ [c])` (`BorelMSO.TreeGame.incNodes`) and decreases when
`M (v ++ [c]) < 2 * M v` (`BorelMSO.TreeGame.decNodes`).

## Contents

* `BorelMSO.TreeGame.prop24Strat`: the strategy `τ` of the proof of Proposition 24, for a
  game with priorities `{1, 2}` (`BorelMSO.Priority 2`);
* `BorelMSO.TreeGame.prop24Strat_winning`: `τ` is a valid winning strategy of Eve using the
  two memory states `Bool`;
* `BorelMSO.TreeGame.nodeMaxProf`: the maximal profile at a node;
* `BorelMSO.TreeGame.witNodes`, `BorelMSO.TreeGame.incNodes`, `BorelMSO.TreeGame.decNodes`:
  the witnesses, and the nodes at which the maximal profile increases or decreases;
* `BorelMSO.TreeGame.remark25W1`, `BorelMSO.TreeGame.remark25W2`: the sets `W'₁`, `W'₂`, and
  `BorelMSO.TreeGame.remark25W`, the sequence of winning sets `W'₁, W'₂`;
* `BorelMSO.TreeGame.remark25`: the claims of the remark.  The complexity bound is explicit:
  `W'₂` is a Boolean combination of four `Fσ` sets.
-/

namespace BorelMSO

namespace TreeGame

open scoped Classical

/-! ### A limit argument on maximal profiles

This is the argument of Case (3) of the proof of Proposition 24, isolated from the strategy
`τ`: if along a branch the profiles `M n` of histories consistent with `σ` reaching the `n`-th
node never decrease from some point on and increase infinitely often, then they converge to
a sequence containing infinitely many occurrences of priority 2, and Kőnig's lemma yields a
play consistent with `σ` on this branch whose profile is this limit. -/

section Limit

universe u v

variable {Q : Type u} {Λ : Type v} {g : TreeGame.{u, v} Q Λ} {σ : List g.Step → g.Step}
  {pl : Player} {two : g.Edge → Prop}

theorem mem_V2_of_profile_limit (hlf : g.LocallyFinite) {V1 V2 : Set Branch}
    (hwin : g.WinningFor σ pl (g.TwoWin two V1 V2)) {b : Branch} (M : ℕ → ℕ) (n₀ : ℕ)
    (hMlt : ∀ n, M n < 2 ^ n) (hmono : ∀ n, n₀ ≤ n → 2 * M n ≤ M (n + 1))
    (hinc : ∀ N, ∃ n, N ≤ n ∧ 2 * M n < M (n + 1))
    (hreal : ∀ n, n₀ ≤ n → ∃ h : List g.Step, g.IsHist σ pl h ∧ h.length = n + 1 ∧
      h.head?.map g.nodeOf = some (pre b n) ∧ g.prof two h = M n) :
    b ∈ V2 := by
  classical
  -- the prefixes of length `i` of the profiles
  obtain ⟨pf, hpf⟩ : ∃ f : ℕ → ℕ → ℕ, ∀ i n, f i n = M n / 2 ^ (n - i) := ⟨_, fun _ _ => rfl⟩
  have hpfmono : ∀ i n, n₀ ≤ n → i ≤ n → pf i n ≤ pf i (n + 1) := by
    intro i n hn hi
    have h1 : 2 * M n ≤ M (n + 1) := hmono n hn
    have h2 : n + 1 - i = (n - i) + 1 := by omega
    rw [hpf, hpf, h2, pow_succ, mul_comm (2 ^ (n - i)) 2]
    calc M n / 2 ^ (n - i) = 2 * M n / (2 * 2 ^ (n - i)) :=
          (Nat.mul_div_mul_left _ _ (by norm_num)).symm
      _ ≤ M (n + 1) / (2 * 2 ^ (n - i)) := Nat.div_le_div_right h1
  have hpfmono' : ∀ i m n, n₀ ≤ m → i ≤ m → m ≤ n → pf i m ≤ pf i n := by
    intro i m n hm hi hmn
    induction n, hmn using Nat.le_induction with
    | base => exact le_rfl
    | succ n hn ih => exact le_trans ih (hpfmono i n (by omega) (by omega))
  have hpfbdd : ∀ i n, i ≤ n → pf i n < 2 ^ i := by
    intro i n hi
    rw [hpf, Nat.div_lt_iff_lt_mul (Nat.two_pow_pos _)]
    calc M n < 2 ^ n := hMlt n
      _ = 2 ^ i * 2 ^ (n - i) := by rw [← pow_add]; congr 1; omega
  have hstabpf : ∀ i, ∃ v, ∃ n₁, max i n₀ ≤ n₁ ∧ ∀ n, n₁ ≤ n → pf i n = v := by
    intro i
    refine exists_eventually_const (pf i) (max i n₀) (2 ^ i)
      (fun n hn => hpfmono i n (by omega) (by omega))
      (fun n hn => le_of_lt (hpfbdd i n (by omega)))
  choose c n₁ hn₁ hc using hstabpf
  have hn₁i : ∀ i, i ≤ n₁ i := fun i => le_trans (le_max_left _ _) (hn₁ i)
  have hn₁N : ∀ i, n₀ ≤ n₁ i := fun i => le_trans (le_max_right _ _) (hn₁ i)
  have hcdiv : ∀ i, c i = c (i + 1) / 2 := by
    intro i
    have hle1 : n₁ i ≤ max (n₁ i) (n₁ (i + 1)) := le_max_left _ _
    have hle2 : n₁ (i + 1) ≤ max (n₁ i) (n₁ (i + 1)) := le_max_right _ _
    set n := max (n₁ i) (n₁ (i + 1)) with hn
    have e1 := hc i n hle1
    have e2 := hc (i + 1) n hle2
    have hin : i + 1 ≤ n := le_trans (hn₁i (i + 1)) hle2
    rw [← e1, ← e2, hpf, hpf, Nat.div_div_eq_div_mul]
    congr 1
    rw [← pow_succ]
    congr 1
    omega
  have hcM : ∀ n, n₀ ≤ n → M n ≤ c n := by
    intro n hn
    have h1 : pf n n = M n := by rw [hpf]; simp
    have h2 : pf n n ≤ pf n (max n (n₁ n)) := hpfmono' n n _ hn le_rfl (le_max_left _ _)
    rw [hc n _ (le_max_right _ _)] at h2
    omega
  have hc0 : c 0 = 0 := by
    have := hc 0 (n₁ 0) le_rfl
    rw [hpf] at this
    rw [← this, Nat.div_eq_of_lt (by simpa using hMlt (n₁ 0))]
  have hcle : ∀ i n, pf i n = c i → c i * 2 ^ (n - i) ≤ M n := by
    intro i n he
    rw [hpf] at he
    rw [← he]
    exact Nat.div_mul_le_self _ _
  -- the limit profile contains infinitely many occurrences of priority 2
  have hones : ∀ i₀, ∃ i, i₀ ≤ i ∧ c (i + 1) % 2 = 1 := by
    by_contra hcon
    push_neg at hcon
    obtain ⟨i₀, hi₀⟩ := hcon
    have hdouble : ∀ i, i₀ ≤ i → c (i + 1) = 2 * c i := by
      intro i hi
      have h1 : c (i + 1) % 2 = 0 := by
        have := hi₀ i hi
        omega
      rw [hcdiv i]
      omega
    have hcpow : ∀ n, i₀ ≤ n → c n = c i₀ * 2 ^ (n - i₀) := by
      intro n hn
      induction n, hn using Nat.le_induction with
      | base => simp
      | succ n hn ih =>
        rw [hdouble n hn, ih, show n + 1 - i₀ = (n - i₀) + 1 from by omega, pow_succ]
        ring
    obtain ⟨n, hn1, hn2⟩ := hinc (max (max i₀ n₀) (n₁ i₀))
    have h1 : c i₀ * 2 ^ (n - i₀) ≤ M n := hcle i₀ n (hc i₀ n (by omega))
    have h2 : M (n + 1) ≤ c (n + 1) := hcM (n + 1) (by omega)
    rw [hcpow (n + 1) (by omega), show n + 1 - i₀ = (n - i₀) + 1 from by omega, pow_succ] at h2
    have h3 : c i₀ * (2 ^ (n - i₀) * 2) = 2 * (c i₀ * 2 ^ (n - i₀)) := by ring
    omega
  -- Kőnig's lemma applied to the histories whose profile is a prefix of the limit profile
  have hb : ∀ k, ∃ h : List g.Step, g.IsHist σ pl h ∧ h.length = k + 1 ∧
      h.head?.map g.nodeOf = some (pre b k) ∧ g.prof two h = c (h.length - 1) := by
    intro k
    have hkn : k ≤ max k (n₁ k) := le_max_left k _
    set n := max k (n₁ k) with hn
    obtain ⟨h, hH, hlen, hnode, hprof⟩ := hreal n (le_trans (hn₁N k) (le_max_right _ _))
    obtain ⟨k1, k2, k3⟩ := g.hist_drop_spec σ pl hH hlen hnode (n - k) (Nat.sub_le n k)
    rw [show n - (n - k) = k from by omega] at k2 k3
    refine ⟨_, k1, k2, k3, ?_⟩
    rw [k2, Nat.add_sub_cancel, prof_drop, hprof, ← hpf]
    exact hc k n (le_max_right k _)
  have hPtail : ∀ h : List g.Step, g.prof two h = c (h.length - 1) →
      g.prof two h.tail = c (h.tail.length - 1) := by
    intro h hh
    rw [prof_tail, hh, List.length_tail]
    match hcase : h.length with
    | 0 => simp [hc0]
    | 1 => simp [hc0]
    | (L + 2) => simpa using (hcdiv L).symm
  obtain ⟨ρ, hplay', hcons', hbr, hP⟩ :=
    exists_play_of_hists (g := g) (σ := σ) (pl := pl) hlf (b := b)
      (fun h => g.prof two h = c (h.length - 1)) hPtail hb
  have hlenrev : ∀ n, (g.revPrefix ρ n).length = n + 1 := by
    intro n; simp [revPrefix]
  have hinf2' : g.Inf2 two ρ := by
    intro N0
    obtain ⟨i, hi1, hi2⟩ := hones N0
    have e1 := hP (i + 1)
    rw [hlenrev, Nat.add_sub_cancel] at e1
    have e2 : g.prof two (g.revPrefix ρ (i + 1)) =
        2 * g.prof two (g.revPrefix ρ i) + (if g.stepPred two (ρ (i + 1)) then 1 else 0) := by
      rw [revPrefix_succ, g.prof_cons' two (revPrefix_head? g ρ i)]
    refine ⟨i, hi1, ?_⟩
    by_contra hcon
    rw [if_neg hcon, e1] at e2
    omega
  have hV2 := (hwin ρ hplay' hcons').1 hinf2'
  rwa [hbr] at hV2

/-- The argument of Case (1) of the proof of Proposition 24, for an arbitrary branch that can
be produced by `σ`: if it contains infinitely many witnesses, it belongs to `V2`. -/
theorem mem_V2_of_att_infWit (hlf : g.LocallyFinite) {V1 V2 : Set Branch}
    (hwin : g.WinningFor σ pl (g.TwoWin two V1 V2)) {b : Branch} (hb : b ∈ attBranches g σ pl)
    (hinf : g.InfWit σ pl two b) : b ∈ V2 := by
  obtain ⟨ρ, hplay', hcons', hbr⟩ :=
    exists_play_of_att (g := g) (σ := σ) (pl := pl) hlf (b := b) hb
  have hinf2 : g.Inf2 two ρ := by
    intro N
    obtain ⟨w1, hw1N, hw1⟩ := hinf N
    obtain ⟨w2, hw2, hw2wit⟩ := hinf (w1 + 1)
    obtain ⟨n, rfl⟩ : ∃ n, w2 = n + 1 := ⟨w2 - 1, by omega⟩
    have hforced := (g.isWit_pre_iff σ pl two b n).1
      ((g.isWit_pre_iff_wl σ pl two _ _).2 hw2wit)
    have hh : g.IsHist σ pl (g.revPrefix ρ (n + 1)) := g.hist_revPrefix hplay' hcons' (n + 1)
    have hnode : g.nodeOf (ρ (n + 1)) = pre b (n + 1) := by
      rw [g.node_of_play hplay' (n + 1), hbr]
    have hh2 := hforced _ hh (by simp [hnode])
    obtain ⟨j, hj1, hj2, hj3⟩ := (g.has2_revPrefix_iff two hplay' _ _).1 hh2
    have hmono := g.wl_mono σ pl two b (show w1 ≤ n by omega)
    exact ⟨j, by omega, hj3⟩
  have hV2 := (hwin ρ hplay' hcons').1 hinf2
  rwa [hbr] at hV2

end Limit

/-! ### Co-Büchi conditions along a branch -/

theorem mem_coBuchiSet_iff {F : Set Node} {b : Branch} :
    b ∈ CoBuchiSet F ↔ ∃ N, ∀ n, N ≤ n → pre b n ∉ F := by
  simp only [CoBuchiSet, Set.mem_setOf_eq]
  constructor
  · intro h
    obtain ⟨N, hN⟩ := h.bddAbove
    exact ⟨N + 1, fun n hn hmem => by have := hN hmem; omega⟩
  · rintro ⟨N, hN⟩
    refine (Set.finite_lt_nat N).subset fun n hn => ?_
    by_contra hcon
    exact hN n (by simp only [Set.mem_setOf_eq] at hcon; omega) hn

theorem coBuchiSet_isFsigma (F : Set Node) : IsFsigmaBranchSet (CoBuchiSet F) :=
  isFsigma_of_isCoBuchi ⟨F, rfl⟩

/-! ### The sets of Remark 25 -/

variable {Q : Type} (g : TreeGame.{0, 0} Q (Priority 2)) (σ : List g.Step → g.Step)

/-- The strategy `τ` with two memory states constructed in the proof of Proposition 24 from a
strategy `σ` of Eve in a game with priorities `{1, 2}`. -/
noncomputable def prop24Strat : List g.Step → g.Step :=
  g.twoStrat σ .eve (fun e => g.priority e = 2)

/-- The histories consistent with the strategy `σ` of Eve that reach the node `v`. -/
def nodeHists (v : Node) : Set (List g.Step) :=
  {h | g.IsHist σ .eve h ∧ h.head?.map g.nodeOf = some v}

/-- The maximal profile at the node `v`: the lexicographically maximal profile of a history
consistent with `σ` reaching `v`.  The profile of a history reaching a node of length `n` is
the number below `2 ^ n` whose binary expansion (earliest edge first) has a `1` exactly at the
edges of priority 2.  (The value is `0` if `v` is not reachable.) -/
noncomputable def nodeMaxProf (v : Node) : ℕ :=
  sSup {x | ∃ h ∈ g.nodeHists σ v, g.prof (fun e => g.priority e = 2) h = x}

/-- The witnesses of the proof of Proposition 24. -/
def witNodes : Set Node := {v | g.IsWit σ .eve (fun e => g.priority e = 2) v}

/-- The nodes at which the maximal profile increases: the padded maximal profile at the node
`v ++ [c]` is lexicographically larger than at its parent `v`. -/
def incNodes : Set Node :=
  {w | ∃ v c, w = v ++ [c] ∧ 2 * g.nodeMaxProf σ v < g.nodeMaxProf σ w}

/-- The nodes at which the maximal profile decreases: the padded maximal profile at the node
`v ++ [c]` is lexicographically smaller than at its parent `v`. -/
def decNodes : Set Node :=
  {w | ∃ v c, w = v ++ [c] ∧ g.nodeMaxProf σ w < 2 * g.nodeMaxProf σ v}

/-- **Remark 25**, the set `W'₁`: the branches that can be produced when Eve follows `σ` and
that contain only finitely many witnesses. -/
def remark25W1 : Set Branch := attBranches g σ .eve ∩ CoBuchiSet (g.witNodes σ)

/-- **Remark 25**, the set `W'₂`: the branches that can be produced when Eve follows `σ` and
that either (i) contain infinitely many witnesses, or (ii) along which the maximal profile
decreases only finitely often and increases infinitely often. -/
def remark25W2 : Set Branch :=
  attBranches g σ .eve ∩ ((CoBuchiSet (g.witNodes σ))ᶜ ∪
    (CoBuchiSet (g.decNodes σ) ∩ (CoBuchiSet (g.incNodes σ))ᶜ))

/-- The winning sets `W'₁, W'₂` of Remark 25, as a sequence indexed by the priorities (the
sets of index other than `1` and `2` play no role). -/
def remark25W (i : ℕ) : Set Branch :=
  if i = 1 then g.remark25W1 σ else if i = 2 then g.remark25W2 σ else ∅

theorem priority_one_or_two (e : g.Edge) : g.priority e = 1 ∨ g.priority e = 2 := by
  have h1 := g.one_le_priority e
  have h2 := g.priority_le e
  omega

/-- **Proposition 24, the constructed strategy**: if `σ` is a winning strategy of Eve, then the
strategy `τ = prop24Strat g σ` is a valid winning strategy of Eve that uses two memory
states. -/
theorem prop24Strat_winning [Finite Q] {W : ℕ → Set Branch} (hval : g.ValidStrat σ .eve)
    (hwin : g.WinningFor σ .eve (g.PrioWin g.priority W)) :
    g.ValidStrat (g.prop24Strat σ) .eve ∧ g.UsesMemory (g.prop24Strat σ) Bool ∧
      g.WinningFor (g.prop24Strat σ) .eve (g.PrioWin g.priority W) := by
  have hprio := g.priority_one_or_two
  have hwin' : g.WinningFor σ .eve
      (g.TwoWin (fun e => g.priority e = 2) (W 1) (W 2)) :=
    fun π hp hc => (prioWin_iff_twoWin hprio W hp).1 (hwin π hp hc)
  refine ⟨g.validStrat_twoStrat σ .eve _ hval, g.usesMemory_twoStrat σ .eve _, ?_⟩
  intro π hplay hcons
  refine (prioWin_iff_twoWin hprio W hplay).2 ⟨fun h2 => ?_, fun hno => ?_⟩
  · by_cases hinf : g.InfWit σ .eve (fun e => g.priority e = 2) (g.branchOf π)
    · exact mem_V2_of_infWit g.locallyFinite_of_finite hplay hcons hwin' hinf
    · exact mem_V2_of_not_infWit g.locallyFinite_of_finite hplay hcons hwin' hinf h2
  · refine mem_V1_of_not_infWit g.locallyFinite_of_finite hwin' ?_
    intro hinf
    exact hno (inf2_of_infWit hplay hcons hinf)

/-! ### Auxiliary facts -/

theorem finite_of_oneState (hone : g.OneState) : Finite Q := by
  haveI : Subsingleton Q := ⟨fun q q' => congrArg Prod.snd (hone ([], q) ([], q') rfl)⟩
  exact Finite.of_subsingleton

theorem bddAbove_nodeProfSet (v : Node) :
    BddAbove {x | ∃ h ∈ g.nodeHists σ v, g.prof (fun e => g.priority e = 2) h = x} := by
  refine ⟨2 ^ v.length, ?_⟩
  rintro x ⟨h, ⟨hh, hn⟩, rfl⟩
  obtain ⟨p, hp, hpv⟩ := head?_of_map hn
  have h1 := g.prof_lt (fun e => g.priority e = 2) h
  have h2 := g.hist_length hh p hp
  rw [hpv] at h2
  rw [← h2] at h1
  simpa using h1.le

theorem nodeMaxProf_lt (v : Node) : g.nodeMaxProf σ v < 2 ^ v.length := by
  by_cases hne : {x | ∃ h ∈ g.nodeHists σ v, g.prof (fun e => g.priority e = 2) h = x}.Nonempty
  · obtain ⟨h, ⟨hh, hn⟩, hx⟩ := Nat.sSup_mem hne (g.bddAbove_nodeProfSet σ v)
    obtain ⟨p, hp, hpv⟩ := head?_of_map hn
    have h1 := g.prof_lt (fun e => g.priority e = 2) h
    have h2 := g.hist_length hh p hp
    rw [hpv] at h2
    rw [← h2, hx] at h1
    simpa using h1
  · rw [Set.not_nonempty_iff_eq_empty] at hne
    rw [nodeMaxProf, hne, csSup_empty]
    exact Nat.two_pow_pos _

theorem exists_nodeMaxProf {v : Node} (hne : (g.nodeHists σ v).Nonempty) :
    ∃ h ∈ g.nodeHists σ v, g.prof (fun e => g.priority e = 2) h = g.nodeMaxProf σ v := by
  obtain ⟨h, hh⟩ := hne
  exact Nat.sSup_mem (s := {x | ∃ h ∈ g.nodeHists σ v, g.prof (fun e => g.priority e = 2) h = x})
    ⟨_, h, hh, rfl⟩ (g.bddAbove_nodeProfSet σ v)

/-- In a game with a single state, the histories reaching a position are the histories
reaching its node, so the maximal profile at a position is the maximal profile at its node. -/
theorem maxProf_eq_nodeMaxProf (hone : g.OneState) (p : Pos Q) :
    g.maxProf σ .eve (fun e => g.priority e = 2) p = g.nodeMaxProf σ p.1 := by
  have hset : g.HistsTo σ .eve p = g.nodeHists σ p.1 := by
    ext h
    simp only [HistsTo, nodeHists, Set.mem_setOf_eq]
    refine and_congr_right fun _ => ?_
    cases hh : h.head? with
    | none => simp
    | some q =>
      simp only [Option.map_some, Option.some.injEq, nodeOf]
      exact ⟨fun e => by rw [e], fun e => hone _ _ e⟩
  rw [maxProf, nodeMaxProf, hset]

theorem pre_succ_mem_incNodes_iff (b : Branch) (n : ℕ) :
    pre b (n + 1) ∈ g.incNodes σ ↔
      2 * g.nodeMaxProf σ (pre b n) < g.nodeMaxProf σ (pre b (n + 1)) := by
  constructor
  · rintro ⟨v, c, hv, hlt⟩
    rw [pre_succ] at hv
    obtain ⟨rfl, -⟩ := List.append_inj' hv rfl
    simpa [pre_succ] using hlt
  · intro h
    exact ⟨pre b n, b n, pre_succ b n, h⟩

theorem pre_succ_mem_decNodes_iff (b : Branch) (n : ℕ) :
    pre b (n + 1) ∈ g.decNodes σ ↔
      g.nodeMaxProf σ (pre b (n + 1)) < 2 * g.nodeMaxProf σ (pre b n) := by
  constructor
  · rintro ⟨v, c, hv, hlt⟩
    rw [pre_succ] at hv
    obtain ⟨rfl, -⟩ := List.append_inj' hv rfl
    simpa [pre_succ] using hlt
  · intro h
    exact ⟨pre b n, b n, pre_succ b n, h⟩

theorem mem_coBuchiSet_witNodes_iff (b : Branch) :
    b ∈ CoBuchiSet (g.witNodes σ) ↔ ¬ g.InfWit σ .eve (fun e => g.priority e = 2) b := by
  rw [mem_coBuchiSet_iff, InfWit]
  simp only [witNodes, Set.mem_setOf_eq, isWit_pre_iff_wl]
  push_neg
  rfl

/-- Infinitely many nodes of the form `pre b (n + 1)` belong to `F` exactly when `b` does not
visit `F` only finitely often. -/
theorem not_mem_coBuchiSet_iff_succ {F : Set Node} {b : Branch} :
    b ∉ CoBuchiSet F ↔ ∀ N, ∃ n, N ≤ n ∧ pre b (n + 1) ∈ F := by
  rw [mem_coBuchiSet_iff]
  push_neg
  constructor
  · intro h N
    obtain ⟨n, hn, hF⟩ := h (N + 1)
    obtain ⟨m, rfl⟩ : ∃ m, n = m + 1 := ⟨n - 1, by omega⟩
    exact ⟨m, by omega, hF⟩
  · intro h N
    obtain ⟨n, hn, hF⟩ := h N
    exact ⟨n + 1, by omega, hF⟩

theorem mem_coBuchiSet_of_succ {F : Set Node} {b : Branch} {N : ℕ}
    (h : ∀ n, N ≤ n → pre b (n + 1) ∉ F) : b ∈ CoBuchiSet F := by
  rw [mem_coBuchiSet_iff]
  refine ⟨N + 1, fun n hn => ?_⟩
  obtain ⟨m, rfl⟩ : ∃ m, n = m + 1 := ⟨n - 1, by omega⟩
  exact h m (by omega)

/-! ### The claims of Remark 25 -/

variable {g σ}

theorem twoWin_of_prioWin {W : ℕ → Set Branch}
    (hwin : g.WinningFor σ .eve (g.PrioWin g.priority W)) :
    g.WinningFor σ .eve (g.TwoWin (fun e => g.priority e = 2) (W 1) (W 2)) :=
  fun π hp hc => (prioWin_iff_twoWin g.priority_one_or_two W hp).1 (hwin π hp hc)

/-- `W'₁ ⊆ W₁` (the argument of Case (2)). -/
theorem remark25W1_subset [Finite Q] {W : ℕ → Set Branch}
    (hwin : g.WinningFor σ .eve (g.PrioWin g.priority W)) : g.remark25W1 σ ⊆ W 1 := by
  rintro b ⟨-, hb⟩
  exact mem_V1_of_not_infWit g.locallyFinite_of_finite (twoWin_of_prioWin hwin)
    ((g.mem_coBuchiSet_witNodes_iff σ b).1 hb)

/-- `W'₂ ⊆ W₂`: for (i) this is the argument of Case (1), for (ii) the limit argument of
Case (3). -/
theorem remark25W2_subset [Finite Q] {W : ℕ → Set Branch}
    (hwin : g.WinningFor σ .eve (g.PrioWin g.priority W)) : g.remark25W2 σ ⊆ W 2 := by
  rintro b ⟨hatt, hi | ⟨hdec, hinc⟩⟩
  · exact mem_V2_of_att_infWit g.locallyFinite_of_finite (twoWin_of_prioWin hwin) hatt
      (by simpa [g.mem_coBuchiSet_witNodes_iff σ b] using hi)
  · obtain ⟨N, hN⟩ := mem_coBuchiSet_iff.1 hdec
    have hinc' := not_mem_coBuchiSet_iff_succ.1 hinc
    refine mem_V2_of_profile_limit g.locallyFinite_of_finite (twoWin_of_prioWin hwin)
      (fun n => g.nodeMaxProf σ (pre b n)) N
      (fun n => by simpa using g.nodeMaxProf_lt σ (pre b n)) (fun n hn => ?_)
      (fun N' => ?_) (fun n _ => ?_)
    · show 2 * g.nodeMaxProf σ (pre b n) ≤ g.nodeMaxProf σ (pre b (n + 1))
      have := hN (n + 1) (by omega)
      rw [g.pre_succ_mem_decNodes_iff σ] at this
      omega
    · obtain ⟨n, hn, h⟩ := hinc' N'
      exact ⟨n, hn, (g.pre_succ_mem_incNodes_iff σ b n).1 h⟩
    · obtain ⟨p, hp1, hh, hH0, hph⟩ := hatt n
      obtain ⟨q0, hq0, hq0p⟩ := g.head_of_mem_HistsTo σ .eve (p := p) ⟨hH0, hph⟩
      obtain ⟨h, ⟨hH, hn'⟩, hprof⟩ := g.exists_nodeMaxProf σ (v := pre b n)
        ⟨hh, hH0, by rw [hq0]; simp [nodeOf, hq0p, hp1]⟩
      obtain ⟨q, hq, hqv⟩ := head?_of_map hn'
      have hl := g.hist_length hH q hq
      rw [hqv, length_pre] at hl
      exact ⟨h, hH, hl.symm, hn', hprof⟩

variable (g σ)

/-- The branch traced by a play consistent with `τ` can be produced when Eve follows `σ`. -/
theorem branchOf_mem_attBranches {π : ℕ → g.Step} (hplay : g.IsPlay π)
    (hcons : g.Consistent (g.prop24Strat σ) .eve π) : g.branchOf π ∈ attBranches g σ .eve := by
  intro n
  obtain ⟨hH, -, -⟩ := chosen_spec hplay hcons n
  exact ⟨g.pos (π n), g.node_of_play hplay n, ⟨_, hH.1, hH.2⟩⟩

/-- A play consistent with `τ` in which priority 2 occurs only finitely often follows a branch
of `W'₁` (by Cases (1) and (2)). -/
theorem mem_remark25W1_of_not_inf2 {π : ℕ → g.Step} (hplay : g.IsPlay π)
    (hcons : g.Consistent (g.prop24Strat σ) .eve π)
    (h2 : ¬ g.Inf2 (fun e => g.priority e = 2) π) : g.branchOf π ∈ g.remark25W1 σ :=
  ⟨g.branchOf_mem_attBranches σ hplay hcons, (g.mem_coBuchiSet_witNodes_iff σ _).2
    fun hinf => h2 (inf2_of_infWit hplay hcons hinf)⟩

/-- A play consistent with `τ` in which priority 2 occurs infinitely often follows a branch of
`W'₂`: either it contains infinitely many witnesses, or, after the last witness and the next
occurrence of priority 2, the maximal profile never decreases and increases at each
occurrence of priority 2. -/
theorem mem_remark25W2_of_inf2 (hone : g.OneState) {π : ℕ → g.Step} (hplay : g.IsPlay π)
    (hcons : g.Consistent (g.prop24Strat σ) .eve π)
    (hinf2 : g.Inf2 (fun e => g.priority e = 2) π) : g.branchOf π ∈ g.remark25W2 σ := by
  refine ⟨g.branchOf_mem_attBranches σ hplay hcons, ?_⟩
  by_cases hinf : g.InfWit σ .eve (fun e => g.priority e = 2) (g.branchOf π)
  · exact Or.inl fun h => (g.mem_coBuchiSet_witNodes_iff σ _).1 h hinf
  right
  rw [InfWit] at hinf
  push_neg at hinf
  obtain ⟨N, hN⟩ := hinf
  set two : g.Edge → Prop := fun e => g.priority e = 2 with htwo
  have hnotwit : ∀ n, N ≤ n → ¬ g.IsWit σ .eve two (pre (g.branchOf π) n) := by
    intro n hn hcon
    exact hN n hn ((g.isWit_pre_iff_wl σ .eve two _ _).1 hcon)
  have hstab : ∀ n, N ≤ n → g.wl σ .eve two (g.branchOf π) n = g.wl σ .eve two (g.branchOf π) N := by
    intro n hn
    induction n, hn using Nat.le_induction with
    | base => rfl
    | succ n hn ih =>
      rw [g.wl_succ_eq_of_not_isWit σ .eve two (hnotwit (n + 1) (by omega)), ih]
  obtain ⟨j₀, hj₀N, hj₀⟩ := hinf2 N
  have hmem : ∀ n, j₀ + 1 ≤ n → g.twoMem σ .eve two π n = true := by
    intro n hn
    refine (twoMem_eq_true_iff hplay n).2 ⟨j₀, ?_, by omega, hj₀⟩
    rw [hstab n (by omega)]
    exact le_trans (g.wl_le σ .eve two _ N) hj₀N
  set M : ℕ → ℕ := fun n => g.nodeMaxProf σ (pre (g.branchOf π) n) with hM
  have hMpos : ∀ n, g.maxProf σ .eve two (g.pos (π n)) = M n := by
    intro n
    rw [g.maxProf_eq_nodeMaxProf σ hone]
    exact congrArg (g.nodeMaxProf σ) (g.node_of_play hplay n)
  have hMstep : ∀ n, j₀ + 1 ≤ n →
      2 * M n + (if g.stepPred two (π (n + 1)) then 1 else 0) ≤ M (n + 1) := by
    intro n hn
    obtain ⟨hH, -, htrue⟩ := chosen_spec hplay hcons n
    have hprof : g.prof two (g.hChosen σ .eve two π n) = M n := by
      rw [← hMpos]; exact htrue (hmem n hn)
    have hle := g.le_maxProf σ .eve two (hists_step hplay hcons hH)
    obtain ⟨q, hq, -⟩ := g.head_of_mem_HistsTo σ .eve hH
    rwa [g.prof_cons' two hq, hprof, hMpos] at hle
  refine ⟨mem_coBuchiSet_of_succ (N := j₀ + 1) fun n hn hdec => ?_, fun hinc => ?_⟩
  · rw [g.pre_succ_mem_decNodes_iff σ] at hdec
    have := hMstep n hn
    simp only [hM] at this
    split at this <;> omega
  · obtain ⟨K, hK⟩ := mem_coBuchiSet_iff.1 hinc
    obtain ⟨n, hn, h2⟩ := hinf2 (K + j₀ + 1)
    have := hMstep n (by omega)
    rw [if_pos h2] at this
    exact hK (n + 1) (by omega) ((g.pre_succ_mem_incNodes_iff σ _ n).2 (by simp only [hM] at this; omega))

/-- `W'₁` is an `Fσ` set. -/
theorem isFsigma_remark25W1 : IsFsigmaBranchSet (g.remark25W1 σ) := by
  obtain ⟨C, hC, hEq⟩ := coBuchiSet_isFsigma (g.witNodes σ)
  refine ⟨fun k => attBranches g σ .eve ∩ C k, fun k => (isClosed_attBranches g σ .eve).inter (hC k), ?_⟩
  rw [remark25W1, hEq, Set.inter_iUnion]

/-- `W'₂` is a Boolean combination of four `Fσ` sets: `W_σ` and the sets of branches
containing finitely many witnesses, finitely many decreases and finitely many increases of
the maximal profile. -/
theorem isBoolFsigmaN_remark25W2 : IsBoolFsigmaN 4 (g.remark25W2 σ) := by
  let F : Fin 4 → Set Branch := ![attBranches g σ .eve, CoBuchiSet (g.witNodes σ),
    CoBuchiSet (g.decNodes σ), CoBuchiSet (g.incNodes σ)]
  refine ⟨F, {J | 0 ∈ J ∧ (1 ∉ J ∨ (2 ∈ J ∧ 3 ∉ J))}, fun j => ?_, ?_⟩
  · fin_cases j
    · exact ⟨fun _ => attBranches g σ .eve, fun _ => isClosed_attBranches g σ .eve,
        by simp [F, Set.iUnion_const]⟩
    · exact coBuchiSet_isFsigma _
    · exact coBuchiSet_isFsigma _
    · exact coBuchiSet_isFsigma _
  · ext b
    simp only [remark25W2, F, Set.mem_inter_iff, Set.mem_union, Set.mem_compl_iff,
      Set.mem_setOf_eq]
    simp

/-- **Remark 25**: let `σ` be a winning strategy of Eve in a prioritized Borel game with a
single state and two priorities, and let `τ = prop24Strat g σ` be the strategy with two memory
states constructed from it in the proof of Proposition 24.  Then
* `W'₁ ⊆ W₁`, and every play consistent with `τ` in which priority 2 occurs only finitely
  often follows a branch of `W'₁`;
* `W'₂ ⊆ W₂`, and every play consistent with `τ` in which priority 2 occurs infinitely often
  follows a branch of `W'₂`;
* `τ` is still winning for Eve after replacing `W₁, W₂` by `W'₁, W'₂`;
* `W'₁` is `Fσ`, and `W'₂` is a Boolean combination of four `Fσ` sets. -/
theorem remark25 (hone : g.OneState) {W : ℕ → Set Branch}
    (hwin : g.WinningFor σ .eve (g.PrioWin g.priority W)) :
    g.remark25W1 σ ⊆ W 1 ∧
    (∀ π, g.IsPlay π → g.Consistent (g.prop24Strat σ) .eve π →
      ¬ g.Inf2 (fun e => g.priority e = 2) π → g.branchOf π ∈ g.remark25W1 σ) ∧
    g.remark25W2 σ ⊆ W 2 ∧
    (∀ π, g.IsPlay π → g.Consistent (g.prop24Strat σ) .eve π →
      g.Inf2 (fun e => g.priority e = 2) π → g.branchOf π ∈ g.remark25W2 σ) ∧
    g.WinningFor (g.prop24Strat σ) .eve (g.PrioWin g.priority (g.remark25W σ)) ∧
    IsFsigmaBranchSet (g.remark25W1 σ) ∧ IsBoolFsigmaN 4 (g.remark25W2 σ) := by
  haveI := g.finite_of_oneState hone
  refine ⟨remark25W1_subset hwin, fun π hp hc h2 => g.mem_remark25W1_of_not_inf2 σ hp hc h2,
    remark25W2_subset hwin, fun π hp hc h2 => g.mem_remark25W2_of_inf2 σ hone hp hc h2,
    fun π hp hc => ?_, g.isFsigma_remark25W1 σ, g.isBoolFsigmaN_remark25W2 σ⟩
  refine (prioWin_iff_twoWin g.priority_one_or_two _ hp).2 ⟨fun h2 => ?_, fun h2 => ?_⟩
  · simpa [remark25W] using g.mem_remark25W2_of_inf2 σ hone hp hc h2
  · simpa [remark25W] using g.mem_remark25W1_of_not_inf2 σ hp hc h2

end TreeGame

end BorelMSO


==> anc/lean-formalization/BorelMSO/Memory/Simplification.lean <==
import BorelMSO.Memory.BoolFsigma
import BorelMSO.Memory.Prop27.Limit
import BorelMSO.Trees.BuchiBranches
import BorelMSO.Memory.Remark20

/-!
# Simplifying the winning sets is equivalent to Conjecture 19 (Section 5.2.1)

The last paragraph of Section 5.2.1 of the paper reads:

> We conjecture that whenever Eve wins a prioritized Borel game, we can replace the winning
> sets `W₁, …, W_k` by smaller subsets that are Boolean combinations of `Fσ` sets of bounded
> complexity (depending on the number of states and priorities), in such a way that Eve still
> wins.  This implies Conjecture 19.  If Adam is the winner, we apply the conjecture to the
> dual game obtained by swapping the players and replacing each `Wᵢ` by its complement.  In
> fact, both conjectures are equivalent: given a finite-memory winning strategy, we can
> replace the winning sets by the sets that are consistent with the strategy (just as in the
> proof of Proposition 23 above).  These sets are of bounded topological complexity by
> [2, Corollary 3.1].

This file states this conjecture (`BorelMSO.SimplificationConjecture`) and proves the claimed
equivalence (`BorelMSO.simplificationConjecture_iff_conjecture19`).

## The statement

The conjecture only speaks about Eve: if Eve has a winning strategy, then there are sets
`W' i ⊆ W i`, each a Boolean combination of at most `N |Q| k` `Fσ` sets
(`BorelMSO.IsBoolFsigmaN`), for which Eve still has a winning strategy.  The function `N` is
required to be computable, matching the computability requirement of Conjecture 19.

## The proofs

* Simplification ⇒ Conjecture 19: by determinacy of prioritized Borel games
  (`BorelMSO.TreeGame.prioDetermined`) one of the players wins.  If Eve wins, the simplified
  game is won with at most `fsigmaBound k (N |Q| k)` memory states
  (`BorelMSO.TreeGame.memBounded_of_isBoolFsigmaN`), necessarily by Eve, and that strategy
  also wins the original game.  If Adam wins, the same argument is applied to the dual game
  `g.swapOwners` with the complemented sets, and the result is transferred back
  (`BorelMSO.memBoundedDetermined_of_swapOwners`).
* Conjecture 19 ⇒ simplification: if Eve wins, Conjecture 19 gives a winning strategy `σ` of
  Eve with `M` memory states (Adam cannot also win).  The set `stratBranches σ eve i` of
  branches of plays consistent with `σ` whose maximal priority seen infinitely often is `i` is
  the language of branches of a Büchi automaton with `4 |Q| |M|` states (`stratNBA`,
  `stratBranches_eq_buchiBranches`) reading the nodes, hence is a Boolean combination of at
  most `safraBound (4 |Q| |M|)` `Fσ` sets (`BorelMSO.isBoolFsigmaN_buchiBranches`, via
  Safra's construction); and `W' i := stratBranches σ eve i ⊆ W i`.
-/

namespace BorelMSO

open Set

/-- **The simplification conjecture of Section 5.2.1**: there is a computable `N` such that,
whenever Eve wins a prioritized Borel game, the winning sets can be replaced by smaller sets,
each a Boolean combination of at most `N |Q| k` `Fσ` sets, for which Eve still wins. -/
def SimplificationConjecture : Prop :=
  ∃ N : ℕ → ℕ → ℕ, Computable₂ N ∧
    ∀ (Q : Type) (_ : Finite Q) (k : ℕ) (g : TreeGame.{0, 0} Q (Priority k))
      (W : ℕ → Set Branch), (∀ i, IsBorelBranchSet (W i)) →
      (∃ σ, g.ValidStrat σ .eve ∧ g.WinningFor σ .eve (g.PrioWin g.priority W)) →
      ∃ W' : ℕ → Set Branch, (∀ i, W' i ⊆ W i) ∧ (∀ i, IsBoolFsigmaN (N (Nat.card Q) k) (W' i)) ∧
        ∃ σ, g.ValidStrat σ .eve ∧ g.WinningFor σ .eve (g.PrioWin g.priority W')

namespace TreeGame

variable {Q : Type} {k : ℕ} (g : TreeGame.{0, 0} Q (Priority k))

/-- The branches of the plays consistent with the strategy `σ` of player `pl` in which `i`
is the maximal priority occurring infinitely often. -/
def stratBranches (σ : List g.Step → g.Step) (pl : Player) (i : ℕ) : Set Branch :=
  {b | ∃ π, g.IsPlay π ∧ g.Consistent σ pl π ∧ g.branchOf π = b ∧
    MaxInfOften (g.prioSeq g.priority π) i}

/-- A Büchi automaton reading the nodes of a branch and guessing a play along it consistent
with the strategy given by the memory structure `(m0, δ, ch)`, in which `i` is the maximal
priority occurring infinitely often.  A state records the current game state, the current
memory state, whether the automaton has decided that no priority above `i` occurs any more,
and whether the last edge had priority `i` (after that decision). -/
def stratNBA {M : Type} (m0 : M) (δ : M → g.Step → M) (ch : M → Pos Q → g.Step) (pl : Player)
    (i : ℕ) : NBuchi (Q × M × Bool × Bool) Node where
  start := {s | s.1 = g.root ∧ s.2.1 = m0 ∧ s.2.2.2 = false}
  step s v s' := ∃ e : g.Edge, g.src e = (v.dropLast, s.1) ∧ g.tgt e = (v, s'.1) ∧
    s'.2.1 = δ s.2.1 (some e) ∧
    (g.ownerPos (v.dropLast, s.1) = pl → some e = ch s.2.1 (v.dropLast, s.1)) ∧
    (s.2.2.1 = true → s'.2.2.1 = true) ∧ (s'.2.2.1 = true → g.priority e ≤ i) ∧
    (s'.2.2.2 = true ↔ (s'.2.2.1 = true ∧ g.priority e = i))
  fin := {s | s.2.2.2 = true}

theorem dropLast_pre_succ (b : Branch) (n : ℕ) : (pre b (n + 1)).dropLast = pre b n := by
  rw [pre_succ, List.dropLast_concat]

theorem getLastD_pre_succ (b : Branch) (n : ℕ) : (pre b (n + 1)).getLastD false = b n := by
  rw [pre_succ, List.getLastD_concat]

section StratNBA

variable {g} {M : Type} {σ : List g.Step → g.Step} {pl : Player}
    {m0 : M} {δ : M → g.Step → M} {ch : M → Pos Q → g.Step}
    (hσ : ∀ (h : List g.Step) (p : g.Step), h.head? = some p → σ h = ch (g.memState δ m0 h) (g.pos p))
include hσ

theorem stratBranches_subset_buchiBranches (i : ℕ) :
    g.stratBranches σ pl i ⊆ buchiBranches (g.stratNBA m0 δ ch pl i) id := by
  classical
  rintro b ⟨π, hp, hc, rfl, hmax⟩
  obtain ⟨N, hN⟩ := eventually_lt_of_not_infOften (p := g.prioSeq g.priority π) (I := i + 1)
    (k := k) (fun n => g.prioStep_le (g.priority_le) _) (fun j hj _ => hmax.2 j (by omega))
  have hedge : ∀ n, ∃ e : g.Edge, π (n + 1) = some e ∧ g.src e = g.pos (π n) := fun n => hp.2 n
  choose e he hsrc using hedge
  have hprio : ∀ n, g.prioSeq g.priority π n = g.priority (e n) := by
    intro n
    simp [prioSeq, he]
  let r : ℕ → Q × M × Bool × Bool := fun n => (g.stateOf (π n),
    g.memState δ m0 (g.revPrefix π n), decide (N < n),
    decide (N < n ∧ g.prioSeq g.priority π (n - 1) = i))
  refine ⟨r, ⟨?_, fun n => ?_⟩, ?_⟩
  · refine ⟨?_, ?_, ?_⟩
    · show g.stateOf (π 0) = g.root
      rw [hp.1]
      rfl
    · show g.memState δ m0 (g.revPrefix π 0) = m0
      rw [revPrefix_zero, hp.1]
      rfl
    · simp [r]
  · have hnode : (nodeWord id (g.branchOf π) n).dropLast = g.nodeOf (π n) := by
      rw [nodeWord, id, dropLast_pre_succ, g.node_of_play hp n]
    refine ⟨e n, ?_, ?_, ?_, ?_, ?_, ?_, ?_⟩
    · rw [hsrc, hnode]
      rfl
    · show g.tgt (e n) = (pre (g.branchOf π) (n + 1), g.stateOf (π (n + 1)))
      rw [← g.node_of_play hp (n + 1), he]
      rfl
    · show g.memState δ m0 (g.revPrefix π (n + 1))
        = δ (g.memState δ m0 (g.revPrefix π n)) (some (e n))
      rw [g.memState_revPrefix_succ δ m0 hp n, he]
    · intro ho
      rw [hnode] at ho ⊢
      show some (e n) = ch (g.memState δ m0 (g.revPrefix π n)) (g.pos (π n))
      rw [← he, hc n ho, hσ _ _ (g.revPrefix_head? π n)]
    · simp only [r, decide_eq_true_eq]
      omega
    · intro h
      simp only [r, decide_eq_true_eq] at h
      have := hN n (by omega)
      rw [hprio] at this
      omega
    · simp only [r, decide_eq_true_eq, Nat.add_sub_cancel, hprio]
  · apply Set.infinite_of_forall_exists_gt
    intro a
    obtain ⟨n, hn, hni⟩ := hmax.1 (max N a)
    have h1 := le_of_max_le_left hn
    have h2 := le_of_max_le_right hn
    refine ⟨n + 1, ?_, by omega⟩
    show decide (N < n + 1 ∧ g.prioSeq g.priority π (n + 1 - 1) = i) = true
    simp only [decide_eq_true_eq, Nat.add_sub_cancel, hni]
    exact ⟨by omega, trivial⟩

theorem buchiBranches_subset_stratBranches (i : ℕ) :
    buchiBranches (g.stratNBA m0 δ ch pl i) id ⊆ g.stratBranches σ pl i := by
  rintro b ⟨r, ⟨hr0, hstep⟩, hinf⟩
  simp only [stratNBA, nodeWord, id, dropLast_pre_succ] at hstep hr0 hinf
  choose e hsrc htgt hmem hown hmono hph hfl using hstep
  let π : ℕ → g.Step := fun n => match n with
    | 0 => none
    | n + 1 => some (e n)
  have hpos : ∀ n, g.pos (π n) = (pre b n, (r n).1) := by
    intro n
    cases n with
    | zero =>
      show (([] : Node), g.root) = (pre b 0, (r 0).1)
      rw [hr0.1]
      rfl
    | succ n => exact htgt n
  have hplay : g.IsPlay π := ⟨rfl, fun n => ⟨e n, rfl, by rw [hsrc n, hpos n]⟩⟩
  have hmemS : ∀ n, g.memState δ m0 (g.revPrefix π n) = (r n).2.1 := by
    intro n
    induction n with
    | zero =>
      rw [revPrefix_zero]
      exact hr0.2.1.symm
    | succ n ih =>
      rw [g.memState_revPrefix_succ δ m0 hplay n, ih]
      exact (hmem n).symm
  have hprio : ∀ n, g.prioSeq g.priority π n = g.priority (e n) := fun n => rfl
  refine ⟨π, hplay, fun n ho => ?_, ?_, ?_⟩
  · show some (e n) = σ (g.revPrefix π n)
    rw [hσ _ _ (g.revPrefix_head? π n), hmemS n, hpos n]
    apply hown n
    have : g.ownerPos (g.pos (π n)) = pl := ho
    rwa [hpos n] at this
  · funext n
    show ((g.pos (π (n + 1))).1).getLastD false = b n
    exact (congrArg (fun x => x.1.getLastD false) (hpos (n + 1))).trans (getLastD_pre_succ b n)
  · obtain ⟨n0, hn0⟩ := hinf.nonempty
    have hn0' : (r n0).2.2.2 = true := hn0
    obtain ⟨n1, rfl⟩ : ∃ n1, n0 = n1 + 1 := by
      rcases n0 with _ | n1
      · rw [hr0.2.2] at hn0'
        exact absurd hn0' (by decide)
      · exact ⟨n1, rfl⟩
    have hph0 : (r (n1 + 1)).2.2.1 = true := ((hfl n1).1 hn0').1
    have hphase : ∀ n, n1 + 1 ≤ n → (r n).2.2.1 = true := by
      intro n hn
      induction n, hn using Nat.le_induction with
      | base => exact hph0
      | succ n _ ih => exact hmono n ih
    have hle : ∀ n, n1 + 1 ≤ n → g.prioSeq g.priority π n ≤ i := fun n hn =>
      hph n (hphase (n + 1) (by omega))
    refine ⟨fun N => ?_, fun j hj hinfj => ?_⟩
    · obtain ⟨n', hn', hlt⟩ := hinf.exists_gt N
      have hn'' : (r n').2.2.2 = true := hn'
      obtain ⟨n, rfl⟩ : ∃ n, n' = n + 1 := ⟨n' - 1, by omega⟩
      exact ⟨n, by omega, ((hfl n).1 hn'').2⟩
    · obtain ⟨n, hn, heq⟩ := hinfj (n1 + 1)
      have := hle n hn
      omega

theorem stratBranches_eq_buchiBranches (i : ℕ) :
    g.stratBranches σ pl i = buchiBranches (g.stratNBA m0 δ ch pl i) id :=
  (stratBranches_subset_buchiBranches hσ i).antisymm (buchiBranches_subset_stratBranches hσ i)

end StratNBA

/-- **The branches consistent with a finite-memory strategy have bounded topological
complexity**: if `σ` uses `m` memory states, then for every `i` the set of branches of plays
consistent with `σ` with maximal priority `i` is a Boolean combination of at most
`safraBound (4 |Q| m)` `Fσ` sets. -/
theorem isBoolFsigmaN_stratBranches [Finite Q] {σ : List g.Step → g.Step} {pl : Player} {m : ℕ}
    (hσ : g.UsesMemory σ (Fin m)) (i : ℕ) :
    IsBoolFsigmaN (safraBound (4 * (Nat.card Q * m))) (g.stratBranches σ pl i) := by
  classical
  haveI : Fintype Q := Fintype.ofFinite Q
  obtain ⟨m0, δ, ch, hσ⟩ := hσ
  rw [stratBranches_eq_buchiBranches hσ i]
  have := isBoolFsigmaN_buchiBranches (g.stratNBA m0 δ ch pl i) id
  convert this using 2
  simp [Fintype.card_prod, Nat.card_eq_fintype_card]
  ring

end TreeGame

/-- The bound on the number of `Fσ` sets obtained from a memory bound. -/
def simplBoundOf (bound : ℕ → ℕ → ℕ) (n k : ℕ) : ℕ := safraBound (4 * (n * bound n k))

/-- The memory bound obtained from a bound on the number of `Fσ` sets. -/
def memBoundOf (N : ℕ → ℕ → ℕ) (n k : ℕ) : ℕ := fsigmaBound k (N n k)

theorem primrec₂_pow' : Primrec₂ ((· ^ ·) : ℕ → ℕ → ℕ) := Primrec₂.unpaired'.1 Nat.Primrec.pow

theorem primrec_safraBound : Primrec safraBound := by
  unfold safraBound
  exact primrec₂_pow'.comp
    (primrec₂_pow'.comp (Primrec.const 2) (Primrec.nat_add.comp Primrec.id (Primrec.const 1)))
    (primrec₂_pow'.comp (Primrec.nat_add.comp Primrec.id (Primrec.const 2)) Primrec.id)

theorem primrec₂_fsigmaBound : Primrec₂ fsigmaBound := by
  have base : Primrec (fun p : ℕ × ℕ => (p.1 + 1) * (2 ^ p.2) ^ (p.1 + 1)) :=
    Primrec.nat_mul.comp (Primrec.nat_add.comp Primrec.fst (Primrec.const 1))
      (primrec₂_pow'.comp (primrec₂_pow'.comp (Primrec.const 2) Primrec.snd)
        (Primrec.nat_add.comp Primrec.fst (Primrec.const 1)))
  show Primrec (fun p : ℕ × ℕ => fsigmaBound p.1 p.2)
  unfold fsigmaBound
  exact primrec₂_pow'.comp base base

theorem computable_simplBoundOf {bound : ℕ → ℕ → ℕ} (h : Computable₂ bound) :
    Computable₂ (simplBoundOf bound) :=
  primrec_safraBound.to_comp.comp (Primrec.nat_mul.to_comp.comp (Computable.const 4)
    (Primrec.nat_mul.to_comp.comp Computable.fst (h.comp Computable.fst Computable.snd)))

theorem computable_memBoundOf {N : ℕ → ℕ → ℕ} (h : Computable₂ N) :
    Computable₂ (memBoundOf N) :=
  primrec₂_fsigmaBound.to_comp.comp Computable.snd (h.comp Computable.fst Computable.snd)

/-- If Eve wins a prioritized game for smaller winning sets `W' i ⊆ W i` that are Boolean
combinations of at most `m` `Fσ` sets, then the game for the sets `W i` is won with at most
`fsigmaBound k m` memory states. -/
theorem memBounded_of_eve_wins_simpler {Q : Type} [Finite Q] {k m : ℕ}
    (g : TreeGame.{0, 0} Q (Priority k)) {W W' : ℕ → Set Branch} (hsub : ∀ i, W' i ⊆ W i)
    (hB : ∀ i, IsBoolFsigmaN m (W' i)) {σ : List g.Step → g.Step} (hval : g.ValidStrat σ .eve)
    (hwin : g.WinningFor σ .eve (g.PrioWin g.priority W')) :
    MemBoundedDetermined g (g.PrioWin g.priority W) (fsigmaBound k m) := by
  obtain ⟨pl, τ, hτv, hτm, hτw⟩ := g.memBounded_of_isBoolFsigmaN W' (fun i _ _ => hB i)
  cases pl with
  | eve =>
    refine ⟨.eve, τ, hτv, hτm, fun π hp hc => ?_⟩
    obtain ⟨i, hi, hb⟩ := hτw π hp hc
    exact ⟨i, hi, hsub i hb⟩
  | adam =>
    exact (g.not_winning_both (σ := σ) (adv := τ) (pl := .eve) hval hτv hwin hτw).elim

/-- **The simplification conjecture implies Conjecture 19.** -/
theorem conjecture19_of_simplificationConjecture (h : SimplificationConjecture) :
    Conjecture19 := by
  obtain ⟨N, hN, hS⟩ := h
  refine ⟨memBoundOf N, computable_memBoundOf hN, ?_⟩
  intro Q hQ k g W hW
  obtain ⟨pl, σ, hval, hwin⟩ := g.prioDetermined g.priority W hW
  cases pl with
  | eve =>
    obtain ⟨W', hsub, hB, σ', hval', hwin'⟩ := hS Q hQ k g W hW ⟨σ, hval, hwin⟩
    exact memBounded_of_eve_wins_simpler g hsub hB hval' hwin'
  | adam =>
    -- dualize: Adam in `g` is Eve in `g.swapOwners`, with the complemented sets
    have hbd : ∀ e, g.priority e ≤ k := g.priority_le
    have hval₁ : g.swapOwners.ValidStrat σ .eve := (g.swapOwners_validStrat σ .eve).2 hval
    have hwin₁ : g.swapOwners.WinningFor σ .eve
        (g.swapOwners.PrioWin g.swapOwners.priority fun i => (W i)ᶜ) := by
      refine (g.swapOwners_winningFor σ .eve _).2 ?_
      intro π hp hc
      exact (g.swapOwners_prioWin g.priority _ π).2
        ((g.not_prioWin_iff hbd W hp).1 (hwin π hp hc))
    obtain ⟨W', hsub, hB, σ', hval', hwin'⟩ :=
      hS Q hQ k g.swapOwners (fun i => (W i)ᶜ) (fun i => (hW i).compl) ⟨σ, hval₁, hwin₁⟩
    exact memBoundedDetermined_of_swapOwners hbd W
      (memBounded_of_eve_wins_simpler g.swapOwners hsub hB hval' hwin')

/-- **Conjecture 19 implies the simplification conjecture.** -/
theorem simplificationConjecture_of_conjecture19 (h : Conjecture19) :
    SimplificationConjecture := by
  obtain ⟨bound, hb, h19⟩ := h
  refine ⟨simplBoundOf bound, computable_simplBoundOf hb, ?_⟩
  rintro Q hQ k g W hW ⟨σ₀, hval₀, hwin₀⟩
  obtain ⟨pl, σ, hval, hmem, hwin⟩ := h19 Q hQ k g W hW
  cases pl with
  | eve =>
    refine ⟨g.stratBranches σ .eve, ?_, fun i => g.isBoolFsigmaN_stratBranches hmem i, σ,
      hval, ?_⟩
    · rintro i b ⟨π, hp, hc, rfl, hmax⟩
      obtain ⟨j, hj, hbj⟩ := hwin π hp hc
      rwa [hmax.unique hj]
    · intro π hp hc
      obtain ⟨j, hj, -⟩ := hwin π hp hc
      exact ⟨j, hj, π, hp, hc, rfl, hj⟩
  | adam =>
    exact (g.not_winning_both (σ := σ₀) (adv := σ) (pl := .eve) hval₀ hval hwin₀ hwin).elim

/-- **Section 5.2.1: the simplification conjecture is equivalent to Conjecture 19.** -/
theorem simplificationConjecture_iff_conjecture19 :
    SimplificationConjecture ↔ Conjecture19 :=
  ⟨conjecture19_of_simplificationConjecture, simplificationConjecture_of_conjecture19⟩

end BorelMSO


==> anc/lean-formalization/BorelMSO/Memory/ThreePriorities/Basic.lean <==
import BorelMSO.Memory.ThreePriorities.Game

/-!
# Basic properties of the moves and plays of `Gₛ`
-/

namespace BorelMSO

namespace ThreePrio

variable {s : ℕ}

/-- The index of a control state (`0` for the state `hub`). -/
def St.idx : St → ℕ
  | .hub => 0
  | .A i => i
  | .E i => i

@[simp] theorem St.idx_hub : St.hub.idx = 0 := rfl

@[simp] theorem St.idx_A (i : ℕ) : (St.A i).idx = i := rfl

@[simp] theorem St.idx_E (i : ℕ) : (St.E i).idx = i := rfl

/-! ### The shape of the moves -/

/-- Adam's move in the state `hub`: he picks an index `j < s`, descends in direction `2j`
and hands control to Eve. -/
theorem step_hub {p q : TPos} (h : Step s p q) (hp : p.2 = .hub) :
    ∃ j, q.2 = .E j ∧ j < s ∧ q.1 = p.1 ++ [2 * j] := by
  obtain ⟨v, st⟩ := p
  obtain ⟨v', st'⟩ := q
  simp only at hp
  subst hp
  cases st' with
  | hub => exact absurd h not_false
  | A j => exact absurd h not_false
  | E j => exact ⟨j, rfl, h.1, h.2⟩

/-- Adam's move in a state `A i`: he descends in a direction `c ≤ 2i+1` and either stays in
the state `A i` or returns to the state `hub`. -/
theorem step_A {p q : TPos} {i : ℕ} (h : Step s p q) (hp : p.2 = .A i) :
    (q.2 = .A i ∨ q.2 = .hub) ∧ i < s ∧ ∃ c, c ≤ 2 * i + 1 ∧ q.1 = p.1 ++ [c] := by
  obtain ⟨v, st⟩ := p
  obtain ⟨v', st'⟩ := q
  simp only at hp
  subst hp
  cases st' with
  | hub => exact ⟨Or.inr rfl, h.1, h.2⟩
  | A j =>
    obtain ⟨hj, hi, hc⟩ := h
    subst hj
    exact ⟨Or.inl rfl, hi, hc⟩
  | E j => exact absurd h not_false

/-- Eve's move in a state `E i`: she descends in direction `0` (priority `3`) or `2i+1`
(priority `2`), and the new state is `A i`. -/
theorem step_eve {p q : TPos} {i : ℕ} (h : Step s p q) (hp : p.2 = .E i) :
    q.2 = .A i ∧ i < s ∧ (q.1 = p.1 ++ [0] ∨ q.1 = p.1 ++ [2 * i + 1]) := by
  obtain ⟨v, st⟩ := p
  obtain ⟨v', st'⟩ := q
  simp only at hp
  subst hp
  cases st' with
  | hub => exact absurd h not_false
  | A j =>
    obtain ⟨hj, hi, hc⟩ := h
    subst hj
    exact ⟨rfl, hi, hc⟩
  | E j => exact absurd h not_false

/-- Every move appends exactly one child to the current node. -/
theorem step_child {p q : TPos} (h : Step s p q) : ∃ c, q.1 = p.1 ++ [c] := by
  cases hp : p.2 with
  | hub => obtain ⟨j, -, -, hc⟩ := step_hub h hp; exact ⟨_, hc⟩
  | A i => obtain ⟨-, -, c, -, hc⟩ := step_A h hp; exact ⟨c, hc⟩
  | E i =>
    obtain ⟨-, -, hc | hc⟩ := step_eve h hp
    exacts [⟨0, hc⟩, ⟨_, hc⟩]

/-- Every child produced in `Gₛ` is `< 2s`. -/
theorem child_lt {p q : TPos} {c : ℕ} (h : Step s p q) (hc : q.1 = p.1 ++ [c]) : c < 2 * s := by
  have hcc : ∀ {d : ℕ}, q.1 = p.1 ++ [d] → c = d := by
    intro d hd
    have := hc.symm.trans hd
    simpa using this
  cases hp : p.2 with
  | hub =>
    obtain ⟨j, -, hj, hd⟩ := step_hub h hp
    rw [hcc hd]; omega
  | A i =>
    obtain ⟨-, hi, d, hd, hdc⟩ := step_A h hp
    rw [hcc hdc]; omega
  | E i =>
    obtain ⟨-, hi, hd | hd⟩ := step_eve h hp <;> rw [hcc hd] <;> omega

/-- The moves of `Gₛ` are moves of `Gₜ` for every `t ≥ s`: the game `G_{s-1}` is a subgame of
`Gₛ`. -/
theorem Step.mono {p q : TPos} {t : ℕ} (h : Step s p q) (hst : s ≤ t) : Step t p q := by
  cases hp : p.2 with
  | hub =>
    obtain ⟨j, hq, hj, hc⟩ := step_hub h hp
    obtain ⟨v, st⟩ := p
    obtain ⟨v', st'⟩ := q
    simp only at hp hq
    subst hp; subst hq
    exact ⟨by omega, hc⟩
  | A i =>
    obtain ⟨hq, hi, c, hcle, hc⟩ := step_A h hp
    obtain ⟨v, st⟩ := p
    obtain ⟨v', st'⟩ := q
    simp only at hp hq
    subst hp
    rcases hq with hq | hq <;> subst hq
    · exact ⟨rfl, by omega, c, hcle, hc⟩
    · exact ⟨by omega, c, hcle, hc⟩
  | E i =>
    obtain ⟨hq, hi, hc⟩ := step_eve h hp
    obtain ⟨v, st⟩ := p
    obtain ⟨v', st'⟩ := q
    simp only at hp hq
    subst hp; subst hq
    exact ⟨rfl, by omega, hc⟩

/-! ### Constructors for the moves -/

theorem step_hub_E {v v' : TNode} {j : ℕ} (hj : j < s) (h : v' = v ++ [2 * j]) :
    Step s (v, .hub) (v', .E j) := ⟨hj, h⟩

theorem step_A_A {v v' : TNode} {i c : ℕ} (hi : i < s) (hc : c ≤ 2 * i + 1)
    (h : v' = v ++ [c]) : Step s (v, .A i) (v', .A i) := ⟨rfl, hi, c, hc, h⟩

theorem step_A_hub {v v' : TNode} {i c : ℕ} (hi : i < s) (hc : c ≤ 2 * i + 1)
    (h : v' = v ++ [c]) : Step s (v, .A i) (v', .hub) := ⟨hi, c, hc, h⟩

theorem step_E_A {v v' : TNode} {i : ℕ} (hi : i < s)
    (h : v' = v ++ [0] ∨ v' = v ++ [2 * i + 1]) : Step s (v, .E i) (v', .A i) := ⟨rfl, hi, h⟩

/-! ### Priorities -/

theorem prio_le_three (p q : TPos) : prio p q ≤ 3 := by
  obtain ⟨v, st⟩ := p
  cases st with
  | hub => simp [prio]
  | A i => simp [prio]
  | E i => simp only [prio]; split <;> omega

theorem prio_pos (p q : TPos) : 1 ≤ prio p q := by
  obtain ⟨v, st⟩ := p
  cases st with
  | hub => simp [prio]
  | A i => simp [prio]
  | E i => simp only [prio]; split <;> omega

/-- Adam always produces the priority `1`. -/
theorem prio_adam_hub {p q : TPos} (h : p.2 = .hub) : prio p q = 1 := by
  obtain ⟨v, st⟩ := p
  simp only at h
  subst h
  rfl

theorem prio_adam {p q : TPos} {i : ℕ} (h : p.2 = .A i) : prio p q = 1 := by
  obtain ⟨v, st⟩ := p
  simp only at h
  subst h
  rfl

/-- Eve produces the priority `3` exactly when she goes to the child `0`. -/
theorem prio_eve_three {p q : TPos} {i : ℕ} (hp : p.2 = .E i) (h : q.1 = p.1 ++ [0]) :
    prio p q = 3 := by
  obtain ⟨v, st⟩ := p
  simp only at hp
  subst hp
  simp [prio, h]

theorem prio_eve_two {p q : TPos} {i : ℕ} (hp : p.2 = .E i) (h : q.1 = p.1 ++ [2 * i + 1]) :
    prio p q = 2 := by
  obtain ⟨v, st⟩ := p
  simp only at hp
  subst hp
  have hne : q.1 ≠ v ++ [0] := by rw [h]; simp
  simp [prio, hne]

/-- The child appended at the `n`-th step of a play. -/
theorem childSeq_eq {π : ℕ → TPos} {n c : ℕ} (h : (π (n + 1)).1 = (π n).1 ++ [c]) :
    childSeq π n = c := by
  simp [childSeq, h]

/-! ### The states along a play -/

/-- Along a play, the state `A i` is always entered from Eve's move at the level `i`: the
last position of Eve before it is a position of the level `i`, and all the intermediate
positions carry the state `A i`. -/
theorem exists_eve_of_A {π : ℕ → TPos} (hπ : IsPlay s π) :
    ∀ n i, (π n).2 = .A i → ∃ m, m < n ∧ (π m).2 = .E i ∧ ∀ k, m < k → k ≤ n → (π k).2 = .A i := by
  intro n
  induction n with
  | zero =>
    intro i hi
    rw [hπ.1] at hi
    exact absurd hi (by simp [rootPos])
  | succ n ih =>
    intro i hi
    have hstep := hπ.2 n
    cases hp : (π n).2 with
    | hub =>
      obtain ⟨j, hj, -, -⟩ := step_hub hstep hp
      rw [hi] at hj
      exact absurd hj (by simp)
    | E j =>
      obtain ⟨hq, -, -⟩ := step_eve hstep hp
      rw [hi] at hq
      have hji : j = i := by
        have := hq.symm
        simpa using this
      subst hji
      refine ⟨n, by omega, hp, ?_⟩
      intro k hk hk'
      have : k = n + 1 := by omega
      rw [this, hi]
    | A j =>
      obtain ⟨hq, -, -, -, -⟩ := step_A hstep hp
      have hji : j = i := by
        rcases hq with hq | hq
        · rw [hi] at hq
          have := hq.symm
          simpa using this
        · rw [hi] at hq
          exact absurd hq (by simp)
      subst hji
      obtain ⟨m, hm, hmE, hall⟩ := ih j hp
      refine ⟨m, by omega, hmE, ?_⟩
      intro k hk hk'
      rcases Nat.lt_or_ge k (n + 1) with h | h
      · exact hall k hk (by omega)
      · have : k = n + 1 := by omega
        rw [this, hi]

/-- The node of the `n`-th position of a play has length `n`. -/
theorem length_node {π : ℕ → TPos} (hπ : IsPlay s π) (n : ℕ) : (π n).1.length = n := by
  induction n with
  | zero => rw [hπ.1]; rfl
  | succ n ih =>
    obtain ⟨c, hc⟩ := step_child (hπ.2 n)
    rw [hc]
    simp [ih]

end ThreePrio

end BorelMSO


==> anc/lean-formalization/BorelMSO/Memory/ThreePriorities/Binary/Decode.lean <==
import BorelMSO.Memory.ThreePriorities.Binary.Win

/-!
# Decoding plays of the binary game

Every play of the binary game is the encoding of a play of `Gₛ` (`exists_decode`).  The
play of `Gₛ` is read off block by block: the child of the `n`-th move is the number of right
moves in the `n`-th block, and its state is the state of `Gₛ` recorded at the start of the
next block.
-/

namespace BorelMSO

namespace ThreePrio

namespace Bin

open TreeGame

variable {s : ℕ}

/-! ### One block -/

theorem legal_none {v : Node} {q : St} {r : ℕ} {p' : Pos BSt} (hg : Good s (q, r, none))
    (h : Legal s (v, (q, r, none)) p') :
    (p' = (v ++ [true], (q, r + 1, none))) ∨
      ∃ q', GStep (s := s) q r q' ∧ p' = (v ++ [false], nextSt s q r (some q')) := by
  obtain ⟨c, o', hm, h1, h2⟩ := h
  dsimp only at hm h1 h2
  obtain ⟨-, hq, -⟩ := hg
  have hml := maxc_lt s hq
  cases c <;> cases o' <;> simp only [Micro] at hm
  · rename_i q'
    exact Or.inr ⟨q', hm, Prod.ext h1 h2⟩
  · left
    refine Prod.ext h1 ?_
    rw [h2]
    exact nextSt_of_lt (by omega)

theorem legal_some {v : Node} {q q' : St} {r : ℕ} {p' : Pos BSt}
    (h : Legal s (v, (q, r, some q')) p') : p' = (v ++ [false], nextSt s q r (some q')) := by
  obtain ⟨c, o', hm, h1, h2⟩ := h
  cases c <;> cases o' <;> simp only [Micro] at hm
  subst hm
  exact Prod.ext h1 h2

/-- A sequence of raw positions related by legal moves, starting at the start of a block,
follows the block encoding some move of `Gₛ`. -/
theorem block_decode {rp : ℕ → Pos BSt} (hG : ∀ r, Good s (rp r).2)
    (hL : ∀ r, Legal s (rp r) (rp (r + 1))) {w : Node} {q : St}
    (h0 : rp 0 = (w, (q, 0, none))) :
    ∃ c q', GStep (s := s) q c q' ∧ ∀ r, r ≤ 2 * s → rp r = bpos (s := s) w q c q' r := by
  -- the phase before the block is closed
  let P : ℕ → Prop := fun r => rp r = (w ++ List.replicate r true, (q, r, none))
  have hH : ∀ r, (∀ r', r' ≤ r → P r') ∨
      ∃ c q', c < r ∧ (∀ r', r' ≤ c → P r') ∧
      GStep (s := s) q c q' ∧
        rp (c + 1) = (w ++ List.replicate c true ++ [false], nextSt s q c (some q')) := by
    intro r
    induction r with
    | zero =>
      left
      intro r' hr'
      rw [Nat.le_zero.1 hr']
      simpa [P] using h0
    | succ r ih =>
      rcases ih with hP | ⟨c, q', hc, hPc, hstep, hnext⟩
      · have hPr := hP r le_rfl
        have hg := hG r
        have hl := hL r
        simp only [P] at hPr
        rw [hPr] at hg hl
        rcases legal_none hg hl with hnext | ⟨q', hstep, hnext⟩
        · left
          intro r' hr'
          rcases Nat.lt_or_ge r' (r + 1) with hlt | hge
          · exact hP r' (by omega)
          · rw [show r' = r + 1 by omega]
            show rp (r + 1) = _
            rw [hnext, List.replicate_succ', List.append_assoc]
        · right
          exact ⟨r, q', by omega, hP, hstep, hnext⟩
      · right
        exact ⟨c, q', by omega, hPc, hstep, hnext⟩
  rcases hH (2 * s) with hP | ⟨c, q', hc, hPc, hstep, hnext⟩
  · exfalso
    have hg := hG (2 * s)
    have hPL := hP (2 * s) le_rfl
    simp only [P] at hPL
    rw [hPL] at hg
    exact absurd hg.1 (lt_irrefl _)
  -- the phase after the block is closed
  have hs : 0 < s := gStep_pos hstep
  have hpost : ∀ k, c + 1 + k ≤ 2 * s →
      rp (c + 1 + k) = (w ++ List.replicate c true ++ List.replicate (k + 1) false,
        if c + 1 + k = 2 * s then (q', 0, none) else (q, c + 1 + k, some q')) := by
    intro k
    induction k with
    | zero =>
      intro hk
      rw [Nat.add_zero, hnext]
      unfold nextSt
      split <;> rfl
    | succ k ih =>
      intro hk
      have h1 := ih (by omega)
      rw [if_neg (by omega)] at h1
      have hl := hL (c + 1 + k)
      rw [h1] at hl
      rw [← Nat.add_assoc, legal_some hl, List.replicate_succ' (n := k + 1), List.append_assoc]
      unfold nextSt
      split <;> rfl
  refine ⟨c, q', hstep, fun r hr => ?_⟩
  rcases Nat.lt_or_ge c r with hcr | hcr
  · obtain ⟨k, rfl⟩ : ∃ k, r = c + 1 + k := ⟨r - c - 1, by omega⟩
    rw [hpost k hr]
    simp only [bpos]
    rw [take_code_of_ge (by omega) hr, List.append_assoc,
      show c + 1 + k - c = k + 1 by omega]
    split
    · rename_i hL'
      rw [hL', bst_end hs]
    · rw [bst_of_gt (by omega) (by omega)]
  · have := hPc r hcr
    simp only [P] at this
    rw [this]
    simp only [bpos]
    rw [take_code_of_le hcr, bst_of_le hcr (by omega)]

/-! ### Whole plays -/

theorem blockChild_eq_of {b : Branch} {m c : ℕ} (hc : c ≤ 2 * s)
    (h : ∀ r, r < 2 * s → b (m * (2 * s) + r) = decide (r < c)) : blockChild s b m = c := by
  have hlist : (List.range (2 * s)).map (fun r => b (m * (2 * s) + r)) = code s c := by
    apply List.ext_getElem
    · rw [List.length_map, List.length_range, length_code hc]
    · intro r h1 h2
      simp only [List.getElem_map, List.getElem_range]
      rw [List.length_map, List.length_range] at h1
      rw [h r h1, getElem_code hc h1]
  unfold blockChild
  rw [hlist, count_code]

variable (hs : 0 < s)

section Decode

variable {π' : ℕ → (game s hs).Step} (hπ' : (game s hs).IsPlay π')

include hπ'

theorem legal_of_play (t : ℕ) :
    Legal s (vp ((game s hs).pos (π' t))) (vp ((game s hs).pos (π' (t + 1)))) := by
  obtain ⟨e, he, hsrc⟩ := hπ'.2 t
  have h := e.2.1
  rw [he]
  show Legal s (vp ((game s hs).pos (π' t))) (vp e.1.2.2)
  rw [← hsrc]
  exact h

/-- The raw position at time `t`. -/
abbrev rp (π' : ℕ → (game s hs).Step) (t : ℕ) : Pos BSt := vp ((game s hs).pos (π' t))

theorem block_of_play {t : ℕ} {w : Node} {q : St} (h : rp hs π' t = (w, (q, 0, none))) :
    ∃ c q', GStep (s := s) q c q' ∧
      ∀ r, r ≤ 2 * s → rp hs π' (t + r) = bpos (s := s) w q c q' r :=
  block_decode (rp := fun r => rp hs π' (t + r)) (fun r => ((game s hs).pos (π' (t + r))).2.2)
    (fun r => legal_of_play hs hπ' (t + r)) h

/-- The data of the decoded play of `Gₛ`: the states at the starts of the blocks, the
children encoded by the blocks, and the nodes of `Gₛ`. -/
def decSt (π' : ℕ → (game s hs).Step) (n : ℕ) : St := (rp hs π' (n * (2 * s))).2.1

omit hπ' in
/-- The child encoded by the `n`-th block. -/
def decChild (π' : ℕ → (game s hs).Step) (n : ℕ) : ℕ :=
  blockChild s ((game s hs).branchOf π') n

omit hπ' in
/-- The decoded play of `Gₛ`. -/
def decPlay (π' : ℕ → (game s hs).Step) (n : ℕ) : TPos :=
  ((List.range n).map (decChild hs π'), decSt hs π' n)

omit hπ' in
theorem decPlay_node_succ (n : ℕ) :
    (decPlay hs π' (n + 1)).1 = (decPlay hs π' n).1 ++ [decChild hs π' n] := by
  simp [decPlay, List.range_succ]

theorem decode_blocks : ∀ n, rp hs π' (n * (2 * s)) =
      (enc s (decPlay hs π' n).1, (decSt hs π' n, 0, none)) ∧
    GStep (s := s) (decSt hs π' n) (decChild hs π' n) (decSt hs π' (n + 1)) ∧
    ∀ r, r ≤ 2 * s → rp hs π' (n * (2 * s) + r) =
      bpos (s := s) (enc s (decPlay hs π' n).1) (decSt hs π' n) (decChild hs π' n)
        (decSt hs π' (n + 1)) r := by
  -- the start of each block
  have hstart : ∀ n, rp hs π' (n * (2 * s)) =
      (enc s (decPlay hs π' n).1, (decSt hs π' n, 0, none)) := by
    intro n
    induction n with
    | zero =>
      have h0 : rp hs π' 0 = ([], (.hub, 0, none)) := by
        show vp ((game s hs).pos (π' 0)) = _
        rw [hπ'.1]
        rfl
      unfold decSt
      rw [Nat.zero_mul, h0]
      rfl
    | succ n ih =>
      obtain ⟨c, q', hstep, hblock⟩ := block_of_play hs hπ' ih
      have hend := hblock (2 * s) le_rfl
      rw [bpos_end _ hstep, show n * (2 * s) + 2 * s = (n + 1) * (2 * s) by ring] at hend
      -- the child of the block
      have hc : decChild hs π' n = c := by
        refine blockChild_eq_of (le_of_lt (gStep_lt hstep)) fun r hr => ?_
        show ((rp hs π' (n * (2 * s) + r + 1)).1).getLastD false = _
        rw [Nat.add_assoc, hblock (r + 1) hr]
        simp only [bpos]
        rw [take_succ_code (le_of_lt (gStep_lt hstep)) hr]
        simp
      rw [hend, decPlay_node_succ, enc_append, hc]
      have hq : decSt hs π' (n + 1) = q' := by
        show (rp hs π' ((n + 1) * (2 * s))).2.1 = q'
        rw [hend]
      rw [hq]
  intro n
  obtain ⟨c, q', hstep, hblock⟩ := block_of_play hs hπ' (hstart n)
  have hend := hblock (2 * s) le_rfl
  rw [bpos_end _ hstep, show n * (2 * s) + 2 * s = (n + 1) * (2 * s) by ring,
    hstart (n + 1)] at hend
  have hq : decSt hs π' (n + 1) = q' := congrArg (fun x => x.2.1) hend
  have hc : decChild hs π' n = c := by
    refine blockChild_eq_of (le_of_lt (gStep_lt hstep)) fun r hr => ?_
    show ((rp hs π' (n * (2 * s) + r + 1)).1).getLastD false = _
    rw [Nat.add_assoc, hblock (r + 1) hr]
    simp only [bpos]
    rw [take_succ_code (le_of_lt (gStep_lt hstep)) hr]
    simp
  rw [hq, hc]
  exact ⟨hstart n, hstep, hblock⟩

theorem isPlay_decPlay : IsPlay s (decPlay hs π') := by
  refine ⟨?_, fun n => ?_⟩
  · have h := (decode_blocks hs hπ' 0).1
    rw [Nat.zero_mul] at h
    show ((List.range 0).map _, decSt hs π' 0) = ([], .hub)
    have : decSt hs π' 0 = .hub := by
      show (rp hs π' (0 * (2 * s))).2.1 = _
      rw [Nat.zero_mul]
      show (vp ((game s hs).pos (π' 0))).2.1 = _
      rw [hπ'.1]
      rfl
    rw [this]
    rfl
  · exact (step_iff_gStep (decPlay_node_succ hs n)).2 (decode_blocks hs hπ' n).2.1

omit hπ' in
theorem childSeq_decPlay (n : ℕ) : childSeq (decPlay hs π') n = decChild hs π' n :=
  childSeq_eq (decPlay_node_succ hs n)

/-- **Every play of the binary game is the encoding of a play of `Gₛ`.** -/
theorem encPlay_decPlay : encPlay hs (isPlay_decPlay hs hπ') = π' := by
  have hpos : ∀ t, posAt (s := s) (decPlay hs π') t = rp hs π' t := by
    intro t
    have h := (decode_blocks hs hπ' (t / (2 * s))).2.2 (t % (2 * s))
      (le_of_lt (mod_lt_block hs t))
    rw [← eq_block] at h
    rw [h, posAt, childSeq_decPlay]
    rfl
  funext t
  cases t with
  | zero => exact hπ'.1.symm
  | succ t =>
    obtain ⟨e, he, hsrc⟩ := hπ'.2 t
    rw [he]
    show some _ = some e
    congr 1
    apply Subtype.ext
    have htgt : vp e.1.2.2 = rp hs π' (t + 1) := by rw [rp, he]; rfl
    have hsrc' : vp e.1.1 = rp hs π' t := by rw [rp, ← hsrc]; rfl
    refine Prod.ext ?_ (Prod.ext ?_ ?_)
    · apply vp_injective
      rw [vp_posQ, hpos, ← hsrc']
    · show lab _ _ = e.1.2.1
      rw [e.2.2, hpos, hpos, hsrc', htgt]
    · apply vp_injective
      rw [vp_posQ, hpos, ← htgt]

end Decode

/-- Every play of the binary game is the encoding of a play of `Gₛ`. -/
theorem exists_decode {π' : ℕ → (game s hs).Step} (hπ' : (game s hs).IsPlay π') :
    ∃ (π : ℕ → TPos) (hπ : IsPlay s π), encPlay hs hπ = π' :=
  ⟨_, isPlay_decPlay hs hπ', encPlay_decPlay hs hπ'⟩

end Bin

end ThreePrio

end BorelMSO


==> anc/lean-formalization/BorelMSO/Memory/ThreePriorities/Binary/Encode.lean <==
import BorelMSO.Memory.ThreePriorities.Binary.Game

/-!
# Encoding plays of `Gₛ` as plays of the binary game

Every play `π` of `Gₛ` gives a play `encPlay hs π hπ` of the binary game: the `n`-th move of
`π` becomes the `n`-th block of `2s` binary moves.  This file proves that it is a play, and
works out its priorities, its branch and the memory states that a memory structure of the
binary game reaches along it.
-/

namespace BorelMSO

namespace ThreePrio

namespace Bin

open TreeGame

variable {s : ℕ}

/-! ### Arithmetic of blocks -/

theorem div_block {n r : ℕ} (hr : r < 2 * s) : (n * (2 * s) + r) / (2 * s) = n := by
  rw [Nat.add_comm, Nat.add_mul_div_right _ _ (by omega), Nat.div_eq_of_lt hr, Nat.zero_add]

theorem mod_block {n r : ℕ} (hr : r < 2 * s) : (n * (2 * s) + r) % (2 * s) = r := by
  rw [Nat.add_comm, Nat.add_mul_mod_self_right, Nat.mod_eq_of_lt hr]

theorem mod_lt_block (hs : 0 < s) (t : ℕ) : t % (2 * s) < 2 * s := Nat.mod_lt _ (by omega)

theorem eq_block (t : ℕ) : t = t / (2 * s) * (2 * s) + t % (2 * s) := (Nat.div_add_mod' t _).symm

/-! ### Moves of `Gₛ` -/

theorem gStep_of_step {p p' : TPos} (h : Step s p p') :
    GStep (s := s) p.2 (p'.1.getLastD 0) p'.2 ∧ p'.1 = p.1 ++ [p'.1.getLastD 0] := by
  obtain ⟨c, hc⟩ := step_child h
  have hlast : p'.1.getLastD 0 = c := by rw [hc]; simp
  rw [hlast]
  exact ⟨(step_iff_gStep (V := p.1) hc).1 h, hc⟩

section Play

variable {π : ℕ → TPos} (hπ : IsPlay s π)

include hπ

theorem pos_of_play : 0 < s := by
  have h := hπ.2 0
  rw [hπ.1] at h
  obtain ⟨j, -, hj, -⟩ := step_hub h rfl
  omega

theorem gStep_play (n : ℕ) : GStep (s := s) (π n).2 (childSeq π n) (π (n + 1)).2 :=
  (gStep_of_step (hπ.2 n)).1

theorem node_play_succ (n : ℕ) : (π (n + 1)).1 = (π n).1 ++ [childSeq π n] :=
  (gStep_of_step (hπ.2 n)).2

omit hπ in
/-- The raw position at time `t` of the encoding of `π`. -/
def posAt (π : ℕ → TPos) (t : ℕ) : Pos BSt :=
  bpos (s := s) (enc s (π (t / (2 * s))).1) (π (t / (2 * s))).2 (childSeq π (t / (2 * s)))
    (π (t / (2 * s) + 1)).2 (t % (2 * s))

theorem good_posAt (t : ℕ) : Good s (posAt (s := s) π t).2 :=
  good_bst (gStep_play hπ _) (le_of_lt (mod_lt_block (pos_of_play hπ) t))

theorem posAt_block (n r : ℕ) (hr : r ≤ 2 * s) :
    posAt (s := s) π (n * (2 * s) + r) =
      bpos (s := s) (enc s (π n).1) (π n).2 (childSeq π n) (π (n + 1)).2 r := by
  rcases Nat.lt_or_ge r (2 * s) with hlt | hge
  · simp only [posAt, div_block hlt, mod_block hlt]
  · have hr' : r = 2 * s := le_antisymm hr hge
    subst hr'
    have hs := pos_of_play hπ
    rw [show n * (2 * s) + 2 * s = (n + 1) * (2 * s) + 0 by ring,
      bpos_end _ (gStep_play hπ n)]
    simp only [posAt, div_block (show 0 < 2 * s by omega), mod_block (show 0 < 2 * s by omega),
      bpos_zero, node_play_succ hπ n, enc_append]

theorem posAt_succ (t : ℕ) :
    posAt (s := s) π (t + 1) =
      bpos (s := s) (enc s (π (t / (2 * s))).1) (π (t / (2 * s))).2 (childSeq π (t / (2 * s)))
        (π (t / (2 * s) + 1)).2 (t % (2 * s) + 1) := by
  have h := posAt_block hπ (t / (2 * s)) (t % (2 * s) + 1)
    (mod_lt_block (pos_of_play hπ) t)
  rw [← h, ← Nat.add_assoc, ← eq_block]

theorem legal_posAt (t : ℕ) : Legal s (posAt (s := s) π t) (posAt (s := s) π (t + 1)) := by
  rw [posAt_succ hπ]
  exact legal_bpos _ (gStep_play hπ _) (mod_lt_block (pos_of_play hπ) t)

theorem posAt_zero : posAt (s := s) π 0 = ([], (.hub, 0, none)) := by
  have h := posAt_block hπ 0 0 (Nat.zero_le _)
  rw [Nat.zero_mul, Nat.zero_add] at h
  rw [h, bpos_zero, hπ.1]
  rfl

end Play

variable (hs : 0 < s)

/-- The position of `game s hs` at time `t` of the encoding of `π`. -/
def posQ {π : ℕ → TPos} (hπ : IsPlay s π) (t : ℕ) : Pos (BQ s) :=
  ((posAt (s := s) π t).1, ⟨(posAt (s := s) π t).2, good_posAt hπ t⟩)

@[simp] theorem vp_posQ {π : ℕ → TPos} (hπ : IsPlay s π) (t : ℕ) :
    vp (posQ hπ t) = posAt (s := s) π t := rfl

/-- The encoding of a play of `Gₛ` as a play of the binary game. -/
def encPlay {π : ℕ → TPos} (hπ : IsPlay s π) : ℕ → (game s hs).Step
  | 0 => none
  | t + 1 => some ⟨(posQ hπ t, lab (posAt (s := s) π t) (posAt (s := s) π (t + 1)),
      posQ hπ (t + 1)),
      legal_posAt hπ t, rfl⟩

section Enc

variable {π : ℕ → TPos} (hπ : IsPlay s π)

theorem pos_encPlay (t : ℕ) : (game s hs).pos (encPlay hs hπ t) = posQ hπ t := by
  cases t with
  | zero =>
    apply vp_injective
    rw [vp_posQ, posAt_zero hπ]
    rfl
  | succ t => rfl

theorem isPlay_encPlay : (game s hs).IsPlay (encPlay hs hπ) := by
  refine ⟨rfl, fun t => ?_⟩
  refine (game s hs).E_some_iff.2 ?_
  rw [pos_encPlay]
  rfl

/-- The branch of the encoding: the bit at offset `r` of the block `n` is `r < cₙ`. -/
theorem branchOf_encPlay (t : ℕ) :
    (game s hs).branchOf (encPlay hs hπ) t =
      decide (t % (2 * s) < childSeq π (t / (2 * s))) := by
  show ((posAt (s := s) π (t + 1)).1).getLastD false = _
  rw [posAt_succ hπ]
  simp only [bpos]
  rw [take_succ_code (le_of_lt (gStep_lt (gStep_play hπ _))) (mod_lt_block (pos_of_play hπ) t)]
  simp

/-- The priority of the move at time `t` of the encoding. -/
theorem prioSeq_encPlay (t : ℕ) :
    (game s hs).prioSeq (game s hs).priority (encPlay hs hπ) t =
      if t % (2 * s) = 0 then prioSeq π (t / (2 * s)) else 1 := by
  show (lab (posAt (s := s) π t) (posAt (s := s) π (t + 1))).1 = _
  have hpt : posAt (s := s) π t = bpos (s := s) (enc s (π (t / (2 * s))).1) (π (t / (2 * s))).2
      (childSeq π (t / (2 * s))) (π (t / (2 * s) + 1)).2 (t % (2 * s)) := rfl
  rw [hpt, posAt_succ hπ, lab_bpos _ (gStep_play hπ _) (mod_lt_block (pos_of_play hπ) t)]
  set n := t / (2 * s)
  have hnode := node_play_succ hπ n
  by_cases h0 : t % (2 * s) = 0
  · rw [if_pos h0]
    simp only [h0, true_and]
    unfold prioSeq prio
    cases hq : (π n).2 with
    | hub => simp [isEveDec, p1]
    | A i => simp [isEveDec, p1]
    | E i =>
      simp only [isEveDec, if_true]
      rw [hnode]
      by_cases hc : childSeq π n = 0
      · simp [hc, p3]
      · simp [hc, p2]
  · simp [h0, p1]

end Enc

/-! ### Memory along the encoding -/

section Memory

variable {M : Type} (δ : M → (game s hs).Step → M)

/-- The step of the binary game at offset `r` of the block encoding a move of `Gₛ`. -/
def blockStep {p p' : TPos} (h : GStep (s := s) p.2 (p'.1.getLastD 0) p'.2) (r : ℕ)
    (hr : r < 2 * s) : (game s hs).Step :=
  some ⟨(((bpos (s := s) (enc s p.1) p.2 (p'.1.getLastD 0) p'.2 r).1,
      ⟨_, good_bst h (le_of_lt hr)⟩),
    lab (bpos (s := s) (enc s p.1) p.2 (p'.1.getLastD 0) p'.2 r)
      (bpos (s := s) (enc s p.1) p.2 (p'.1.getLastD 0) p'.2 (r + 1)),
    ((bpos (s := s) (enc s p.1) p.2 (p'.1.getLastD 0) p'.2 (r + 1)).1,
      ⟨_, good_bst h hr⟩)), legal_bpos _ h hr, rfl⟩

/-- The memory state after the first `r` binary moves of the block encoding a move of `Gₛ`,
starting from the memory state `m`. -/
def foldBlock (m : M) {p p' : TPos} (h : GStep (s := s) p.2 (p'.1.getLastD 0) p'.2) : ℕ → M
  | 0 => m
  | r + 1 => if hr : r < 2 * s then δ (foldBlock m h r) (blockStep hs h r hr)
      else foldBlock m h r

/-- The memory update of `Gₛ` induced by a memory update of the binary game: the update
along the whole block encoding the move. -/
noncomputable def liftUpd (m : M) (p p' : TPos) : M :=
  haveI := Classical.propDecidable (Step s p p')
  if h : Step s p p' then foldBlock hs δ m (gStep_of_step h).1 (2 * s) else m

/-- The memory states reached along a play of `Gₛ` with the lifted memory update. -/
noncomputable def liftMem (m0 : M) (π : ℕ → TPos) : ℕ → M
  | 0 => m0
  | n + 1 => liftUpd hs δ (liftMem m0 π n) (π n) (π (n + 1))

variable {π : ℕ → TPos} (hπ : IsPlay s π) (m0 : M)

theorem encPlay_block (n r : ℕ) (hr : r < 2 * s) :
    encPlay hs hπ (n * (2 * s) + r + 1) = blockStep hs (gStep_play hπ n) r hr := by
  have h1 := posAt_block hπ n r (le_of_lt hr)
  have h2 := posAt_block hπ n (r + 1) hr
  rw [← Nat.add_assoc] at h2
  show some _ = some _
  congr 1
  apply Subtype.ext
  simp only
  refine Prod.ext ?_ (Prod.ext ?_ ?_)
  · apply vp_injective
    rw [vp_posQ, h1]
    rfl
  · rw [h1, h2]
    rfl
  · apply vp_injective
    rw [vp_posQ, h2]
    rfl

/-- The memory state reached along the encoding, at offset `r` of the block `n`. -/
theorem memState_encPlay (n r : ℕ) (hr : r ≤ 2 * s) :
    (game s hs).memState δ m0 ((game s hs).revPrefix (encPlay hs hπ) (n * (2 * s) + r)) =
      foldBlock hs δ (liftMem hs δ m0 π n) (gStep_play hπ n) r := by
  induction n generalizing r with
  | zero =>
    induction r with
    | zero =>
      rw [Nat.zero_mul, Nat.zero_add, revPrefix_zero]
      rfl
    | succ r ih =>
      rw [← Nat.add_assoc, memState_revPrefix_succ _ _ _ (isPlay_encPlay hs hπ),
        ih (by omega), encPlay_block hs hπ 0 r (by omega)]
      simp only [foldBlock, dif_pos (show r < 2 * s by omega)]
  | succ n ihn =>
    induction r with
    | zero =>
      have h := ihn (2 * s) le_rfl
      rw [show n * (2 * s) + 2 * s = (n + 1) * (2 * s) + 0 by ring] at h
      rw [h]
      simp only [liftMem, liftUpd, dif_pos (hπ.2 n)]
      rfl
    | succ r ih =>
      rw [← Nat.add_assoc, memState_revPrefix_succ _ _ _ (isPlay_encPlay hs hπ),
        ih (by omega), encPlay_block hs hπ (n + 1) r (by omega)]
      simp only [foldBlock, dif_pos (show r < 2 * s by omega)]

/-- At the start of each block, the memory state reached along the encoding is the lifted
memory state. -/
theorem memState_encPlay_start (n : ℕ) :
    (game s hs).memState δ m0 ((game s hs).revPrefix (encPlay hs hπ) (n * (2 * s))) =
      liftMem hs δ m0 π n := by
  have h := memState_encPlay hs δ hπ m0 n 0 (Nat.zero_le _)
  rw [Nat.add_zero] at h
  rw [h]
  rfl

end Memory

end Bin

end ThreePrio

end BorelMSO


==> anc/lean-formalization/BorelMSO/Memory/ThreePriorities/Binary/Game.lean <==
import BorelMSO.Memory.ThreePriorities.Lower
import BorelMSO.Basic.Prioritized

/-!
# The game `Gₛ` on the binary tree

Section 5.3 of the paper plays the game `Gₛ` of Proposition 41 on a `2s`-branching tree.
It says that such a game "can be simulated by prioritized Borel games over the binary tree,
in a way that adds neither priorities nor states".  This file and the other files in
`BorelMSO/Memory/ThreePriorities/Binary/` carry out that simulation for `Gₛ`.  The result is
an instance of the general notion of game `BorelMSO.TreeGame`, with finitely many states,
three priorities and Borel winning sets, to which Proposition 41 is transferred.  The
simulation keeps the three priorities.  It does use more states than `Gₛ`, because a binary
state also records the offset in the current block and the chosen target, but there are
still finitely many, and Proposition 41 says nothing about the number of states.

## The encoding

Let `L = 2s`.  A move of `Gₛ` to the child `c ≤ 2s - 1` becomes a *block* of exactly `L`
binary moves: `c` right moves (`true`) followed by `L - c` left moves (`false`), so that the
child is the number of right moves in the block.  The binary state records the state `q` of
`Gₛ` at the start of the block, the offset `r < L` in the block, and, once the block has been
closed by a left move, the target state `q'` of the move of `Gₛ`.

* In the middle of a block the player who moves in `Gₛ` keeps going right as long as the
  child is not yet reached.  He may close the block (go left) only where `Gₛ` allows the
  current number of right moves as a child, and he then chooses the target state.
* After the block has been closed, the remaining moves are forced left moves.
* At the end of the block the position is the encoding of the new position of `Gₛ`.

Eve owns only the first position of a block that starts in a state `E i`.  There her move is
her choice in `Gₛ`: going left means the child `0` (priority `3`), and going right means the
child `2i + 1` (priority `2`); the rest of the block is then forced.  All other positions are
Adam's, and all other edges have priority `1`.

The states are restricted to the finite set `BQ s` of *good* states, those that can occur.
In every good state some move is possible.
-/

namespace BorelMSO

namespace ThreePrio

namespace Bin

open TreeGame

variable (s : ℕ)

/-- The largest number of right moves that can be made in a block starting in the state
`q`: the largest child that the player moving in `q` may choose. -/
def maxc : St → ℕ
  | .hub => 2 * s - 2
  | .A i => 2 * i + 1
  | .E i => 2 * i + 1

/-- The raw binary states: a state of `Gₛ`, an offset in the current block, and the target
state once the block has been closed. -/
abbrev BSt := St × ℕ × Option St

/-- One binary move in a block: from the state `q` at offset `r`, with target `o` so far,
the move in direction `c` leads to the target `o'`. -/
def Micro (q : St) (r : ℕ) : Option St → Bool → Option St → Prop
  | none, true, none => r + 1 ≤ maxc s q
  | none, false, some q' => Step s ([], q) ([r], q')
  | some q', false, some q'' => q'' = q'
  | _, _, _ => False

/-- The state after a binary move in a block. -/
def nextSt (q : St) (r : ℕ) (o : Option St) : BSt :=
  if r + 1 = 2 * s then (o.getD .hub, 0, none) else (q, r + 1, o)

/-- The good states. -/
def Good : BSt → Prop
  | (q, r, none) => r < 2 * s ∧ q.idx < s ∧ r ≤ maxc s q
  | (q, r, some q') => r < 2 * s ∧ q.idx < s ∧ q'.idx < s

/-- The states of the binary game: the good raw states. -/
abbrev BQ := {x : BSt // Good s x}

/-- The legal moves between raw positions. -/
def Legal (p p' : Pos BSt) : Prop :=
  ∃ c o', Micro s p.2.1 p.2.2.1 p.2.2.2 c o' ∧ p'.1 = p.1 ++ [c] ∧
    p'.2 = nextSt s p.2.1 p.2.2.1 o'

/-- The raw position underlying a position of the binary game. -/
def vp {s : ℕ} (p : Pos (BQ s)) : Pos BSt := (p.1, p.2.1)

theorem vp_injective {s : ℕ} : Function.Injective (vp (s := s)) := by
  rintro ⟨v, x⟩ ⟨v', x'⟩ h
  simp only [vp, Prod.mk.injEq] at h
  exact Prod.ext h.1 (Subtype.ext h.2)

/-- Whether a raw state is a decision state of Eve: the start of a block from a state
`E i`. -/
def isEveDec : BSt → Bool
  | (.E _, 0, none) => true
  | _ => false

/-- The priority `1`. -/
def p1 : Priority 3 := ⟨1, by omega, by omega⟩

/-- The priority `2`. -/
def p2 : Priority 3 := ⟨2, by omega, by omega⟩

/-- The priority `3`. -/
def p3 : Priority 3 := ⟨3, by omega, by omega⟩

/-- The label of a move: at a decision state of Eve, `3` for the left move (the child `0`)
and `2` for the right move; `1` everywhere else. -/
def lab (p p' : Pos BSt) : Priority 3 :=
  if isEveDec p.2 = true then (if p'.1.getLastD false = true then p2 else p3) else p1

theorem maxc_lt {q : St} (hq : q.idx < s) : maxc s q < 2 * s := by
  cases q <;> simp only [maxc, St.idx] at hq ⊢ <;> omega

variable {s}

/-- In a good state some legal move is possible, and it leads to a good state. -/
theorem exists_legal (hs : 0 < s) (p : Pos BSt) (hp : Good s p.2) :
    ∃ p', Legal s p p' ∧ Good s p'.2 := by
  obtain ⟨v, q, r, o⟩ := p
  cases o with
  | some q' =>
    obtain ⟨hr, hq, hq'⟩ := hp
    refine ⟨(v ++ [false], nextSt s q r (some q')), ⟨false, some q', rfl, rfl, rfl⟩, ?_⟩
    unfold nextSt
    split
    · cases q' <;> simp_all [Good, maxc, St.idx]
    · exact ⟨by omega, hq, hq'⟩
  | none =>
    obtain ⟨hr, hq, hrm⟩ := hp
    have hml := maxc_lt s hq
    -- a move closing the block, when allowed
    have hclose : ∀ q', Step s ([], q) ([r], q') → q'.idx < s →
        ∃ p', Legal s (v, q, r, none) p' ∧ Good s p'.2 := by
      intro q' hstep hq'
      refine ⟨(v ++ [false], nextSt s q r (some q')), ⟨false, some q', hstep, rfl, rfl⟩, ?_⟩
      unfold nextSt
      split
      · cases q' <;> simp_all [Good, maxc, St.idx]
      · exact ⟨by omega, hq, hq'⟩
    -- a move going on
    have hcont : r + 1 ≤ maxc s q → ∃ p', Legal s (v, q, r, none) p' ∧ Good s p'.2 := by
      intro h
      refine ⟨(v ++ [true], nextSt s q r none), ⟨true, none, h, rfl, rfl⟩, ?_⟩
      unfold nextSt
      rw [if_neg (by omega)]
      exact ⟨by omega, hq, h⟩
    cases q with
    | hub =>
      simp only [maxc, St.idx] at hrm hq
      rcases Nat.even_or_odd r with ⟨j, hj⟩ | ⟨j, hj⟩
      · exact hclose (.E j) ⟨by omega, by simp; omega⟩ (by simp [St.idx]; omega)
      · exact hcont (by simp only [maxc]; omega)
    | A i =>
      simp only [maxc, St.idx] at hrm hq
      exact hclose (.A i) ⟨rfl, hq, r, hrm, rfl⟩ (by simpa [St.idx] using hq)
    | E i =>
      simp only [maxc, St.idx] at hrm hq
      by_cases h0 : r = 0
      · subst h0
        exact hclose (.A i) ⟨rfl, hq, Or.inl rfl⟩ (by simpa [St.idx] using hq)
      · by_cases h1 : r = 2 * i + 1
        · subst h1
          exact hclose (.A i) ⟨rfl, hq, Or.inr rfl⟩ (by simpa [St.idx] using hq)
        · exact hcont (by simp only [maxc]; omega)

variable (s)

/-- The binary game simulating `Gₛ` (for `s ≥ 1`): finitely many states, the priorities
`{1, 2, 3}`. -/
def game (hs : 0 < s) : TreeGame (BQ s) (Priority 3) where
  finite_labels := inferInstance
  edges := {x | Legal s (vp x.1) (vp x.2.2) ∧ x.2.1 = lab (vp x.1) (vp x.2.2)}
  edges_child x hx := by
    obtain ⟨c, -, -, h, -⟩ := hx.1
    exact ⟨c, h⟩
  edges_total p := by
    obtain ⟨p', hl, hg⟩ := exists_legal hs (vp p) p.2.2
    exact ⟨lab (vp p) p', (p'.1, ⟨p'.2, hg⟩), hl, rfl⟩
  ownerPos p := if isEveDec p.2.1 = true then Player.eve else Player.adam
  root := ⟨(.hub, 0, none), by simp [Good, St.idx]; omega⟩

variable {s}

theorem mem_edges_iff {hs : 0 < s} (x : Pos (BQ s) × Priority 3 × Pos (BQ s)) :
    x ∈ (game s hs).edges ↔ Legal s (vp x.1) (vp x.2.2) ∧ x.2.1 = lab (vp x.1) (vp x.2.2) :=
  Iff.rfl

/-- The set of states is finite. -/
instance : Finite (BQ s) := by
  let f : Fin 3 × Fin (s + 1) × Fin (2 * s + 1) × Option (Fin 3 × Fin (s + 1)) → BSt :=
    fun x =>
      let st : Fin 3 × Fin (s + 1) → St := fun y =>
        if y.1.1 = 0 then .hub else if y.1.1 = 1 then .A y.2.1 else .E y.2.1
      (st (x.1, x.2.1), x.2.2.1.1, x.2.2.2.map st)
  have hsub : {x : BSt | Good s x} ⊆ Set.range f := by
    have hst : ∀ q : St, q.idx < s → ∃ y : Fin 3 × Fin (s + 1),
        (if y.1.1 = 0 then St.hub else if y.1.1 = 1 then St.A y.2.1 else St.E y.2.1) = q := by
      intro q hq
      cases q with
      | hub => exact ⟨(0, 0), rfl⟩
      | A i => exact ⟨(1, ⟨i, by simp [St.idx] at hq; omega⟩), rfl⟩
      | E i => exact ⟨(2, ⟨i, by simp [St.idx] at hq; omega⟩), rfl⟩
    rintro ⟨q, r, o⟩ hx
    cases o with
    | none =>
      obtain ⟨hr, hq, -⟩ := hx
      obtain ⟨y, hy⟩ := hst q hq
      exact ⟨(y.1, y.2, ⟨r, by omega⟩, none), by simp only [f, Option.map]; rw [hy]⟩
    | some q' =>
      obtain ⟨hr, hq, hq'⟩ := hx
      obtain ⟨y, hy⟩ := hst q hq
      obtain ⟨y', hy'⟩ := hst q' hq'
      exact ⟨(y.1, y.2, ⟨r, by omega⟩, some y'), by simp only [f, Option.map]; rw [hy, hy']⟩
  exact ((Set.finite_range f).subset hsub).to_subtype

/-! ### The code of a child -/

variable (s)

/-- The block of binary moves encoding the child `c`: `c` right moves, then left moves up
to the length `2s`. -/
def code (c : ℕ) : List Bool := List.replicate c true ++ List.replicate (2 * s - c) false

/-- The binary node encoding a node of `Gₛ`. -/
def enc (V : TNode) : Node := V.flatMap (code s)

variable {s}

@[simp] theorem enc_nil : enc s [] = [] := rfl

theorem enc_append (V : TNode) (c : ℕ) : enc s (V ++ [c]) = enc s V ++ code s c := by
  simp [enc]

theorem length_code {c : ℕ} (hc : c ≤ 2 * s) : (code s c).length = 2 * s := by
  simp [code]; omega

theorem count_code {c : ℕ} : (code s c).count true = c := by
  simp [code, List.count_replicate]

theorem getElem_code {c r : ℕ} (hc : c ≤ 2 * s) (hr : r < 2 * s) :
    (code s c)[r]'(by rw [length_code hc]; exact hr) = decide (r < c) := by
  unfold code
  by_cases h : r < c
  · rw [List.getElem_append_left (by simpa using h)]
    simp [h]
  · rw [List.getElem_append_right (by simp; omega)]
    simp [h]

theorem take_succ_code {c r : ℕ} (hc : c ≤ 2 * s) (hr : r < 2 * s) :
    (code s c).take (r + 1) = (code s c).take r ++ [decide (r < c)] := by
  rw [List.take_add_one, List.getElem?_eq_getElem (by rw [length_code hc]; exact hr),
    getElem_code hc hr]
  rfl

theorem take_code_of_le {c r : ℕ} (h : r ≤ c) : (code s c).take r = List.replicate r true := by
  unfold code
  rw [List.take_append_of_le_length (by simpa using h)]
  simp [List.take_replicate, h]

theorem take_code_of_ge {c r : ℕ} (hc : c ≤ r) (hr : r ≤ 2 * s) :
    (code s c).take r = List.replicate c true ++ List.replicate (r - c) false := by
  unfold code
  rw [List.take_append, List.take_of_length_le (by simp; omega)]
  simp [List.take_replicate]
  omega

theorem take_code_full {c : ℕ} (hc : c ≤ 2 * s) : (code s c).take (2 * s) = code s c :=
  List.take_of_length_le (by rw [length_code hc])

/-! ### The positions of a block -/

/-- The raw state at offset `r` of the block encoding the move of `Gₛ` from the state `q`
to the child `c` with the state `q'` (the offset `2s` is the end of the block). -/
def bst (q : St) (c : ℕ) (q' : St) (r : ℕ) : BSt :=
  if r = 0 then (q, 0, none) else if r = 2 * s then (q', 0, none)
  else (q, r, if r ≤ c then none else some q')

/-- The raw position at offset `r` of a block starting at the binary node `w`. -/
def bpos (w : Node) (q : St) (c : ℕ) (q' : St) (r : ℕ) : Pos BSt :=
  (w ++ (code s c).take r, bst (s := s) q c q' r)

/-- A move of `Gₛ`, as the triple (source state, child, target state). -/
def GStep (q : St) (c : ℕ) (q' : St) : Prop := Step s ([], q) ([c], q')

theorem step_iff_gStep {V V' : TNode} {q q' : St} {c : ℕ} (h : V' = V ++ [c]) :
    Step s (V, q) (V', q') ↔ GStep (s := s) q c q' := by
  subst h
  unfold GStep
  cases q <;> cases q' <;> simp [Step]

theorem gStep_idx {q q' : St} {c : ℕ} (h : GStep (s := s) q c q') : q.idx < s ∧ q'.idx < s := by
  unfold GStep at h
  cases q <;> cases q' <;> simp_all [Step, St.idx] <;> omega

theorem gStep_le_maxc {q q' : St} {c : ℕ} (h : GStep (s := s) q c q') : c ≤ maxc s q := by
  unfold GStep at h
  cases q <;> cases q' <;> simp_all [Step, maxc] <;> omega

theorem gStep_pos {q q' : St} {c : ℕ} (h : GStep (s := s) q c q') : 0 < s := by
  have := (gStep_idx h).1
  omega

theorem gStep_lt {q q' : St} {c : ℕ} (h : GStep (s := s) q c q') : c < 2 * s :=
  lt_of_le_of_lt (gStep_le_maxc h) (maxc_lt s (gStep_idx h).1)

theorem good_bst {q q' : St} {c : ℕ} (h : GStep (s := s) q c q') {r : ℕ} (hr : r ≤ 2 * s) :
    Good s (bst (s := s) q c q' r) := by
  obtain ⟨hq, hq'⟩ := gStep_idx h
  have hcm := gStep_le_maxc h
  have hs := gStep_pos h
  unfold bst
  split
  · exact ⟨by omega, hq, Nat.zero_le _⟩
  · split
    · exact ⟨by omega, hq', Nat.zero_le _⟩
    · split
      · exact ⟨by omega, hq, by omega⟩
      · exact ⟨by omega, hq, hq'⟩

theorem bst_of_le {q q' : St} {c r : ℕ} (h : r ≤ c) (hr : r < 2 * s) :
    bst (s := s) q c q' r = (q, r, none) := by
  unfold bst
  by_cases h0 : r = 0
  · rw [if_pos h0, h0]
  · rw [if_neg h0, if_neg (Nat.ne_of_lt hr), if_pos h]

theorem bst_of_gt {q q' : St} {c r : ℕ} (h : c < r) (hr : r < 2 * s) :
    bst (s := s) q c q' r = (q, r, some q') := by
  unfold bst
  rw [if_neg (by omega), if_neg (Nat.ne_of_lt hr), if_neg (by omega)]

theorem bst_end {q q' : St} {c : ℕ} (hs : 0 < s) :
    bst (s := s) q c q' (2 * s) = (q', 0, none) := by
  unfold bst
  rw [if_neg (by omega), if_pos rfl]

theorem nextSt_of_lt {q : St} {r : ℕ} {o : Option St} (h : r + 1 < 2 * s) :
    nextSt s q r o = (q, r + 1, o) := by
  unfold nextSt
  rw [if_neg (Nat.ne_of_lt h)]

theorem nextSt_of_eq {q : St} {r : ℕ} {o : Option St} (h : r + 1 = 2 * s) :
    nextSt s q r o = (o.getD .hub, 0, none) := by
  unfold nextSt
  rw [if_pos h]

/-- The consecutive positions of a block are related by legal moves. -/
theorem legal_bpos (w : Node) {q q' : St} {c : ℕ} (h : GStep (s := s) q c q') {r : ℕ}
    (hr : r < 2 * s) : Legal s (bpos (s := s) w q c q' r) (bpos (s := s) w q c q' (r + 1)) := by
  have hcm := gStep_le_maxc h
  have hcl := gStep_lt h
  have hs := gStep_pos h
  have hml := maxc_lt s (gStep_idx h).1
  have hnode : (bpos (s := s) w q c q' (r + 1)).1 =
      (bpos (s := s) w q c q' r).1 ++ [decide (r < c)] := by
    simp only [bpos, take_succ_code (le_of_lt hcl) hr, List.append_assoc]
  rcases lt_trichotomy r c with hlt | heq | hgt
  · -- a right move
    have hst : bst (s := s) q c q' r = (q, r, none) := bst_of_le (le_of_lt hlt) hr
    have hst' : bst (s := s) q c q' (r + 1) = (q, r + 1, none) := bst_of_le hlt (by omega)
    refine ⟨true, none, ?_, by rw [hnode, decide_eq_true hlt], ?_⟩
    · simp only [bpos, hst]
      show r + 1 ≤ maxc s q
      omega
    · simp only [bpos, hst, hst']
      rw [nextSt_of_lt (by omega)]
  · -- the move closing the block
    subst heq
    have hst : bst (s := s) q r q' r = (q, r, none) := bst_of_le le_rfl hr
    refine ⟨false, some q', ?_, by rw [hnode]; simp, ?_⟩
    · simp only [bpos, hst]
      exact h
    · simp only [bpos, hst]
      by_cases hL : r + 1 = 2 * s
      · rw [nextSt_of_eq hL, hL, bst_end hs]
        rfl
      · rw [nextSt_of_lt (by omega), bst_of_gt (by omega) (by omega)]
  · -- a forced left move after the block has been closed
    have hst : bst (s := s) q c q' r = (q, r, some q') := bst_of_gt hgt hr
    refine ⟨false, some q', ?_, by rw [hnode, decide_eq_false (by omega)], ?_⟩
    · simp only [bpos, hst]
      rfl
    · simp only [bpos, hst]
      by_cases hL : r + 1 = 2 * s
      · rw [nextSt_of_eq hL, hL, bst_end hs]
        rfl
      · rw [nextSt_of_lt (by omega), bst_of_gt (by omega) (by omega)]

theorem bpos_zero (w : Node) (q q' : St) (c : ℕ) :
    bpos (s := s) w q c q' 0 = (w, (q, 0, none)) := by
  simp [bpos, bst]

theorem bpos_end (w : Node) {q q' : St} {c : ℕ} (h : GStep (s := s) q c q') :
    bpos (s := s) w q c q' (2 * s) = (w ++ code s c, (q', 0, none)) := by
  simp only [bpos, take_code_full (le_of_lt (gStep_lt h)), bst_end (gStep_pos h)]

/-- The label of the move at offset `r` of a block. -/
theorem lab_bpos (w : Node) {q q' : St} {c : ℕ} (h : GStep (s := s) q c q') {r : ℕ}
    (hr : r < 2 * s) :
    lab (bpos (s := s) w q c q' r) (bpos (s := s) w q c q' (r + 1)) =
      if r = 0 ∧ isEveDec (q, 0, none) = true then (if c = 0 then p3 else p2) else p1 := by
  have hcl := gStep_lt h
  unfold lab
  by_cases hr0 : r = 0
  · subst hr0
    have hlast : ((w ++ (code s c).take (0 + 1)).getLastD false) = decide (0 < c) := by
      rw [take_succ_code (le_of_lt hcl) hr]
      simp
    simp only [bpos, bst_of_le (Nat.zero_le c) hr, true_and]
    simp only [hlast]
    split
    · by_cases hc : c = 0
      · simp [hc]
      · rw [if_neg hc, if_pos (by simp; omega)]
    · rfl
  · have hdec : isEveDec (bst (s := s) q c q' r) = false := by
      rcases Nat.lt_or_ge c r with hcr | hcr
      · rw [bst_of_gt hcr hr]
        cases q <;> simp [isEveDec]
      · rw [bst_of_le hcr hr]
        cases q <;> simp [isEveDec, hr0]
    simp only [bpos, hdec, hr0, false_and, if_false]
    rfl

end Bin

end ThreePrio

end BorelMSO


==> anc/lean-formalization/BorelMSO/Memory/ThreePriorities/Binary/Lower.lean <==
import BorelMSO.Memory.ThreePriorities.Binary.Decode

/-!
# Lemma 42 for the binary game

A strategy of Eve in the binary game with memory `M` induces a strategy of Eve in `Gₛ`
with the same memory `M` (`liftStrat`).  Its memory update along a move of `Gₛ` is the
update along the whole block encoding the move, and its move at a position of Eve is read
off from the binary move at the start of the block.  If the binary strategy is winning, so is
the induced one, because the encoding of a play consistent with the induced strategy is
consistent with the binary strategy.  Hence Lemma 42 transfers: Eve cannot win the binary
game with `s` memory states (`not_winning_of_card_le`).
-/

namespace BorelMSO

namespace ThreePrio

namespace Bin

open TreeGame

variable {s : ℕ}

/-! ### The decision positions of Eve -/

theorem isEveDec_iff {x : BSt} : isEveDec x = true ↔ ∃ i, x = (.E i, 0, none) := by
  obtain ⟨q, r, o⟩ := x
  constructor
  · intro h
    cases q <;> cases r <;> cases o <;> simp_all [isEveDec]
  · rintro ⟨i, h⟩
    simp only [Prod.mk.injEq] at h
    obtain ⟨rfl, rfl, rfl⟩ := h
    rfl

theorem isEveDec_bst {q q' : St} {c r : ℕ} (hr : r < 2 * s)
    (h : isEveDec (bst (s := s) q c q' r) = true) : r = 0 := by
  by_contra h0
  rcases Nat.lt_or_ge c r with hcr | hcr
  · rw [bst_of_gt hcr hr] at h
    cases q <;> simp [isEveDec] at h
  · rw [bst_of_le hcr hr] at h
    cases q <;> simp [isEveDec, h0] at h

/-- The decision position of Eve at the encoding of a node of `Gₛ`. -/
def eveDecPos (V : TNode) (i : ℕ) (hi : i < s) : Pos (BQ s) :=
  (enc s V, ⟨(.E i, 0, none), ⟨by omega, hi, Nat.zero_le _⟩⟩)

/-- The legal moves from a decision position of Eve: the move is determined by its
direction. -/
theorem legal_eve {v : Node} {i : ℕ} {p' : Pos BSt} (h : Legal s (v, (.E i, 0, none)) p') :
    p' = (v ++ [p'.1.getLastD false],
      nextSt s (.E i) 0 (if p'.1.getLastD false = true then none else some (.A i))) := by
  obtain ⟨c, o', hm, h1, h2⟩ := h
  dsimp only at hm h1 h2
  have hc : p'.1.getLastD false = c := by rw [h1]; simp
  rw [hc]
  cases c <;> cases o' <;> simp only [Micro] at hm
  · rename_i q'
    obtain ⟨hA, -⟩ := step_eve hm rfl
    simp only at hA
    subst hA
    exact Prod.ext h1 h2
  · exact Prod.ext h1 h2

variable (hs : 0 < s)

/-- From a decision position of Eve there is a move in each direction. -/
theorem exists_edge_bit (p : Pos (BQ s)) (hp : isEveDec p.2.1 = true) (b : Bool) :
    ∃ e : (game s hs).Edge, (game s hs).src e = p ∧
      ((game s hs).tgt e).1.getLastD false = b := by
  obtain ⟨v, x, hx⟩ := p
  obtain ⟨i, rfl⟩ := isEveDec_iff.1 hp
  have hi : i < s := hx.2.1
  have hL : nextSt s (.E i) 0 none = (.E i, 1, none) := nextSt_of_lt (by omega)
  have hL' : nextSt s (.E i) 0 (some (.A i)) = (.E i, 1, some (.A i)) := nextSt_of_lt (by omega)
  cases b with
  | true =>
    refine ⟨⟨((v, ⟨_, hx⟩), lab (v, (.E i, 0, none)) (v ++ [true], (.E i, 1, none)),
      (v ++ [true], ⟨(.E i, 1, none), ⟨by omega, hi, by simp [maxc]⟩⟩)),
      ⟨true, none, show 0 + 1 ≤ 2 * i + 1 by omega, rfl, hL.symm⟩, rfl⟩, rfl, by simp⟩
  | false =>
    refine ⟨⟨((v, ⟨_, hx⟩), lab (v, (.E i, 0, none)) (v ++ [false], (.E i, 1, some (.A i))),
      (v ++ [false], ⟨(.E i, 1, some (.A i)), ⟨by omega, hi, hi⟩⟩)),
      ⟨false, some (.A i), step_E_A hi (Or.inl rfl), rfl, hL'.symm⟩, rfl⟩, rfl, by simp⟩

/-- Two moves from a decision position of Eve in the same direction are equal. -/
theorem edge_eq_of_bit {e e' : (game s hs).Edge} (hsrc : (game s hs).src e = (game s hs).src e')
    (hp : isEveDec ((game s hs).src e).2.1 = true)
    (hb : ((game s hs).tgt e).1.getLastD false = ((game s hs).tgt e').1.getLastD false) :
    e = e' := by
  obtain ⟨⟨p, a, p'⟩, hl, ha⟩ := e
  obtain ⟨⟨p₀, a₀, p₀'⟩, hl₀, ha₀⟩ := e'
  simp only [src_mk, tgt_mk] at hsrc hp hb
  subst hsrc
  obtain ⟨i, hi⟩ := isEveDec_iff.1 hp
  have hvp : vp p = (p.1, (.E i, 0, none)) := Prod.ext rfl hi
  rw [hvp] at hl hl₀
  have h1 := legal_eve hl
  have h2 := legal_eve hl₀
  have ht : p' = p₀' := by
    apply vp_injective
    rw [h1, h2]
    simp only [vp] at hb ⊢
    simp only [hb]
  subst ht
  simp only at ha ha₀
  apply Subtype.ext
  simp only [ha, ha₀]

/-! ### The induced strategy in `Gₛ` -/

variable {M : Type} (m0 : M) (δ : M → (game s hs).Step → M)
  (ch : M → Pos (BQ s) → (game s hs).Step)

/-- The strategy of `Gₛ` induced by a memory strategy of the binary game. -/
noncomputable def liftStrat : MemStrat s M where
  init := m0
  upd := liftUpd hs δ
  move m p :=
    match p.2 with
    | .E i =>
      if h : i < s then
        (if ((game s hs).nodeOf (ch m (eveDecPos p.1 i h))).getLastD false = true then
          (p.1 ++ [2 * i + 1], .A i) else (p.1 ++ [0], .A i))
      else (p.1 ++ [0], .A i)
    | _ => (p.1 ++ [0], .hub)
  move_legal m v i hi := by
    show Step s (v, .E i) (if h : i < s then _ else _)
    rw [dif_pos hi]
    split
    · exact step_E_A hi (Or.inr rfl)
    · exact step_E_A hi (Or.inl rfl)

theorem memSeq_liftStrat (π : ℕ → TPos) (n : ℕ) :
    memSeq (liftStrat hs m0 δ ch) π n = liftMem hs δ m0 π n := by
  induction n with
  | zero => rfl
  | succ n ih =>
    show liftUpd hs δ (memSeq (liftStrat hs m0 δ ch) π n) (π n) (π (n + 1)) = _
    rw [ih]
    rfl

/-- If a memory strategy of the binary game is winning, so is the induced strategy of
`Gₛ`. -/
theorem wins_liftStrat (τ : List (game s hs).Step → (game s hs).Step)
    (hval : (game s hs).ValidStrat τ Player.eve)
    (hch : ∀ (h : List (game s hs).Step) (p : (game s hs).Step), h.head? = some p →
      τ h = ch ((game s hs).memState δ m0 h) ((game s hs).pos p))
    (hwin : (game s hs).WinningFor τ Player.eve ((game s hs).PrioWin (game s hs).priority (W s))) :
    Wins (liftStrat hs m0 δ ch) := by
  intro π hrun
  have hπ := hrun.1
  -- the move of Eve at a decision position of the encoding
  have hstep : ∀ t,
      (game s hs).IsHist τ Player.eve ((game s hs).revPrefix (encPlay hs hπ) t) →
      (game s hs).owner (encPlay hs hπ t) = Player.eve →
        encPlay hs hπ (t + 1) = τ ((game s hs).revPrefix (encPlay hs hπ) t) := by
    intro t hh ho
    set n := t / (2 * s)
    have hdec : isEveDec (posAt (s := s) π t).2 = true := by
      have : (game s hs).owner (encPlay hs hπ t) =
          if isEveDec (posAt (s := s) π t).2 = true then Player.eve else Player.adam := by
        show (game s hs).ownerPos _ = _
        rw [pos_encPlay]
        rfl
      rw [this] at ho
      by_contra hc
      rw [if_neg hc] at ho
      exact Player.noConfusion ho
    have hr0 : t % (2 * s) = 0 := isEveDec_bst (mod_lt_block hs t) hdec
    have htn : t = n * (2 * s) := by rw [eq_block t, hr0, Nat.add_zero]
    have hpt : posAt (s := s) π t = (enc s (π n).1, ((π n).2, 0, none)) := by
      simp only [posAt, hr0, bpos_zero]
      rfl
    obtain ⟨i, hi⟩ := isEveDec_iff.1 hdec
    rw [hpt] at hi
    have hq : (π n).2 = .E i := congrArg Prod.fst hi
    have hlt : i < s := by
      have := (gStep_idx (gStep_play hπ n)).1
      rwa [hq] at this
    -- Eve's move in the encoding and the move chosen by `τ`
    obtain ⟨e1, he1, hsrc1⟩ := (isPlay_encPlay hs hπ).2 t
    have hvalid := hval _ _ hh (revPrefix_head? (game s hs) _ t) ho
    obtain ⟨e0, he0, hsrc0⟩ := hvalid
    rw [he1, he0]
    congr 1
    have hposQ : posQ hπ t = eveDecPos (π n).1 i hlt := by
      apply vp_injective
      rw [vp_posQ, hpt, hq]
      rfl
    have hmem := memState_encPlay_start hs δ hπ m0 n
    rw [← htn] at hmem
    have hτ : τ ((game s hs).revPrefix (encPlay hs hπ) t) =
        ch (memSeq (liftStrat hs m0 δ ch) π n) (eveDecPos (π n).1 i hlt) := by
      rw [hch _ _ (revPrefix_head? (game s hs) _ t), hmem, pos_encPlay, hposQ,
        memSeq_liftStrat]
    -- the move of `Gₛ`
    have hmove := hrun.2 n i hq
    have hchild : childSeq π n =
        if ((game s hs).nodeOf (ch (memSeq (liftStrat hs m0 δ ch) π n)
          (eveDecPos (π n).1 i hlt))).getLastD false = true then 2 * i + 1 else 0 := by
      apply childSeq_eq
      rw [hmove]
      simp only [liftStrat, hq, dif_pos hlt]
      split <;> rfl
    refine edge_eq_of_bit hs (hsrc1.trans hsrc0.symm) ?_ ?_
    · rw [hsrc1, pos_encPlay]
      exact hdec
    · have hb1 : ((game s hs).tgt e1).1.getLastD false = decide (0 < childSeq π n) := by
        have h := branchOf_encPlay hs hπ t
        rw [hr0] at h
        rw [← h]
        show _ = ((game s hs).nodeOf (encPlay hs hπ (t + 1))).getLastD false
        rw [he1]
        rfl
      have hb0 : ((game s hs).tgt e0).1.getLastD false =
          ((game s hs).nodeOf (ch (memSeq (liftStrat hs m0 δ ch) π n)
            (eveDecPos (π n).1 i hlt))).getLastD false := by
        rw [← hτ, he0]
        rfl
      rw [hb1, hb0, hchild]
      split
      · rename_i h
        rw [h]
        simp
      · rename_i h
        simp only [Bool.not_eq_true] at h
        rw [h]
        simp
  -- the encoding is consistent with `τ`
  have hhist : ∀ t,
      (game s hs).IsHist τ Player.eve ((game s hs).revPrefix (encPlay hs hπ) t) := by
    intro t
    induction t with
    | zero => exact rfl
    | succ t ih =>
      rw [revPrefix_succ]
      exact (game s hs).IsHist_cons' ih (revPrefix_head? (game s hs) _ t)
        ((isPlay_encPlay hs hπ).2 t) (hstep t ih)
  have hcons : (game s hs).Consistent τ Player.eve (encPlay hs hπ) :=
    fun t ho => hstep t (hhist t) ho
  exact (win_iff_prioWin hπ hs).2 (hwin _ (isPlay_encPlay hs hπ) hcons)

/-- **Lemma 42 for the binary game**: Eve has no winning strategy with at most `s` memory
states. -/
theorem not_winning_of_card_le {M : Type} [Finite M] (hcard : Nat.card M ≤ s)
    (τ : List (game s hs).Step → (game s hs).Step) (hval : (game s hs).ValidStrat τ Player.eve)
    (hmem : (game s hs).UsesMemory τ M) :
    ¬ (game s hs).WinningFor τ Player.eve ((game s hs).PrioWin (game s hs).priority (W s)) := by
  intro hwin
  obtain ⟨m0, δ, ch, hch⟩ := hmem
  exact lemma42 hs hcard _ (wins_liftStrat hs m0 δ ch τ hval hch hwin)

end Bin

end ThreePrio

end BorelMSO


==> anc/lean-formalization/BorelMSO/Memory/ThreePriorities/Binary/Main.lean <==
import BorelMSO.Memory.ThreePriorities.Binary.Lower

/-!
# Proposition 41 for a prioritized Borel game on the binary tree

This file transfers Eve's alternating strategy of `Gₛ` (`ThreePrio.altStrat`) to the binary
game.  It keeps one bit per level, updated at Eve's decision moves.  Together with the
transferred Lemma 42 (`Bin.not_winning_of_card_le`), this proves Proposition 41 for a game in
the sense of `BorelMSO.TreeGame`, on the binary tree, with finitely many states, three
priorities and Borel winning sets (`ThreePrio.prop41_binary`).
-/

namespace BorelMSO

namespace ThreePrio

namespace Bin

open TreeGame

variable {s : ℕ}

/-- Eve's memory update in the binary game: at a decision move at level `i`, the bit of the
level `i` records whether she went left (the child `0` of `Gₛ`, priority `3`). -/
def eveUpdB (m : Mem s) (p p' : Pos BSt) : Mem s :=
  match p.2 with
  | (.E i, 0, none) =>
    if h : i < s then Function.update m ⟨i, h⟩ (decide (p'.1.getLastD false = false)) else m
  | _ => m

theorem eveUpdB_of_not {m : Mem s} {p p' : Pos BSt} (h : isEveDec p.2 = false) :
    eveUpdB m p p' = m := by
  obtain ⟨v, q, r, o⟩ := p
  cases q <;> cases r <;> cases o <;> simp_all [eveUpdB, isEveDec]

variable (hs : 0 < s)

/-- Eve's memory update along a step of the binary game. -/
def updB : Mem s → (game s hs).Step → Mem s
  | m, none => m
  | m, some e => eveUpdB m (vp e.1.1) (vp e.1.2.2)

open Classical in
/-- The move from a position in a given direction, when there is one. -/
noncomputable def stepTo (p : Pos (BQ s)) (b : Bool) : (game s hs).Step :=
  if h : ∃ e : (game s hs).Edge, (game s hs).src e = p ∧
      ((game s hs).tgt e).1.getLastD false = b
  then some h.choose else none

/-- Eve's move in the binary game: at a decision position of level `i`, she goes right (the
child `2i + 1` of `Gₛ`) if her bit of level `i` is set, and left otherwise. -/
noncomputable def chB (m : Mem s) (p : Pos (BQ s)) : (game s hs).Step :=
  stepTo hs p (bit m p.2.1.1.idx)

/-- Eve's alternating strategy in the binary game. -/
noncomputable def altB : List (game s hs).Step → (game s hs).Step := fun h =>
  chB hs ((game s hs).memState (updB hs) (fun _ => false) h)
    ((game s hs).pos (h.headD (game s hs).start))

theorem altB_apply {h : List (game s hs).Step} {p : (game s hs).Step} (hh : h.head? = some p) :
    altB hs h = chB hs ((game s hs).memState (updB hs) (fun _ => false) h) ((game s hs).pos p) := by
  cases h with
  | nil => simp at hh
  | cons a t =>
    simp only [List.head?_cons, Option.some.injEq] at hh
    subst hh
    rfl

theorem usesMemory_altB : (game s hs).UsesMemory (altB hs) (Mem s) :=
  ⟨fun _ => false, updB hs, chB hs, fun _ _ hp => altB_apply hs hp⟩

theorem owner_eq_eve_iff {x : (game s hs).Step} :
    (game s hs).owner x = Player.eve ↔ isEveDec ((game s hs).pos x).2.1 = true := by
  show (if isEveDec ((game s hs).pos x).2.1 = true then Player.eve else Player.adam) = _ ↔ _
  split
  · exact ⟨fun _ => by assumption, fun _ => rfl⟩
  · rename_i h
    exact ⟨fun hc => Player.noConfusion hc, fun hc => absurd hc h⟩

theorem stepTo_spec {p : Pos (BQ s)} (hp : isEveDec p.2.1 = true) (b : Bool) :
    ∃ e : (game s hs).Edge, stepTo hs p b = some e ∧ (game s hs).src e = p ∧
      ((game s hs).tgt e).1.getLastD false = b := by
  have hex := exists_edge_bit hs p hp b
  refine ⟨hex.choose, ?_, hex.choose_spec⟩
  unfold stepTo
  rw [dif_pos hex]

theorem validStrat_altB : (game s hs).ValidStrat (altB hs) Player.eve := by
  intro h p _ hh ho
  rw [altB_apply hs hh, chB]
  obtain ⟨e, he, hsrc, -⟩ := stepTo_spec hs ((owner_eq_eve_iff hs).1 ho) (bit _ _)
  rw [he]
  exact (game s hs).E_some_iff.2 hsrc

/-- Along a block, the binary memory update does what the memory update of `altStrat`
does along the move of `Gₛ`. -/
theorem foldBlock_updB (m : Mem s) {p p' : TPos} (hstep : Step s p p') :
    ∀ r, r < 2 * s →
      foldBlock hs (updB hs) m (gStep_of_step hstep).1 (r + 1) = eveUpd m p p' := by
  have hg := (gStep_of_step hstep).1
  have hnode := (gStep_of_step hstep).2
  have hcl := gStep_lt hg
  intro r
  induction r with
  | zero =>
    intro hr
    simp only [foldBlock, dif_pos hr]
    show eveUpdB m (bpos (s := s) (enc s p.1) p.2 (p'.1.getLastD 0) p'.2 0)
      (bpos (s := s) (enc s p.1) p.2 (p'.1.getLastD 0) p'.2 (0 + 1)) = eveUpd m p p'
    have hlast : ∀ q, ((bpos (s := s) (enc s p.1) q (p'.1.getLastD 0) p'.2 (0 + 1)).1).getLastD
        false = decide (0 < p'.1.getLastD 0) := by
      intro q
      simp only [bpos]
      rw [take_succ_code (le_of_lt hcl) hr]
      simp
    rw [bpos_zero]
    unfold eveUpdB eveUpd
    cases hq : p.2 with
    | hub => rfl
    | A i => rfl
    | E i =>
      simp only
      rw [hlast]
      split
      · congr 1
        rw [hnode]
        simp
      · rfl
  | succ r ih =>
    intro hr
    rw [foldBlock, dif_pos hr, ih (by omega)]
    apply eveUpdB_of_not
    have h := isEveDec_bst (s := s) (q := p.2) (q' := p'.2) (c := p'.1.getLastD 0) hr
    show isEveDec (bst (s := s) p.2 (p'.1.getLastD 0) p'.2 (r + 1)) = false
    by_contra hc
    simp only [Bool.not_eq_false] at hc
    exact absurd (h hc) (by omega)

theorem memSeq_altStrat {π : ℕ → TPos} (hπ : IsPlay s π) (n : ℕ) :
    memSeq (altStrat s) π n = liftMem hs (updB hs) (fun _ => false) π n := by
  induction n with
  | zero => rfl
  | succ n ih =>
    show eveUpd (memSeq (altStrat s) π n) (π n) (π (n + 1)) =
      liftUpd hs (updB hs) (liftMem hs (updB hs) (fun _ => false) π n) (π n) (π (n + 1))
    rw [ih, liftUpd, dif_pos (hπ.2 n)]
    have h := foldBlock_updB hs (liftMem hs (updB hs) (fun _ => false) π n) (hπ.2 n) (2 * s - 1)
      (by omega)
    rw [show 2 * s - 1 + 1 = 2 * s by omega] at h
    rw [h]

/-- **Eve wins the binary game with `2 ^ s` memory states**, by the alternating strategy. -/
theorem eve_wins_altB :
    (game s hs).ValidStrat (altB hs) Player.eve ∧ (game s hs).UsesMemory (altB hs) (Mem s) ∧
      (game s hs).WinningFor (altB hs) Player.eve
        ((game s hs).PrioWin (game s hs).priority (W s)) := by
  refine ⟨validStrat_altB hs, usesMemory_altB hs, ?_⟩
  intro π' hπ' hcons
  obtain ⟨π, hπ, rfl⟩ := exists_decode hs hπ'
  have hrun : IsRun (altStrat s) π := by
    refine ⟨hπ, fun n i hq => ?_⟩
    have hpt : posAt (s := s) π (n * (2 * s)) = (enc s (π n).1, (.E i, 0, none)) := by
      rw [show n * (2 * s) = n * (2 * s) + 0 from rfl, posAt_block hπ n 0 (Nat.zero_le _),
        bpos_zero, hq]
    have hdec : isEveDec ((game s hs).pos (encPlay hs hπ (n * (2 * s)))).2.1 = true := by
      rw [pos_encPlay]
      show isEveDec (posAt (s := s) π (n * (2 * s))).2 = true
      rw [hpt]
      rfl
    have hmove := hcons (n * (2 * s)) ((owner_eq_eve_iff hs).2 hdec)
    rw [altB_apply hs (revPrefix_head? (game s hs) _ _), memState_encPlay_start,
      ← memSeq_altStrat hs hπ, chB] at hmove
    obtain ⟨e, he, -, hbit⟩ := stepTo_spec hs hdec (bit (memSeq (altStrat s) π n)
      ((game s hs).pos (encPlay hs hπ (n * (2 * s)))).2.1.1.idx)
    rw [he] at hmove
    have hidx : ((game s hs).pos (encPlay hs hπ (n * (2 * s)))).2.1.1.idx = i := by
      rw [pos_encPlay]
      show (posAt (s := s) π (n * (2 * s))).2.1.idx = i
      rw [hpt]
      rfl
    rw [hidx] at hbit
    -- the direction of Eve's move
    have hbr := branchOf_encPlay hs hπ (n * (2 * s) + 0)
    rw [mod_block (by omega), div_block (by omega)] at hbr
    have hbr' : (game s hs).branchOf (encPlay hs hπ) (n * (2 * s)) =
        ((game s hs).tgt e).1.getLastD false := by
      show ((game s hs).nodeOf (encPlay hs hπ (n * (2 * s) + 1))).getLastD false = _
      rw [hmove]
      rfl
    have hkey : decide (0 < childSeq π n) = bit (memSeq (altStrat s) π n) i := by
      rw [← hbit, ← hbr']
      exact hbr.symm
    -- the move of `Gₛ`
    have hg := gStep_play hπ n
    unfold GStep at hg
    rw [hq] at hg
    obtain ⟨hA, -, hc⟩ := step_eve hg rfl
    simp only at hA hc
    refine Prod.ext ?_ ?_
    · rw [node_play_succ hπ n]
      show _ = (eveMove (memSeq (altStrat s) π n) (π n)).1
      unfold eveMove
      rw [hq]
      simp only
      rw [← hkey]
      rcases hc with hc | hc
      · have : childSeq π n = 0 := by simpa using hc
        simp [this]
      · have : childSeq π n = 2 * i + 1 := by simpa using hc
        simp [this]
    · show _ = (eveMove (memSeq (altStrat s) π n) (π n)).2
      unfold eveMove
      rw [hq, hA]
      simp only
      split <;> rfl
  exact (win_iff_prioWin hπ hs).1 (altStrat_wins s π hrun)

end Bin

/-- **Proposition 41, for a prioritized Borel game on the binary tree.**  For every `s ≥ 1`
there is a prioritized Borel game on the binary tree (in the sense of `BorelMSO.TreeGame`)
with finitely many states, the three priorities `{1, 2, 3}` and Borel winning sets, in which
Eve wins with a memory of `2 ^ s` states (one bit per level), but has no winning strategy
with at most `s` memory states: she requires `s + 1` memory states to win. -/
theorem prop41_binary {s : ℕ} (hs : 0 < s) :
    ∃ (Q : Type) (_ : Finite Q) (g : TreeGame.{0, 0} Q (Priority 3)) (W : ℕ → Set Branch),
      (∀ i, IsBorelBranchSet (W i)) ∧
      (∃ τ, g.ValidStrat τ Player.eve ∧ g.UsesMemory τ (Fin s → Bool) ∧
        g.WinningFor τ Player.eve (g.PrioWin g.priority W)) ∧
      ∀ (M : Type) [Finite M], Nat.card M ≤ s → ∀ τ, g.ValidStrat τ Player.eve →
        g.UsesMemory τ M → ¬ g.WinningFor τ Player.eve (g.PrioWin g.priority W) :=
  ⟨Bin.BQ s, inferInstance, Bin.game s hs, Bin.W s, Bin.isBorel_W s,
    ⟨Bin.altB hs, Bin.eve_wins_altB hs⟩,
    fun _ _ hcard τ hval hmem => Bin.not_winning_of_card_le hs hcard τ hval hmem⟩

end ThreePrio

end BorelMSO


==> anc/lean-formalization/BorelMSO/Memory/ThreePriorities/Binary/Win.lean <==
import BorelMSO.Memory.ThreePriorities.Binary.Encode
import BorelMSO.Basic.MullerBorel

/-!
# The winning condition of the binary game

The winning sets of the binary game are:

* `W 1`: every branch (if eventually only priority `1` is produced, Eve wins);
* `W 2`: no branch;
* `W 3`: the branches whose greatest child occurring infinitely often is odd.  In our
  numbering this is the paper's condition that it is even.  The child of the `m`-th block is
  the number of right moves in that block (`blockChild`).

These sets are Borel.  The main result of this file, `win_iff_prioWin`, says that a play of
`Gₛ` is won by Eve exactly when its encoding is won by Eve in the binary game.
-/

namespace BorelMSO

namespace ThreePrio

namespace Bin

open TreeGame

variable (s : ℕ)

/-- The child of `Gₛ` encoded by the `m`-th block of a branch: its number of right moves. -/
def blockChild (b : Branch) (m : ℕ) : ℕ :=
  ((List.range (2 * s)).map (fun r => b (m * (2 * s) + r))).count true

/-- The winning sets of the binary game. -/
def W : ℕ → Set Branch := fun i =>
  if i = 1 then Set.univ
  else if i = 3 then {b | ∃ d, MaxInfOften (blockChild s b) d ∧ Odd d}
  else ∅

/-! ### The winning sets are Borel -/

theorem isOpen_blockChild_eq (m v : ℕ) : IsOpen {b : Branch | blockChild s b m = v} := by
  let F : Branch → (Fin (2 * s) → Bool) := fun b r => b (m * (2 * s) + r)
  let G : (Fin (2 * s) → Bool) → ℕ := fun f =>
    ((List.range (2 * s)).map (fun r => if h : r < 2 * s then f ⟨r, h⟩ else false)).count true
  have hFG : ∀ b, blockChild s b m = G (F b) := by
    intro b
    simp only [blockChild, G, F]
    congr 1
    refine List.map_congr_left fun r hr => ?_
    rw [dif_pos (List.mem_range.1 hr)]
  have hF : Continuous F := continuous_pi fun r => continuous_apply _
  have hset : {b : Branch | blockChild s b m = v} = F ⁻¹' (G ⁻¹' {v}) := by
    ext b
    simp [hFG b]
  rw [hset]
  exact (isOpen_discrete _).preimage hF

theorem isBorel_blockChild_eq (m v : ℕ) : IsBorelBranchSet {b : Branch | blockChild s b m = v} :=
  MeasurableSpace.measurableSet_generateFrom (isOpen_blockChild_eq s m v)

theorem isBorel_infOften (d : ℕ) :
    IsBorelBranchSet {b : Branch | InfOften (blockChild s b) d} := by
  have hset : {b : Branch | InfOften (blockChild s b) d} =
      ⋂ N, ⋃ n, ⋃ (_ : N ≤ n), {b : Branch | blockChild s b n = d} := by
    ext b
    simp [InfOften]
  rw [IsBorelBranchSet, hset]
  exact MeasurableSet.iInter fun N => MeasurableSet.iUnion fun n =>
    MeasurableSet.iUnion fun _ => isBorel_blockChild_eq s n d

theorem isBorel_W (i : ℕ) : IsBorelBranchSet (W s i) := by
  unfold W
  split
  · exact @MeasurableSet.univ _ (borel Branch)
  · split
    · have hset : {b | ∃ d, MaxInfOften (blockChild s b) d ∧ Odd d} =
          ⋃ d, ⋃ (_ : Odd d), ({b : Branch | InfOften (blockChild s b) d} ∩
            ⋂ j, ⋂ (_ : d < j), {b : Branch | InfOften (blockChild s b) j}ᶜ) := by
        ext b
        simp only [MaxInfOften, Set.mem_setOf_eq, Set.mem_iUnion, Set.mem_inter_iff,
          Set.mem_iInter, Set.mem_compl_iff, exists_prop]
        constructor
        · rintro ⟨d, ⟨h1, h2⟩, h3⟩
          exact ⟨d, h3, h1, h2⟩
        · rintro ⟨d, h3, h1, h2⟩
          exact ⟨d, ⟨h1, h2⟩, h3⟩
      rw [IsBorelBranchSet, hset]
      exact MeasurableSet.iUnion fun d => MeasurableSet.iUnion fun _ =>
        (isBorel_infOften s d).inter (MeasurableSet.iInter fun j =>
          MeasurableSet.iInter fun _ => (isBorel_infOften s j).compl)
    · exact @MeasurableSet.empty _ (borel Branch)

/-! ### Winning plays and their encodings -/

variable {s}

theorem infOften_eq_iff {f g : ℕ → ℕ} (h : ∀ v, InfOften f v ↔ InfOften g v) (i : ℕ) :
    MaxInfOften f i ↔ MaxInfOften g i := by
  simp only [MaxInfOften, h]

section Play

variable {π : ℕ → TPos} (hπ : IsPlay s π)

include hπ

/-- Along a play of `Gₛ`, the priority `1` is produced infinitely often. -/
theorem infOften_prio_one : InfOften (prioSeq π) 1 := by
  intro N
  cases hq : (π N).2 with
  | hub => exact ⟨N, le_rfl, prio_adam_hub hq⟩
  | A i => exact ⟨N, le_rfl, prio_adam hq⟩
  | E i =>
    obtain ⟨hA, -⟩ := step_eve (hπ.2 N) hq
    exact ⟨N + 1, by omega, prio_adam hA⟩

variable (hs : 0 < s)

theorem infOften_encPlay_iff (v : ℕ) :
    InfOften ((game s hs).prioSeq (game s hs).priority (encPlay hs hπ)) v ↔
      InfOften (prioSeq π) v := by
  by_cases hv : v = 1
  · subst hv
    refine ⟨fun _ => infOften_prio_one hπ, fun _ N => ?_⟩
    refine ⟨N * (2 * s) + 1, by nlinarith, ?_⟩
    rw [prioSeq_encPlay hs hπ, mod_block (by omega), if_neg (by omega)]
  · constructor
    · intro h N
      obtain ⟨t, ht, htv⟩ := h (N * (2 * s))
      rw [prioSeq_encPlay hs hπ] at htv
      split at htv
      · refine ⟨t / (2 * s), ?_, htv⟩
        exact (Nat.le_div_iff_mul_le (by omega)).2 ht
      · exact absurd htv.symm hv
    · intro h N
      obtain ⟨n, hn, hnv⟩ := h N
      refine ⟨n * (2 * s) + 0, by nlinarith, ?_⟩
      rw [prioSeq_encPlay hs hπ, mod_block (by omega), if_pos rfl, div_block (by omega)]
      exact hnv

theorem blockChild_encPlay (m : ℕ) :
    blockChild s ((game s hs).branchOf (encPlay hs hπ)) m = childSeq π m := by
  have hc := gStep_lt (gStep_play hπ m)
  have hlist : (List.range (2 * s)).map (fun r => (game s hs).branchOf (encPlay hs hπ)
      (m * (2 * s) + r)) = code s (childSeq π m) := by
    apply List.ext_getElem
    · rw [List.length_map, List.length_range, length_code (le_of_lt hc)]
    · intro r h1 h2
      simp only [List.getElem_map, List.getElem_range]
      rw [List.length_map, List.length_range] at h1
      rw [branchOf_encPlay hs hπ, mod_block h1, div_block h1, getElem_code (le_of_lt hc) h1]
  unfold blockChild
  rw [hlist, count_code]

/-- **A play of `Gₛ` is won by Eve exactly when its encoding is won by Eve** in the binary
game. -/
theorem win_iff_prioWin :
    Win π ↔ (game s hs).PrioWin (game s hs).priority (W s) (encPlay hs hπ) := by
  have hmax := infOften_eq_iff (infOften_encPlay_iff hπ hs)
  have hbr : blockChild s ((game s hs).branchOf (encPlay hs hπ)) = childSeq π :=
    funext (blockChild_encPlay hπ hs)
  constructor
  · rintro (h1 | ⟨h3, hd⟩)
    · exact ⟨1, (hmax 1).2 h1, by simp [W]⟩
    · refine ⟨3, (hmax 3).2 h3, ?_⟩
      simp only [W, if_neg (show (3 : ℕ) ≠ 1 by omega), if_true, Set.mem_setOf_eq, hbr]
      exact hd
  · rintro ⟨i, hi, hW⟩
    unfold W at hW
    split at hW
    · subst_vars
      exact Or.inl ((hmax 1).1 hi)
    · split at hW
      · subst_vars
        simp only [Set.mem_setOf_eq, hbr] at hW
        exact Or.inr ⟨(hmax 3).1 hi, hW⟩
      · exact absurd hW (Set.notMem_empty _)

end Play

end Bin

end ThreePrio

end BorelMSO


==> anc/lean-formalization/BorelMSO/Memory/ThreePriorities/Claim43.lean <==
import BorelMSO.Memory.ThreePriorities.Sub

/-!
# Claim 43: a subtree in which every node allows the priority `3`

Throughout, `S` is a strategy of Eve in the game `G_{s'+1}` (so that `s'` is the largest
level, the paper's `s`), implemented by the memory `M`.

Following the paper, a node `u` *allows the priority `3`* (`BorelMSO.ThreePrio.Allows3`) if
for some history consistent with `S` that ends at the position `(u, hub)`, Eve answers
Adam's hand-over at the largest level by producing the priority `3` and descending in the
direction `0` (the paper's `c₁`).

**Claim 43.** If `S` is winning, then there is a node `w₁`, reached by a history at a
position with the state `hub`, such that every descendant of `w₁` (`w₁` included) allows the
priority `3`.

Otherwise, from every position with the state `hub` Adam can walk down to a node that does
not allow the priority `3` and hand over control there; Eve then has to produce the priority
`2`.  Repeating this forever gives a play in which the priority `3` occurs at most once and
the priority `2` occurs infinitely often, which Eve loses.
-/

namespace BorelMSO

namespace ThreePrio

variable {s' : ℕ} {M : Type}

/-- Starting from the position `(u, hub)` with the memory state `m`, Adam hands over control
at the largest level `s'` and Eve answers by producing the priority `3`. -/
def Eve3 (S : MemStrat (s' + 1) M) (u : TNode) (m : M) : Prop :=
  (S.move (S.upd m (u, .hub) (u ++ [2 * s'], .E s')) (u ++ [2 * s'], .E s')).1
    = u ++ [2 * s'] ++ [0]

/-- The paper's "the node `u` allows the priority `3`". -/
def Allows3 (S : MemStrat (s' + 1) M) (u : TNode) : Prop :=
  ∃ m, Reach S (u, .hub) m ∧ Eve3 S u m

/-- `w` is a descendant of `v` in a tree with branching `d`. -/
def Desc (d : ℕ) (v w : TNode) : Prop := ∃ z, w = v ++ z ∧ ∀ c ∈ z, c < d

theorem Desc.refl (d : ℕ) (v : TNode) : Desc d v v := ⟨[], by simp, by simp⟩

theorem Desc.trans {d : ℕ} {u v w : TNode} (h1 : Desc d u v) (h2 : Desc d v w) : Desc d u w := by
  obtain ⟨z1, rfl, hz1⟩ := h1
  obtain ⟨z2, rfl, hz2⟩ := h2
  refine ⟨z1 ++ z2, by simp, ?_⟩
  intro c hc
  rcases List.mem_append.1 hc with h | h
  exacts [hz1 c h, hz2 c h]

theorem Desc.mono {d d' : ℕ} {v w : TNode} (h : Desc d v w) (hd : d ≤ d') : Desc d' v w := by
  obtain ⟨z, rfl, hz⟩ := h
  exact ⟨z, rfl, fun c hc => lt_of_lt_of_le (hz c hc) hd⟩

theorem desc_append {d : ℕ} {v z : TNode} (hz : ∀ c ∈ z, c < d) : Desc d v (v ++ z) :=
  ⟨z, rfl, hz⟩

/-! ### Handing over control at the largest level -/

/-- From a history ending at a position `(u, hub)`, Adam hands over control at the largest
level and Eve answers: either she produces the priority `3` (and then `u` allows the
priority `3` with the memory state reached by the history), or she produces the priority `2`
and descends in the largest direction. -/
theorem exists_hist_handover {S : MemStrat (s' + 1) M} {f : ℕ → TPos} {L : ℕ} {u : TNode}
    (hf : IsHist S f L) (hend : f L = (u, .hub)) :
    ∃ g, IsHist S g (L + 2) ∧ (∀ k, k ≤ L → g k = f k) ∧
      prioSeq g L = 1 ∧ childSeq g L = 2 * s' ∧
      ((Eve3 S u (memSeq S f L) ∧ g (L + 2) = (u ++ [2 * s'] ++ [0], .A s') ∧
          prioSeq g (L + 1) = 3 ∧ childSeq g (L + 1) = 0) ∨
        (¬ Eve3 S u (memSeq S f L) ∧ g (L + 2) = (u ++ [2 * s'] ++ [2 * s' + 1], .A s') ∧
          prioSeq g (L + 1) = 2 ∧ childSeq g (L + 1) = 2 * s' + 1)) := by
  have hstep1 : Step (s' + 1) (f L) ((u ++ [2 * s'], .E s') : TPos) := by
    rw [hend]; exact step_hub_E (by omega) rfl
  have heve1 : ∀ i, (f L).2 = .E i →
      ((u ++ [2 * s'], St.E s') : TPos) = S.move (memSeq S f L) (f L) := by
    intro i hi
    rw [hend] at hi
    exact absurd hi (by simp)
  have hh1 : IsHist S (snoc f L ((u ++ [2 * s'], .E s') : TPos)) (L + 1) :=
    isHist_snoc hf hstep1 heve1
  have hm1 : memSeq S (snoc f L ((u ++ [2 * s'], .E s') : TPos)) (L + 1)
      = S.upd (memSeq S f L) (u, .hub) (u ++ [2 * s'], .E s') := by
    rw [memSeq_snoc_succ, hend]
  set q : TPos := S.move (S.upd (memSeq S f L) (u, .hub) (u ++ [2 * s'], .E s'))
    (u ++ [2 * s'], .E s') with hq
  have hpos1 : snoc f L ((u ++ [2 * s'], St.E s') : TPos) (L + 1) = (u ++ [2 * s'], .E s') :=
    snoc_succ
  have hstep2' : Step (s' + 1) ((u ++ [2 * s'], St.E s') : TPos) q :=
    S.move_legal _ (u ++ [2 * s']) s' (by omega)
  have hstep2 : Step (s' + 1) (snoc f L ((u ++ [2 * s'], St.E s') : TPos) (L + 1)) q := by
    rw [hpos1]; exact hstep2'
  have heve2 : ∀ i, (snoc f L ((u ++ [2 * s'], St.E s') : TPos) (L + 1)).2 = .E i →
      q = S.move (memSeq S (snoc f L ((u ++ [2 * s'], St.E s') : TPos)) (L + 1))
        (snoc f L ((u ++ [2 * s'], St.E s') : TPos) (L + 1)) := by
    intro i _
    rw [hpos1, hm1]
  have hh2 : IsHist S (snoc (snoc f L ((u ++ [2 * s'], St.E s') : TPos)) (L + 1) q) (L + 2) :=
    isHist_snoc hh1 hstep2 heve2
  set g : ℕ → TPos := snoc (snoc f L ((u ++ [2 * s'], St.E s') : TPos)) (L + 1) q with hg
  have hgL : ∀ k, k ≤ L → g k = f k := by
    intro k hk
    rw [hg, snoc_of_le (by omega), snoc_of_le hk]
  have hgL1 : g (L + 1) = ((u ++ [2 * s'], St.E s') : TPos) := by
    rw [hg, snoc_of_le (le_refl (L + 1)), hpos1]
  have hgL2 : g (L + 2) = q := by
    rw [hg, show L + 2 = (L + 1) + 1 by omega, snoc_succ]
  have hnode1 : (g (L + 1)).1 = (g L).1 ++ [2 * s'] := by
    rw [hgL1, hgL L (le_refl L), hend]
  have hprio1 : prioSeq g L = 1 := by
    show prio (g L) (g (L + 1)) = 1
    exact prio_adam_hub (by rw [hgL L (le_refl L), hend])
  obtain ⟨hqst, -, hqnode⟩ := step_eve hstep2' rfl
  dsimp only at hqnode
  refine ⟨g, hh2, hgL, hprio1, childSeq_eq hnode1, ?_⟩
  rcases hqnode with hqn | hqn
  · left
    refine ⟨?_, ?_, ?_, ?_⟩
    · exact hqn
    · rw [hgL2, ← hqn, ← hqst]
    · show prio (g (L + 1)) (g (L + 2)) = 3
      rw [hgL1, hgL2]
      exact prio_eve_three (i := s') rfl hqn
    · refine childSeq_eq ?_
      rw [hgL1, hgL2, hqn]
  · right
    have hne : ¬ Eve3 S u (memSeq S f L) := by
      intro hcon
      have h' : q.1 = u ++ [2 * s'] ++ [0] := hcon
      rw [hqn] at h'
      simp at h'
    refine ⟨hne, ?_, ?_, ?_⟩
    · rw [hgL2, ← hqn, ← hqst]
    · show prio (g (L + 1)) (g (L + 2)) = 2
      rw [hgL1, hgL2]
      exact prio_eve_two (i := s') rfl hqn
    · refine childSeq_eq ?_
      rw [hgL1, hgL2, hqn]

/-! ### Walking down to a node -/

/-- From a history ending at a position `(v, A s')`, Adam can walk down to any proper
descendant `u` of `v` and enter the state `hub` there, producing only the priority `1`. -/
theorem exists_hist_to_hub {S : MemStrat (s' + 1) M} {f : ℕ → TPos} {L : ℕ} {v z : TNode}
    (hf : IsHist S f L) (hpos : (f L).2 = .A s') (hv : (f L).1 = v)
    (hz : ∀ c ∈ z, c < 2 * (s' + 1)) (hzne : z ≠ []) :
    ∃ g N, IsHist S g N ∧ L < N ∧ (∀ k, k ≤ L → g k = f k) ∧ g N = (v ++ z, .hub) ∧
      ∀ k, L ≤ k → k < N → prioSeq g k = 1 := by
  obtain ⟨z', c, rfl⟩ : ∃ z' c, z = z' ++ [c] := by
    rcases List.eq_nil_or_concat z with h | ⟨z', c, h⟩
    · exact absurd h hzne
    · exact ⟨z', c, by rw [h, List.concat_eq_append]⟩
  have hz' : ∀ d ∈ z', d ≤ 2 * s' + 1 := by
    intro d hd
    have := hz d (by simp [hd])
    omega
  have hc : c ≤ 2 * s' + 1 := by
    have := hz c (by simp)
    omega
  obtain ⟨g1, hg1, hg1ext, hg1end, hg1prio⟩ :=
    exists_hist_descend_A hf hpos (by omega) z' hz'
  set N1 := L + z'.length with hN1
  have hstep : Step (s' + 1) (g1 N1) (v ++ (z' ++ [c]), .hub) := by
    rw [hg1end, hv]
    exact step_A_hub (by omega) hc (by simp)
  have heve : ∀ i, (g1 N1).2 = .E i → (v ++ (z' ++ [c]), St.hub)
      = S.move (memSeq S g1 N1) (g1 N1) := by
    intro i hi
    rw [hg1end] at hi
    exact absurd hi (by simp)
  refine ⟨snoc g1 N1 (v ++ (z' ++ [c]), .hub), N1 + 1, isHist_snoc hg1 hstep heve, by omega,
    fun k hk => ?_, snoc_succ, ?_⟩
  · rw [snoc_of_le (by omega), hg1ext k hk]
  · intro k hk1 hk2
    rcases Nat.lt_or_ge k N1 with h | h
    · show prio _ _ = 1
      rw [snoc_of_le (by omega), snoc_of_le (by omega)]
      exact hg1prio k hk1 h
    · have hkN : k = N1 := by omega
      show prio _ _ = 1
      rw [hkN, snoc_of_le (le_refl N1)]
      exact prio_adam (i := s') (by rw [hg1end])

/-! ### Claim 43 -/

/-- **Claim 43.**  If Eve's strategy `S` is winning, there is a node `w₁`, reached by a
history at a position with the state `hub`, all of whose descendants (including `w₁` itself)
allow the priority `3`. -/
theorem claim43 {S : MemStrat (s' + 1) M} (hwin : Wins S) :
    ∃ (w1 : TNode) (f : ℕ → TPos) (L : ℕ), IsHist S f L ∧ f L = (w1, .hub) ∧
      ∀ u, Desc (2 * (s' + 1)) w1 u → Allows3 S u := by
  classical
  by_contra hcon
  push_neg at hcon
  -- one round of the play: from a position with the state `A s'`, Adam walks down to a node
  -- that does not allow the priority `3` and hands over control there
  have hround : ∀ (f : ℕ → TPos) (L : ℕ), IsHist S f L → (f L).2 = .A s' →
      ∃ (g : ℕ → TPos) (N : ℕ), IsHist S g N ∧ (g N).2 = .A s' ∧ L < N ∧
        (∀ k, k ≤ L → g k = f k) ∧ (∀ k, L ≤ k → k < N → prioSeq g k ≠ 3) ∧
        ∃ k, L ≤ k ∧ k < N ∧ prioSeq g k = 2 := by
    intro f L hf hpos
    set v : TNode := (f L).1 with hv
    -- first, a history ending at the position `(v ++ [0], hub)`
    have hstep0 : Step (s' + 1) (f L) (v ++ [0], .hub) := by
      rw [show f L = (v, .A s') by rw [← hpos]]
      exact step_A_hub (by omega) (by omega) rfl
    have heve0 : ∀ i, (f L).2 = .E i → (v ++ [0], St.hub) = S.move (memSeq S f L) (f L) := by
      intro i hi
      rw [hpos] at hi
      exact absurd hi (by simp)
    have hh0 : IsHist S (snoc f L (v ++ [0], .hub)) (L + 1) := isHist_snoc hf hstep0 heve0
    obtain ⟨u, hu, hnot⟩ := hcon (v ++ [0]) (snoc f L (v ++ [0], .hub)) (L + 1) hh0 snoc_succ
    obtain ⟨z, rfl, hz⟩ := hu
    -- Adam walks down to `u`
    have hzne : (0 :: z) ≠ [] := by simp
    have hz0 : ∀ c ∈ (0 :: z), c < 2 * (s' + 1) := by
      intro c hc
      rcases List.mem_cons.1 hc with rfl | h
      · omega
      · exact hz c h
    obtain ⟨g1, N1, hg1, hN1, hg1ext, hg1end, hg1prio⟩ :=
      exists_hist_to_hub hf hpos rfl hz0 hzne
    have hnode : v ++ (0 :: z) = v ++ [0] ++ z := by simp
    rw [hnode] at hg1end
    -- and hands over control there
    obtain ⟨g, hg, hgext, hprioN, -, hbranch⟩ := exists_hist_handover hg1 hg1end
    have hreach : Reach S (v ++ [0] ++ z, .hub) (memSeq S g1 N1) := ⟨g1, N1, hg1, hg1end, rfl⟩
    have hnoteve : ¬ Eve3 S (v ++ [0] ++ z) (memSeq S g1 N1) := by
      intro hcon'
      exact hnot ⟨_, hreach, hcon'⟩
    rcases hbranch with ⟨h3, -, -, -⟩ | ⟨-, hend2, hprio2, -⟩
    · exact absurd h3 hnoteve
    refine ⟨g, N1 + 2, hg, by rw [hend2], by omega, fun k hk => ?_, ?_, N1 + 1, by omega,
      by omega, hprio2⟩
    · rw [hgext k (by omega), hg1ext k hk]
    · intro k hk1 hk2
      rcases Nat.lt_or_ge k N1 with h | h
      · show prio _ _ ≠ 3
        rw [hgext k (by omega), hgext (k + 1) (by omega)]
        rw [show prio (g1 k) (g1 (k + 1)) = prioSeq g1 k from rfl, hg1prio k hk1 h]
        omega
      · rcases Nat.lt_or_ge k (N1 + 1) with h' | h'
        · have : k = N1 := by omega
          subst this
          rw [hprioN]; omega
        · have : k = N1 + 1 := by omega
          subst this
          rw [hprio2]; omega
  -- the initial history: Adam hands over control at the root
  have hinit : ∃ (f : ℕ → TPos) (L : ℕ), IsHist S f L ∧ (f L).2 = .A s' := by
    obtain ⟨g, hg, -, -, -, hbranch⟩ :=
      exists_hist_handover (S := S) (f := fun _ => rootPos) (L := 0) (u := [])
        (isHist_zero S rfl) rfl
    rcases hbranch with ⟨-, hend, -, -⟩ | ⟨-, hend, -, -⟩ <;>
      exact ⟨g, 2, hg, by rw [hend]⟩
  obtain ⟨f0, L0, hf0, hpos0⟩ := hinit
  -- iterate the round
  set X := {p : (ℕ → TPos) × ℕ // IsHist S p.1 p.2 ∧ (p.1 p.2).2 = .A s'} with hX
  have hstepX : ∀ x : X, ∃ y : X, x.1.2 < y.1.2 ∧ (∀ k, k ≤ x.1.2 → y.1.1 k = x.1.1 k) ∧
      (∀ k, x.1.2 ≤ k → k < y.1.2 → prioSeq y.1.1 k ≠ 3) ∧
      ∃ k, x.1.2 ≤ k ∧ k < y.1.2 ∧ prioSeq y.1.1 k = 2 := by
    rintro ⟨⟨f, L⟩, hf, hpos⟩
    obtain ⟨g, N, hg, hgpos, hlt, hext, hno3, h2⟩ := hround f L hf hpos
    exact ⟨⟨⟨g, N⟩, hg, hgpos⟩, hlt, hext, hno3, h2⟩
  obtain ⟨u, -, hu⟩ :=
    exists_seq (fun x y : X => x.1.2 < y.1.2 ∧ (∀ k, k ≤ x.1.2 → y.1.1 k = x.1.1 k) ∧
      (∀ k, x.1.2 ≤ k → k < y.1.2 → prioSeq y.1.1 k ≠ 3) ∧
      ∃ k, x.1.2 ≤ k ∧ k < y.1.2 ∧ prioSeq y.1.1 k = 2)
      ⟨⟨f0, L0⟩, hf0, hpos0⟩ hstepX
  set F : ℕ → ℕ → TPos := fun n => (u n).1.1 with hF
  set L : ℕ → ℕ := fun n => (u n).1.2 with hL
  obtain ⟨π, hrun, hπ⟩ := exists_isRun_of_chain S F L (fun n => (u n).2.1)
    (fun n => (hu n).1) (fun n k hk => (hu n).2.1 k hk)
  have hLmono : ∀ n, L n < L (n + 1) := fun n => (hu n).1
  have hprioπ : ∀ n k, k + 1 ≤ L n → prioSeq π k = prioSeq (F n) k := by
    intro n k hk
    show prio (π k) (π (k + 1)) = prio (F n k) (F n (k + 1))
    rw [hπ n k (by omega), hπ n (k + 1) hk]
  refine (not_win_of_two (π := π) ⟨L 0, fun k hk hcon => ?_⟩ (fun N => ?_)) (hwin π hrun)
  · obtain ⟨n, hn1, hn2⟩ := exists_index_of_lt hLmono hk
    rw [hprioπ (n + 1) k (by omega)] at hcon
    exact (hu n).2.2.1 k hn1 hn2 hcon
  · have hgrow : ∀ n, L 0 + n ≤ L n := by
      intro n
      induction n with
      | zero => omega
      | succ n ih => have := hLmono n; omega
    obtain ⟨k, hk1, hk2, hk3⟩ := (hu N).2.2.2
    have hk1' : L N ≤ k := hk1
    have hk2' : k < L (N + 1) := hk2
    refine ⟨k, ?_, ?_⟩
    · have := hgrow N
      omega
    · rw [hprioπ (N + 1) k (by omega)]
      exact hk3

end ThreePrio

end BorelMSO


==> anc/lean-formalization/BorelMSO/Memory/ThreePriorities/Claim44.lean <==
import BorelMSO.Memory.ThreePriorities.Claim43

/-!
# Claim 44: reaching a prescribed memory state with small directions

Let `S` be a winning strategy of Eve in `G_{s'+1}` such that at every position with the
state `hub` at most `s'+1` memory states are reachable, and let `fw` be a function
associating to every node `u` of a fixed subtree a memory state reachable at `(u, hub)`.

**Claim 44.** Every history consistent with `S` ending at a position `(w₂, hub)` of the
subtree can be extended to a history ending at a position `(w₃, hub)` with
`w₃ ∈ w₂ {0, …, 2s'-1}*` in which the memory state is exactly `fw w₃`.

The proof is the one of the paper: the fragment of `G_{s'+1}` below the current position in
which the two largest directions are forbidden is a copy of `G_{s'}` (here:
`BorelMSO.ThreePrio.sub`), in which the strategy induced by `S` is winning; by the induction
hypothesis of Lemma 42 it must reach `s'+1` different memory states at some position with
the state `hub`, and since at most `s'+1` are reachable at that position, all of them are —
in particular the prescribed one.
-/

namespace BorelMSO

namespace ThreePrio

variable {s' : ℕ} {M : Type}

/-- **Claim 44.** -/
theorem claim44 {S : MemStrat (s' + 1) M}
    (IH : ∀ (M' : Type) (S' : MemStrat s' M'), ReachBound S' s' → ¬ Wins S')
    (hb : ReachBound S (s' + 1)) (hwin : Wins S)
    {fw : TNode → M} {w1 : TNode}
    (hfw : ∀ u, Desc (2 * (s' + 1)) w1 u → Reach S (u, .hub) (fw u))
    {f : ℕ → TPos} {L : ℕ} {w2 : TNode}
    (hf : IsHist S f L) (hend : f L = (w2, .hub)) (hw2 : Desc (2 * (s' + 1)) w1 w2) :
    ∃ (g : ℕ → TPos) (N : ℕ) (w3 : TNode), IsHist S g N ∧ L ≤ N ∧ (∀ k, k ≤ L → g k = f k) ∧
      g N = (w3, .hub) ∧ memSeq S g N = fw w3 ∧ Desc (2 * s') w2 w3 ∧
      ∀ k, L ≤ k → k < N → childSeq g k < 2 * s' := by
  classical
  -- the strategy induced in the subgame below `w₂`
  have hwin' : Wins (sub S w2 (memSeq S f L)) := wins_sub hf hend rfl hwin
  have hnb : ¬ ReachBound (sub S w2 (memSeq S f L)) s' := fun hcon => IH M _ hcon hwin'
  rw [ReachBound] at hnb
  push_neg at hnb
  obtain ⟨v, gg, hgg, hgginj⟩ := hnb
  -- transfer the reachable memory states to `Gₛ`
  have htr : ∀ k : Fin (s' + 1), ∃ (g : ℕ → TPos) (N : ℕ), IsHist S g N ∧ L ≤ N ∧
      (∀ j, j ≤ L → g j = f j) ∧ g N = (w2 ++ v, .hub) ∧ memSeq S g N = gg k ∧
      (∀ j, L ≤ j → j < N → childSeq g j < 2 * s') ∧ ∀ c ∈ v, c < 2 * s' := by
    intro k
    exact reach_of_sub hf hend rfl (hgg k)
  have hvsmall : ∀ c ∈ v, c < 2 * s' := by
    obtain ⟨-, -, -, -, -, -, -, -, h⟩ := htr 0
    exact h
  set w3 : TNode := w2 ++ v with hw3
  have hdesc : Desc (2 * s') w2 w3 := ⟨v, rfl, hvsmall⟩
  have hdesc1 : Desc (2 * (s' + 1)) w1 w3 := hw2.trans (hdesc.mono (by omega))
  -- all the reachable memory states at `(w₃, hub)` are reached by extensions of the history
  have hreach : ∀ k : Fin (s' + 1), Reach S (w3, .hub) (gg k) := by
    intro k
    obtain ⟨g, N, hg, -, -, hgend, hgmem, -⟩ := htr k
    exact ⟨g, N, hg, hgend, hgmem⟩
  obtain ⟨k, hk⟩ := mem_range_of_reachBound hb hreach hgginj (hfw w3 hdesc1)
  obtain ⟨g, N, hg, hLN, hgext, hgend, hgmem, hgchild, -⟩ := htr k

  exact ⟨g, N, w3, hg, hLN, hgext, hgend, by rw [hgmem, hk], hdesc, hgchild⟩

end ThreePrio

end BorelMSO


==> anc/lean-formalization/BorelMSO/Memory/ThreePriorities/Game.lean <==
import BorelMSO.Basic.MullerBorel

/-!
# The game `Gₛ` of Section 5.3.2 (three priorities, many states)

This file defines the game `Gₛ` used in the paper to prove Proposition 41:

> For every `s`, there is a prioritized Borel game using three priorities where Eve
> requires `s + 1` memory states to win.

As in Section 5.3 of the paper, the game is played on a finitely branching tree whose
branching is bigger than `2`; the paper explains that such a game can be simulated by a
game on the binary tree without changing the number of states or of priorities, and this
extra encoding is not carried out here.  Consequently the game is *not* an instance of
`BorelMSO.TreeGame`; it is defined from scratch in this file, but with exactly the same
ingredients: positions are pairs (node, control state), a play is an infinite path, the
winner is determined by the maximal priority produced infinitely often together with a
Borel condition on the produced branch, and Eve's strategies are implemented by a memory
(Section 4.1 of the paper).

## The game

Children are natural numbers; the child `c_r` of the paper (`1 ≤ r ≤ 2s`) is the number
`r - 1` here, so that the children of `Gₛ` are `0, …, 2s-1` and the paper's parity of
child numbers is reversed: the paper's `c_{2i}` (even) is our `2i-1` (odd), and the paper's
`c_{2i-1}` (odd) is our `2i-2` (even).  Likewise, the paper's states `q₁, …, q_s` and
`p₁, …, p_s` are `St.A 0, …, St.A (s-1)` and `St.E 0, …, St.E (s-1)`, while the paper's
state `q̂` is `St.hub`.

* in the state `hub`, Adam picks an index `i < s`, produces the priority `1`, descends in
  direction `2i` and hands control to Eve in the state `E i`;
* in a state `E i`, Eve either produces the priority `3` and descends in direction `0`, or
  produces the priority `2` and descends in direction `2i+1`; in both cases the new state
  is `A i`;
* in a state `A i`, Adam produces the priority `1`, descends in any direction `c ≤ 2i+1`
  and either stays in the state `A i` or returns to the state `hub`.

Eve wins a play if the maximal priority produced infinitely often is `1` (`W₁` is
everything), or if it is `3` and the greatest child produced infinitely often is odd
(`W₃`; recall that our child numbering is shifted by one, so this is the paper's condition
that the greatest child occurring infinitely often is even).  If the maximal priority
produced infinitely often is `2`, Eve loses (`W₂` is empty).
-/

namespace BorelMSO

namespace ThreePrio

/-- The control states: `hub` (the paper's `q̂`) and `A i` (the paper's `q_{i+1}`) are owned
by Adam, `E i` (the paper's `p_{i+1}`) is owned by Eve. -/
inductive St where
  | hub : St
  | A : ℕ → St
  | E : ℕ → St
  deriving DecidableEq

/-- A node of the tree is the finite sequence of children produced so far. -/
abbrev TNode := List ℕ

/-- A position of the game. -/
abbrev TPos := TNode × St

/-- The initial position: the root of the tree, with Adam to move in the state `hub`. -/
def rootPos : TPos := ([], .hub)

/-- The moves of `Gₛ`. -/
def Step (s : ℕ) (p q : TPos) : Prop :=
  match p.2, q.2 with
  | .hub, .E j => j < s ∧ q.1 = p.1 ++ [2 * j]
  | .hub, .hub => False
  | .hub, .A _ => False
  | .A i, .A j => j = i ∧ i < s ∧ ∃ c, c ≤ 2 * i + 1 ∧ q.1 = p.1 ++ [c]
  | .A i, .hub => i < s ∧ ∃ c, c ≤ 2 * i + 1 ∧ q.1 = p.1 ++ [c]
  | .A _, .E _ => False
  | .E i, .A j => j = i ∧ i < s ∧ (q.1 = p.1 ++ [0] ∨ q.1 = p.1 ++ [2 * i + 1])
  | .E _, .hub => False
  | .E _, .E _ => False

/-- The priority of a move: Adam always produces `1`, Eve produces `3` when she goes to the
child `0` and `2` otherwise. -/
def prio (p q : TPos) : ℕ :=
  match p.2 with
  | .E _ => if q.1 = p.1 ++ [0] then 3 else 2
  | _ => 1

/-- An infinite play of `Gₛ`, starting at the root. -/
def IsPlay (s : ℕ) (π : ℕ → TPos) : Prop :=
  π 0 = rootPos ∧ ∀ n, Step s (π n) (π (n + 1))

/-- The sequence of priorities produced along a play. -/
def prioSeq (π : ℕ → TPos) (n : ℕ) : ℕ := prio (π n) (π (n + 1))

/-- The sequence of children produced along a play: the branch traced by the play. -/
def childSeq (π : ℕ → TPos) (n : ℕ) : ℕ := (π (n + 1)).1.getLastD 0

/-- Eve's winning condition: the maximal priority produced infinitely often is `1`, or it
is `3` and the greatest child produced infinitely often is odd (in the paper's numbering,
which is shifted by one, this is the condition that it is even). -/
def Win (π : ℕ → TPos) : Prop :=
  MaxInfOften (prioSeq π) 1 ∨
    (MaxInfOften (prioSeq π) 3 ∧ ∃ d, MaxInfOften (childSeq π) d ∧ Odd d)

/-- A strategy of Eve implemented by the memory `M`: the move is computed from the current
position and the current memory state, and the memory is updated along every traversed
edge (Section 4.1 of the paper).  The field `move_legal` is the validity of the strategy. -/
structure MemStrat (s : ℕ) (M : Type) where
  /-- The initial memory state. -/
  init : M
  /-- The update of the memory along a traversed edge. -/
  upd : M → TPos → TPos → M
  /-- The move chosen at a position of Eve, as a function of the memory state. -/
  move : M → TPos → TPos
  /-- The chosen move is legal. -/
  move_legal : ∀ (m : M) (v : TNode) (i : ℕ), i < s → Step s (v, .E i) (move m (v, .E i))

variable {s : ℕ} {M : Type}

/-- The memory state reached after the first `n` steps of a play. -/
def memSeq (S : MemStrat s M) (π : ℕ → TPos) : ℕ → M
  | 0 => S.init
  | n + 1 => S.upd (memSeq S π n) (π n) (π (n + 1))

/-- A play consistent with the memory strategy `S`. -/
def IsRun (S : MemStrat s M) (π : ℕ → TPos) : Prop :=
  IsPlay s π ∧ ∀ n i, (π n).2 = .E i → π (n + 1) = S.move (memSeq S π n) (π n)

/-- The strategy `S` is winning for Eve. -/
def Wins (S : MemStrat s M) : Prop := ∀ π, IsRun S π → Win π

end ThreePrio

end BorelMSO


==> anc/lean-formalization/BorelMSO/Memory/ThreePriorities/Hist.lean <==
import BorelMSO.Memory.ThreePriorities.Basic

/-!
# Histories of `Gₛ` and the memory states they reach

The lower bound of Proposition 41 (Lemma 42 of the paper) is proved by building plays step
by step, and by counting the memory states that Eve's strategy can reach at a position with
the state `hub` (the paper's `q̂`).  This file sets up the corresponding vocabulary:

* `BorelMSO.ThreePrio.IsHist S f n`: the first `n` steps of `f` form a history consistent
  with the memory strategy `S`;
* `BorelMSO.ThreePrio.Reach S p m`: the memory state `m` is reached at the position `p` by
  some history consistent with `S`;
* `BorelMSO.ThreePrio.ReachBound S n`: at every position with the state `hub`, at most `n`
  different memory states are reachable (this is the induction hypothesis of Lemma 42);
* `BorelMSO.ThreePrio.exists_isRun_of_chain`: an increasing chain of histories defines a
  play consistent with `S`.
-/

namespace BorelMSO

namespace ThreePrio

variable {s : ℕ} {M : Type}

/-! ### Histories -/

/-- The first `n` steps of `f` form a history consistent with the strategy `S`. -/
def IsHist (S : MemStrat s M) (f : ℕ → TPos) (n : ℕ) : Prop :=
  f 0 = rootPos ∧ (∀ k, k < n → Step s (f k) (f (k + 1))) ∧
    ∀ k, k < n → ∀ i, (f k).2 = .E i → f (k + 1) = S.move (memSeq S f k) (f k)

/-- The memory state after `n` steps only depends on the first `n` positions. -/
theorem memSeq_congr {S : MemStrat s M} {f g : ℕ → TPos} {n : ℕ}
    (h : ∀ k, k ≤ n → f k = g k) : memSeq S f n = memSeq S g n := by
  induction n with
  | zero => rfl
  | succ n ih =>
    show S.upd (memSeq S f n) (f n) (f (n + 1)) = S.upd (memSeq S g n) (g n) (g (n + 1))
    rw [ih fun k hk => h k (by omega), h n (by omega), h (n + 1) le_rfl]

/-- Being a history only depends on the first `n` positions. -/
theorem isHist_congr {S : MemStrat s M} {f g : ℕ → TPos} {n : ℕ}
    (hf : IsHist S f n) (h : ∀ k, k ≤ n → f k = g k) : IsHist S g n := by
  obtain ⟨h0, hstep, heve⟩ := hf
  refine ⟨by rw [← h 0 (by omega), h0], fun k hk => ?_, fun k hk i hi => ?_⟩
  · rw [← h k (by omega), ← h (k + 1) (by omega)]
    exact hstep k hk
  · rw [← h (k + 1) (by omega), ← h k (by omega)] at *
    rw [heve k hk i hi, memSeq_congr (S := S) (f := g) (g := f) fun j hj => (h j (by omega)).symm]

/-- A shorter initial segment of a history is a history. -/
theorem IsHist.mono {S : MemStrat s M} {f : ℕ → TPos} {n m : ℕ} (hf : IsHist S f n)
    (hm : m ≤ n) : IsHist S f m :=
  ⟨hf.1, fun k hk => hf.2.1 k (by omega), fun k hk => hf.2.2 k (by omega)⟩

/-- The empty history. -/
theorem isHist_zero (S : MemStrat s M) {f : ℕ → TPos} (h : f 0 = rootPos) : IsHist S f 0 :=
  ⟨h, by omega, by omega⟩

/-- The node of the `k`-th position of a history has length `k`. -/
theorem length_node_hist {S : MemStrat s M} {f : ℕ → TPos} {n : ℕ} (hf : IsHist S f n) :
    ∀ k, k ≤ n → (f k).1.length = k := by
  intro k hk
  induction k with
  | zero => rw [hf.1]; rfl
  | succ k ih =>
    obtain ⟨c, hc⟩ := step_child (hf.2.1 k (by omega))
    rw [hc]
    simp [ih (by omega)]

/-- All the directions occurring in a node visited by a history of `Gₛ` are `< 2s`. -/
theorem child_mem_lt {S : MemStrat s M} {f : ℕ → TPos} {n : ℕ} (hf : IsHist S f n) :
    ∀ k, k ≤ n → ∀ c ∈ (f k).1, c < 2 * s := by
  intro k hk
  induction k with
  | zero => rw [hf.1]; intro c hc; simp [rootPos] at hc
  | succ k ih =>
    have hstep := hf.2.1 k (by omega)
    obtain ⟨c, hc⟩ := step_child hstep
    intro d hd
    rw [hc] at hd
    rcases List.mem_append.1 hd with h | h
    · exact ih (by omega) d h
    · have : d = c := by simpa using h
      rw [this]
      exact child_lt hstep hc

/-! ### Extending a history by one step -/

/-- The function obtained from `f` by putting the position `q` at all the places after `n`. -/
def snoc (f : ℕ → TPos) (n : ℕ) (q : TPos) : ℕ → TPos := fun k => if k ≤ n then f k else q

theorem snoc_of_le {f : ℕ → TPos} {n : ℕ} {q : TPos} {k : ℕ} (h : k ≤ n) :
    snoc f n q k = f k := by simp [snoc, h]

@[simp] theorem snoc_succ {f : ℕ → TPos} {n : ℕ} {q : TPos} : snoc f n q (n + 1) = q := by
  simp [snoc]

theorem memSeq_snoc {S : MemStrat s M} {f : ℕ → TPos} {n : ℕ} {q : TPos} :
    memSeq S (snoc f n q) n = memSeq S f n :=
  memSeq_congr fun _ hk => snoc_of_le hk

theorem memSeq_snoc_succ {S : MemStrat s M} {f : ℕ → TPos} {n : ℕ} {q : TPos} :
    memSeq S (snoc f n q) (n + 1) = S.upd (memSeq S f n) (f n) q := by
  show S.upd (memSeq S (snoc f n q) n) (snoc f n q n) (snoc f n q (n + 1)) = _
  rw [memSeq_snoc, snoc_of_le (le_refl n), snoc_succ]

/-- Extending a history by a legal move which, at a position of Eve, is the move of the
strategy. -/
theorem isHist_snoc {S : MemStrat s M} {f : ℕ → TPos} {n : ℕ} {q : TPos} (hf : IsHist S f n)
    (hstep : Step s (f n) q)
    (heve : ∀ i, (f n).2 = .E i → q = S.move (memSeq S f n) (f n)) :
    IsHist S (snoc f n q) (n + 1) := by
  refine ⟨?_, fun k hk => ?_, fun k hk i hi => ?_⟩
  · rcases Nat.eq_zero_or_pos n with rfl | hn
    · rw [snoc_of_le (le_refl 0)]; exact hf.1
    · rw [snoc_of_le (by omega)]; exact hf.1
  · rcases Nat.lt_or_ge k n with h | h
    · rw [snoc_of_le (by omega), snoc_of_le (by omega)]
      exact hf.2.1 k h
    · have hkn : k = n := by omega
      subst hkn
      rw [snoc_of_le (le_refl k), snoc_succ]
      exact hstep
  · rcases Nat.lt_or_ge k n with h | h
    · rw [snoc_of_le (by omega), snoc_of_le (by omega)] at *
      rw [hf.2.2 k h i hi, memSeq_congr (S := S) (f := snoc f n q) (g := f)
        fun j hj => snoc_of_le (by omega)]
    · have hkn : k = n := by omega
      subst hkn
      rw [snoc_of_le (le_refl k)] at hi ⊢
      rw [snoc_succ, memSeq_snoc, heve i hi]

/-! ### Reachable memory states -/

/-- The memory state `m` is reached at the position `p` by some history. -/
def Reach (S : MemStrat s M) (p : TPos) (m : M) : Prop :=
  ∃ f n, IsHist S f n ∧ f n = p ∧ memSeq S f n = m

/-- At every position with the state `hub`, at most `n` memory states are reachable. -/
def ReachBound (S : MemStrat s M) (n : ℕ) : Prop :=
  ∀ (w : TNode) (g : Fin (n + 1) → M), (∀ k, Reach S (w, .hub) (g k)) → ¬ Function.Injective g

/-- The initial memory state is reachable at the root. -/
theorem reach_root (S : MemStrat s M) : Reach S rootPos S.init :=
  ⟨fun _ => rootPos, 0, isHist_zero S rfl, rfl, rfl⟩

/-- If at most `n` memory states are reachable at a position with the state `hub`, then every
family of `n` distinct memory states reachable there exhausts the reachable ones. -/
theorem mem_range_of_reachBound {S : MemStrat s M} {n : ℕ} (hb : ReachBound S n) {w : TNode}
    {g : Fin n → M} (hg : ∀ k, Reach S (w, .hub) (g k)) (hginj : Function.Injective g)
    {m : M} (hm : Reach S (w, .hub) m) : ∃ k, g k = m := by
  by_contra hcon
  push_neg at hcon
  refine hb w (Fin.cons m g) (fun k => ?_) ?_
  · refine Fin.cases ?_ ?_ k
    · simpa using hm
    · intro j; simpa using hg j
  · rw [Fin.cons_injective_iff]
    refine ⟨?_, hginj⟩
    rintro ⟨k, hk⟩
    exact hcon k hk

/-! ### Descents of Adam -/

/-- From a position with the state `A i`, Adam can descend along any word whose letters are
`≤ 2i+1`, staying in the state `A i` and producing only the priority `1`. -/
theorem exists_hist_descend_A {S : MemStrat s M} {f : ℕ → TPos} {L i : ℕ}
    (hf : IsHist S f L) (hpos : (f L).2 = .A i) (hi : i < s) (z : List ℕ)
    (hz : ∀ c ∈ z, c ≤ 2 * i + 1) :
    ∃ g, IsHist S g (L + z.length) ∧ (∀ k, k ≤ L → g k = f k) ∧
      g (L + z.length) = ((f L).1 ++ z, .A i) ∧
      ∀ k, L ≤ k → k < L + z.length → prioSeq g k = 1 := by
  induction z generalizing f L with
  | nil =>
    refine ⟨f, by simpa using hf, fun k _ => rfl, ?_, by intro k h1 h2; simp only [List.length_nil, Nat.add_zero] at h2; omega⟩
    simp only [List.length_nil, Nat.add_zero, List.append_nil]
    rw [← hpos]
  | cons c z ih =>
    have hc : c ≤ 2 * i + 1 := hz c (by simp)
    have hfL : f L = ((f L).1, .A i) := by rw [← hpos]
    set q : TPos := ((f L).1 ++ [c], .A i) with hq
    have hstep : Step s (f L) q := by
      rw [hfL]
      exact step_A_A hi hc rfl
    have heve : ∀ j, (f L).2 = .E j → q = S.move (memSeq S f L) (f L) := by
      intro j hj
      rw [hpos] at hj
      exact absurd hj (by simp)
    have hf' : IsHist S (snoc f L q) (L + 1) := isHist_snoc hf hstep heve
    have hpos' : (snoc f L q (L + 1)).2 = .A i := by rw [snoc_succ]
    obtain ⟨g, hg, hgext, hgend, hgprio⟩ :=
      ih hf' hpos' (fun d hd => hz d (by simp [hd]))
    have hlen : L + 1 + z.length = L + (c :: z).length := by simp; omega
    refine ⟨g, by rw [← hlen]; exact hg, fun k hk => ?_, ?_, ?_⟩
    · rw [hgext k (by omega), snoc_of_le hk]
    · rw [← hlen, hgend, snoc_succ]
      simp [hq]
    · intro k hk1 hk2
      rcases Nat.lt_or_ge k (L + 1) with h | h
      · have hkL : k = L := by omega
        subst hkL
        show prio (g k) (g (k + 1)) = 1
        rw [hgext k (by omega), hgext (k + 1) (by omega), snoc_of_le (le_refl k)]
        exact prio_adam hpos
      · exact hgprio k h (by omega)

/-! ### Two ways of losing a play -/

/-- A play in which the priority `3` occurs only finitely often while the priority `2`
occurs infinitely often is lost by Eve. -/
theorem not_win_of_two {π : ℕ → TPos} (h3 : ∃ N, ∀ n, N ≤ n → prioSeq π n ≠ 3)
    (h2 : InfOften (prioSeq π) 2) : ¬ Win π := by
  rintro (⟨-, hmax⟩ | ⟨⟨h3inf, -⟩, -⟩)
  · exact hmax 2 (by omega) h2
  · obtain ⟨N, hN⟩ := h3
    obtain ⟨n, hn, hval⟩ := h3inf N
    exact hN n hn hval

/-- A play in which the priority `3` occurs infinitely often, whose children are eventually
at most `d` and in which the child `d` occurs infinitely often, with `d` even, is lost by
Eve. -/
theorem not_win_of_three_even {π : ℕ → TPos} {d : ℕ} (hd : ¬ Odd d)
    (h3 : InfOften (prioSeq π) 3) (hdinf : InfOften (childSeq π) d)
    (hle : ∃ N, ∀ n, N ≤ n → childSeq π n ≤ d) : ¬ Win π := by
  rintro (⟨-, hmax⟩ | ⟨-, d', hd', hodd⟩)
  · exact hmax 3 (by omega) h3
  · have hdmax : MaxInfOften (childSeq π) d := by
      refine ⟨hdinf, fun j hj hinf => ?_⟩
      obtain ⟨N, hN⟩ := hle
      obtain ⟨n, hn, hval⟩ := hinf N
      have := hN n hn
      omega
    have : d' = d := MaxInfOften.unique hd' hdmax
    exact hd (this ▸ hodd)

/-! ### The limit of a chain of histories -/

/-- An index at which a strictly increasing sequence passes the value `k`. -/
theorem exists_index_of_lt {L : ℕ → ℕ} (hmono : ∀ n, L n < L (n + 1)) {k : ℕ} (hk : L 0 ≤ k) :
    ∃ n, L n ≤ k ∧ k < L (n + 1) := by
  classical
  have hgrow : ∀ n, L 0 + n ≤ L n := by
    intro n
    induction n with
    | zero => omega
    | succ n ih => have := hmono n; omega
  have hP : ∃ n, k < L n := ⟨k + 1, by have := hgrow (k + 1); omega⟩
  set n₀ := Nat.find hP with hn₀
  have hspec : k < L n₀ := Nat.find_spec hP
  have hpos : n₀ ≠ 0 := by
    intro h
    rw [h] at hspec
    omega
  refine ⟨n₀ - 1, ?_, ?_⟩
  · by_contra hcon
    exact absurd (by omega : k < L (n₀ - 1)) (Nat.find_min hP (by omega))
  · rw [show n₀ - 1 + 1 = n₀ by omega]
    exact hspec

/-- A sequence obtained by iterating a total relation. -/
theorem exists_seq {X : Type} (R : X → X → Prop) (x0 : X) (h : ∀ x, ∃ y, R x y) :
    ∃ u : ℕ → X, u 0 = x0 ∧ ∀ n, R (u n) (u (n + 1)) := by
  classical
  refine ⟨fun n => Nat.rec x0 (fun _ x => Classical.choose (h x)) n, rfl, fun n => ?_⟩
  exact Classical.choose_spec (h _)

/-- An increasing chain of histories defines a play consistent with `S`. -/
theorem exists_isRun_of_chain (S : MemStrat s M) (F : ℕ → ℕ → TPos) (L : ℕ → ℕ)
    (hist : ∀ n, IsHist S (F n) (L n)) (hlen : ∀ n, L n < L (n + 1))
    (hext : ∀ n k, k ≤ L n → F (n + 1) k = F n k) :
    ∃ π, IsRun S π ∧ ∀ n k, k ≤ L n → π k = F n k := by
  have hLmono : ∀ n m, n ≤ m → L n ≤ L m := by
    intro n m hnm
    induction m with
    | zero =>
      have : n = 0 := by omega
      subst this; exact le_rfl
    | succ m ih =>
      rcases Nat.lt_or_ge n (m + 1) with h | h
      · exact le_trans (ih (by omega)) (le_of_lt (hlen m))
      · have : n = m + 1 := by omega
        subst this; exact le_rfl
  have hmono : ∀ n m, n ≤ m → ∀ k, k ≤ L n → F m k = F n k := by
    intro n m hnm
    induction m with
    | zero =>
      intro k hk
      have : n = 0 := by omega
      subst this; rfl
    | succ m ih =>
      intro k hk
      rcases Nat.lt_or_ge n (m + 1) with h | h
      · rw [hext m k (le_trans hk (hLmono n m (by omega))), ih (by omega) k hk]
      · have : n = m + 1 := by omega
        subst this; rfl
  have hLn : ∀ n, n ≤ L n := by
    intro n
    induction n with
    | zero => omega
    | succ n ih => have := hlen n; omega
  have key : ∀ n k, k ≤ L n → F k k = F n k := by
    intro n k hk
    rcases Nat.lt_or_ge k n with h | h
    · exact (hmono k n (by omega) k (hLn k)).symm
    · exact hmono n k (by omega) k hk
  refine ⟨fun k => F k k, ⟨⟨?_, ?_⟩, ?_⟩, ?_⟩ <;> dsimp only
  · exact (hist 0).1
  · intro k
    have h1 : F k k = F (k + 1) k := key (k + 1) k (by have := hLn (k + 1); omega)
    have h2 : F (k + 1) (k + 1) = F (k + 1) (k + 1) := rfl
    rw [h1]
    exact (hist (k + 1)).2.1 k (by have := hLn (k + 1); omega)
  · intro k i hi
    have hkL : k ≤ L (k + 1) := by have := hLn (k + 1); omega
    have h1 : F k k = F (k + 1) k := key (k + 1) k hkL
    have hmem : memSeq S (fun j => F j j) k = memSeq S (F (k + 1)) k :=
      memSeq_congr fun j hj => key (k + 1) j (by omega)
    rw [h1] at hi ⊢
    rw [hmem]
    exact (hist (k + 1)).2.2 k (by have := hLn (k + 1); omega) i hi
  · intro n k hk
    exact key n k hk

end ThreePrio

end BorelMSO


==> anc/lean-formalization/BorelMSO/Memory/ThreePriorities/Lower.lean <==
import BorelMSO.Memory.ThreePriorities.Claim44
import BorelMSO.Memory.ThreePriorities.UpperMain

/-!
# Lemma 42 and Proposition 41: Eve cannot win `Gₛ` with `s` memory states

This file completes the proof of Proposition 41 of the paper, following the proof of its
Lemma 42.  The statement that is proved by induction on `s` is the one of the paper: Eve
cannot win `Gₛ` with a strategy that, at every position with the state `hub` (the paper's
`q̂`), reaches at most `s` different memory states
(`BorelMSO.ThreePrio.ReachBound`).

Assume that such a strategy `S` is winning.  By Claim 43
(`BorelMSO.ThreePrio.claim43`) there is a node `w₁`, reached at a position with the state
`hub`, all of whose descendants allow the priority `3`; let `fw u` be, for each such node
`u`, a memory state reachable at `(u, hub)` from which Eve answers the hand-over at the
largest level by producing the priority `3`.  By Claim 44
(`BorelMSO.ThreePrio.claim44`), from every position `(w, hub)` below `w₁` Adam can walk,
using only the directions `< 2s'`, to a position `(w₃, hub)` in which the memory state is
`fw w₃`.  Alternating this with the hand-over at the largest level, at which Eve produces
the priority `3` and descends in the direction `0`, Adam produces a play in which:

* the priority `3` occurs infinitely often, so the maximal priority produced infinitely
  often is `3`;
* every direction produced below `w₁` is at most `2s'`, and the direction `2s'` is produced
  infinitely often, so the greatest direction occurring infinitely often is `2s'`, which is
  even (in the paper's numbering, it is the odd direction `c_{2s-1}`).

Eve therefore loses this play, a contradiction.

The two halves of Proposition 41 are `BorelMSO.ThreePrio.altStrat_wins` (Eve wins `Gₛ` with
the memory `Fin s → Bool`) and `BorelMSO.ThreePrio.lemma42` (no strategy with at most `s`
memory states wins), assembled in `BorelMSO.ThreePrio.prop41`.
-/

namespace BorelMSO

namespace ThreePrio

variable {s' : ℕ} {M : Type}

/-! ### One round of the final play -/

/-- One round of the play built at the end of the proof of Lemma 42: from a position
`(w, hub)` below `w₁` whose memory state is the prescribed `fw w`, Adam hands over control
at the largest level (Eve answers with the priority `3` and the direction `0`), descends in
the direction `0` back to a position with the state `hub`, and then walks to a position
`(w', hub)` whose memory state is again the prescribed one, using only small directions. -/
theorem round_final {S : MemStrat (s' + 1) M}
    (IH : ∀ (M' : Type) (S' : MemStrat s' M'), ReachBound S' s' → ¬ Wins S')
    (hb : ReachBound S (s' + 1)) (hwin : Wins S)
    {fw : TNode → M} {w1 : TNode}
    (hfw : ∀ u, Desc (2 * (s' + 1)) w1 u → Reach S (u, .hub) (fw u) ∧ Eve3 S u (fw u))
    {f : ℕ → TPos} {L : ℕ} {w : TNode}
    (hf : IsHist S f L) (hend : f L = (w, .hub)) (hw : Desc (2 * (s' + 1)) w1 w)
    (hmem : memSeq S f L = fw w) :
    ∃ (g : ℕ → TPos) (N : ℕ) (w' : TNode), IsHist S g N ∧ L < N ∧ (∀ k, k ≤ L → g k = f k) ∧
      g N = (w', .hub) ∧ Desc (2 * (s' + 1)) w1 w' ∧ memSeq S g N = fw w' ∧
      (∀ k, L ≤ k → k < N → childSeq g k ≤ 2 * s') ∧
      (∃ k, L ≤ k ∧ k < N ∧ prioSeq g k = 3) ∧
      (∃ k, L ≤ k ∧ k < N ∧ childSeq g k = 2 * s') := by
  -- Adam hands over control at the largest level; Eve produces the priority `3`
  obtain ⟨g1, hg1, hg1ext, hprioL, hchildL, hbranch⟩ := exists_hist_handover hf hend
  have heve3 : Eve3 S w (memSeq S f L) := by
    rw [hmem]
    exact (hfw w hw).2
  obtain ⟨-, hg1end, hprioL1, hchildL1⟩ : Eve3 S w (memSeq S f L) ∧
      g1 (L + 2) = (w ++ [2 * s'] ++ [0], .A s') ∧ prioSeq g1 (L + 1) = 3 ∧
      childSeq g1 (L + 1) = 0 := by
    rcases hbranch with h | ⟨hno, -, -, -⟩
    · exact h
    · exact absurd heve3 hno
  -- Adam descends in the direction `0` and returns to a position with the state `hub`
  have hstep : Step (s' + 1) (g1 (L + 2)) (w ++ [2 * s'] ++ [0] ++ [0], .hub) := by
    rw [hg1end]
    exact step_A_hub (by omega) (by omega) rfl
  have heve : ∀ i, (g1 (L + 2)).2 = .E i →
      ((w ++ [2 * s'] ++ [0] ++ [0], St.hub) : TPos)
        = S.move (memSeq S g1 (L + 2)) (g1 (L + 2)) := by
    intro i hi
    rw [hg1end] at hi
    exact absurd hi (by simp)
  have hg2 : IsHist S (snoc g1 (L + 2) (w ++ [2 * s'] ++ [0] ++ [0], .hub)) (L + 3) := by
    have := isHist_snoc hg1 hstep heve
    rwa [show L + 2 + 1 = L + 3 from rfl] at this
  set w0 : TNode := w ++ [2 * s'] ++ [0] ++ [0] with hw0
  set g2 : ℕ → TPos := snoc g1 (L + 2) (w0, .hub) with hg2def
  have hg2ext : ∀ k, k ≤ L + 2 → g2 k = g1 k := fun k hk => snoc_of_le hk
  have hg2end : g2 (L + 3) = (w0, .hub) := snoc_succ
  have hwdesc : Desc (2 * (s' + 1)) w w0 := by
    refine ⟨[2 * s', 0, 0], by simp [hw0], ?_⟩
    intro c hc
    simp only [List.mem_cons, List.not_mem_nil, or_false] at hc
    rcases hc with rfl | rfl | rfl <;> omega
  have hw0desc : Desc (2 * (s' + 1)) w1 w0 := hw.trans hwdesc
  -- Adam walks to a position with the prescribed memory state, using only small directions
  obtain ⟨g, N, w3, hg, hLN, hgext, hgend, hgmem, hdesc3, hgchild⟩ :=
    claim44 IH hb hwin (fun u hu => (hfw u hu).1) hg2 hg2end hw0desc
  have hggl : ∀ k, k ≤ L + 2 → g k = g1 k := fun k hk => by
    rw [hgext k (by omega), hg2ext k hk]
  refine ⟨g, N, w3, hg, by omega, fun k hk => ?_, hgend, hw0desc.trans (hdesc3.mono (by omega)),
    hgmem, ?_, ⟨L + 1, by omega, by omega, ?_⟩, ⟨L, by omega, by omega, ?_⟩⟩
  · rw [hggl k (by omega), hg1ext k hk]
  · have hcs : ∀ k, k + 1 ≤ L + 2 → childSeq g k = childSeq g1 k := by
      intro k hk
      show (g (k + 1)).1.getLastD 0 = (g1 (k + 1)).1.getLastD 0
      rw [hggl (k + 1) hk]
    have hchild2 : childSeq g (L + 2) = 0 := by
      refine childSeq_eq ?_
      rw [hgext (L + 2) (by omega), hgext (L + 3) (by omega), hg2ext (L + 2) (by omega),
        hg2end, hg1end]
    intro k hk1 hk2
    rcases Nat.lt_or_ge k (L + 3) with h | h
    · rcases (by omega : k = L ∨ k = L + 1 ∨ k = L + 2) with rfl | rfl | rfl
      · have h0 : childSeq g k = 2 * s' := by rw [hcs k (by omega), hchildL]
        omega
      · have h0 : childSeq g (L + 1) = 0 := by rw [hcs (L + 1) (by omega), hchildL1]
        omega
      · omega
    · exact le_of_lt (hgchild k h hk2)
  · show prio (g (L + 1)) (g (L + 1 + 1)) = 3
    rw [hggl (L + 1) (by omega), hggl (L + 1 + 1) (by omega)]
    exact hprioL1
  · show (g (L + 1)).1.getLastD 0 = 2 * s'
    rw [hggl (L + 1) (by omega)]
    exact hchildL

/-! ### The induction of Lemma 42 -/

/-- In `G₀` no move at all is possible, so the initial memory state is the only one reachable
at the root: the bound `0` is never satisfied. -/
theorem not_reachBound_zero (S : MemStrat 0 M) : ¬ ReachBound S 0 := by
  intro hb
  refine hb [] (fun _ => S.init) (fun _ => reach_root S) (fun a b _ => ?_)
  omega

/-- The induction step (and the base case) of Lemma 42: if at every position with the state
`hub` Eve's strategy reaches at most `s'+1` memory states, then it is not winning. -/
theorem core (s' : ℕ) (IH : ∀ (M' : Type) (S' : MemStrat s' M'), ReachBound S' s' → ¬ Wins S')
    {M : Type} (S : MemStrat (s' + 1) M) (hb : ReachBound S (s' + 1)) : ¬ Wins S := by
  classical
  intro hwin
  -- Claim 43: a subtree all of whose nodes allow the priority `3`
  obtain ⟨w1, f0, L0, hf0, hf0end, hallow⟩ := claim43 hwin
  have hall : ∀ u, ∃ m, Desc (2 * (s' + 1)) w1 u → Reach S (u, .hub) m ∧ Eve3 S u m := by
    intro u
    by_cases h : Desc (2 * (s' + 1)) w1 u
    · obtain ⟨m, h1, h2⟩ := hallow u h
      exact ⟨m, fun _ => ⟨h1, h2⟩⟩
    · exact ⟨S.init, fun hc => absurd hc h⟩
  choose fw hfw using hall
  -- the first round: reach a position with the prescribed memory state
  obtain ⟨fa, La, wa, hfa, -, -, hfaend, hfamem, hdesca, -⟩ :=
    claim44 IH hb hwin (fun u hu => (hfw u hu).1) hf0 hf0end (Desc.refl _ w1)
  have hwadesc : Desc (2 * (s' + 1)) w1 wa := hdesca.mono (by omega)
  -- iterate the rounds
  set X := {p : (ℕ → TPos) × ℕ // IsHist S p.1 p.2 ∧ ∃ w, p.1 p.2 = (w, .hub) ∧
    Desc (2 * (s' + 1)) w1 w ∧ memSeq S p.1 p.2 = fw w} with hX
  have hstepX : ∀ x : X, ∃ y : X, x.1.2 < y.1.2 ∧ (∀ k, k ≤ x.1.2 → y.1.1 k = x.1.1 k) ∧
      (∀ k, x.1.2 ≤ k → k < y.1.2 → childSeq y.1.1 k ≤ 2 * s') ∧
      (∃ k, x.1.2 ≤ k ∧ k < y.1.2 ∧ prioSeq y.1.1 k = 3) ∧
      (∃ k, x.1.2 ≤ k ∧ k < y.1.2 ∧ childSeq y.1.1 k = 2 * s') := by
    rintro ⟨⟨f, L⟩, hf, w, hend, hwdesc, hmem⟩
    obtain ⟨g, N, w', hg, hlt, hext, hgend, hdesc', hgmem, hchild, h3, h2s⟩ :=
      round_final IH hb hwin hfw hf hend hwdesc hmem
    exact ⟨⟨⟨g, N⟩, hg, w', hgend, hdesc', hgmem⟩, hlt, hext, hchild, h3, h2s⟩
  obtain ⟨u, -, hu⟩ :=
    exists_seq (fun x y : X => x.1.2 < y.1.2 ∧ (∀ k, k ≤ x.1.2 → y.1.1 k = x.1.1 k) ∧
      (∀ k, x.1.2 ≤ k → k < y.1.2 → childSeq y.1.1 k ≤ 2 * s') ∧
      (∃ k, x.1.2 ≤ k ∧ k < y.1.2 ∧ prioSeq y.1.1 k = 3) ∧
      (∃ k, x.1.2 ≤ k ∧ k < y.1.2 ∧ childSeq y.1.1 k = 2 * s'))
      ⟨⟨fa, La⟩, hfa, wa, hfaend, hwadesc, hfamem⟩ hstepX
  set F : ℕ → ℕ → TPos := fun n => (u n).1.1 with hF
  set L : ℕ → ℕ := fun n => (u n).1.2 with hL
  obtain ⟨π, hrun, hπ⟩ := exists_isRun_of_chain S F L (fun n => (u n).2.1)
    (fun n => (hu n).1) (fun n k hk => (hu n).2.1 k hk)
  have hLmono : ∀ n, L n < L (n + 1) := fun n => (hu n).1
  have hgrow : ∀ n, L 0 + n ≤ L n := by
    intro n
    induction n with
    | zero => omega
    | succ n ih => have := hLmono n; omega
  have hprioπ : ∀ n k, k + 1 ≤ L n → prioSeq π k = prioSeq (F n) k := by
    intro n k hk
    show prio (π k) (π (k + 1)) = prio (F n k) (F n (k + 1))
    rw [hπ n k (by omega), hπ n (k + 1) hk]
  have hchildπ : ∀ n k, k + 1 ≤ L n → childSeq π k = childSeq (F n) k := by
    intro n k hk
    show (π (k + 1)).1.getLastD 0 = (F n (k + 1)).1.getLastD 0
    rw [hπ n (k + 1) hk]
  refine (not_win_of_three_even (π := π) (d := 2 * s') ?_ (fun N => ?_) (fun N => ?_)
    ⟨L 0, fun k hk => ?_⟩) (hwin π hrun)
  · rw [Nat.not_odd_iff_even]
    exact ⟨s', by ring⟩
  · obtain ⟨k, hk1, hk2, hk3⟩ := (hu N).2.2.2.1
    have hk1' : L N ≤ k := hk1
    have hk2' : k < L (N + 1) := hk2
    have := hgrow N
    exact ⟨k, by omega, by rw [hprioπ (N + 1) k (by omega)]; exact hk3⟩
  · obtain ⟨k, hk1, hk2, hk3⟩ := (hu N).2.2.2.2
    have hk1' : L N ≤ k := hk1
    have hk2' : k < L (N + 1) := hk2
    have := hgrow N
    exact ⟨k, by omega, by rw [hchildπ (N + 1) k (by omega)]; exact hk3⟩
  · obtain ⟨n, hn1, hn2⟩ := exists_index_of_lt hLmono hk
    rw [hchildπ (n + 1) k (by omega)]
    exact (hu n).2.2.1 k hn1 hn2

/-- **Lemma 42**, in the form in which it is proved by induction: Eve cannot win `Gₛ` with a
strategy that reaches at most `s` different memory states at every position with the state
`hub`. -/
theorem not_wins_of_reachBound : ∀ (t : ℕ) (M : Type) (S : MemStrat (t + 1) M),
    ReachBound S (t + 1) → ¬ Wins S := by
  intro t
  induction t with
  | zero =>
    intro M S hb
    exact core 0 (fun M' S' hb' => absurd hb' (not_reachBound_zero S')) S hb
  | succ t ih =>
    intro M S hb
    exact core (t + 1) ih S hb

/-- A winning strategy of Eve in `Gₛ` (`s ≥ 1`) reaches `s + 1` different memory states at
some position with the state `hub`. -/
theorem exists_many_memStates {s : ℕ} (hs : 0 < s) {M : Type} (S : MemStrat s M)
    (hwin : Wins S) :
    ∃ (w : TNode) (g : Fin (s + 1) → M), (∀ k, Reach S (w, .hub) (g k)) ∧
      Function.Injective g := by
  obtain ⟨t, rfl⟩ : ∃ t, s = t + 1 := ⟨s - 1, by omega⟩
  by_contra hcon
  push_neg at hcon
  exact not_wins_of_reachBound t M S (fun w g hg hginj => hcon w g hg hginj) hwin

/-- **Lemma 42.**  Eve cannot win `Gₛ` (`s ≥ 1`) with a memory of at most `s` states. -/
theorem lemma42 {s : ℕ} (hs : 0 < s) {M : Type} [Finite M] (hcard : Nat.card M ≤ s)
    (S : MemStrat s M) : ¬ Wins S := by
  intro hwin
  obtain ⟨w, g, -, hginj⟩ := exists_many_memStates hs S hwin
  have := Nat.card_le_card_of_injective g hginj
  simp only [Nat.card_eq_fintype_card, Fintype.card_fin] at this
  omega

/-- **Lemma 42**, in terms of the number of memory states: a winning strategy of Eve in `Gₛ`
(`s ≥ 1`) needs at least `s + 1` memory states. -/
theorem card_ge_of_wins {s : ℕ} (hs : 0 < s) {M : Type} [Finite M] (S : MemStrat s M)
    (hwin : Wins S) : s + 1 ≤ Nat.card M := by
  by_contra hcon
  exact lemma42 hs (by omega) S hwin

/-- The memory used by Eve's winning strategy `altStrat s` has `2 ^ s` states. -/
theorem card_mem (s : ℕ) : Nat.card (Mem s) = 2 ^ s := by
  simp [Mem, Nat.card_eq_fintype_card]

/-- **Proposition 41.**  For every `s ≥ 1`, the game `Gₛ` is a prioritized Borel game using
three priorities in which Eve wins with a finite memory (of `2 ^ s` states), while every
winning strategy of hers needs at least `s + 1` memory states. -/
theorem prop41 {s : ℕ} (hs : 0 < s) :
    Wins (altStrat s) ∧ Nat.card (Mem s) = 2 ^ s ∧
      ∀ (M : Type) [Finite M] (S : MemStrat s M), Wins S → s + 1 ≤ Nat.card M :=
  ⟨altStrat_wins s, card_mem s, fun _ _ S hS => card_ge_of_wins hs S hS⟩

end ThreePrio

end BorelMSO


==> anc/lean-formalization/BorelMSO/Memory/ThreePriorities/Sub.lean <==
import BorelMSO.Memory.ThreePriorities.Hist

/-!
# The subgame `G_{s-1}` of `Gₛ` played below a node

The proof of Lemma 42 of the paper is by induction on `s`; the induction step uses the
observation that the fragment of `Gₛ` that starts at a position `(w, q̂)` and in which the
two largest directions (and the states `p_s`, `q_s`) are forbidden is isomorphic to
`G_{s-1}`.  In the present formalization the isomorphism is just the translation of nodes
by the prefix `w`, since a move of `G_{s-1}` is literally a move of `Gₛ`
(`BorelMSO.ThreePrio.Step.mono`).

This file defines:

* `BorelMSO.ThreePrio.sub S w m₀`: the strategy of Eve in `G_{s-1}` induced by a strategy
  `S` of `Gₛ` below the node `w`, starting from the memory state `m₀`;
* `BorelMSO.ThreePrio.graft f L w g`: the play (or history) of `Gₛ` obtained by following
  the history `f` up to the time `L` and then the play `g` of `G_{s-1}`, translated below
  the node `w`.

The main results are `BorelMSO.ThreePrio.wins_sub` (the induced strategy is winning if `S`
is) and `BorelMSO.ThreePrio.reach_of_sub` (a memory state reachable in the subgame is
reachable in `Gₛ` by an extension of the history `f` that uses only small directions).
-/

namespace BorelMSO

namespace ThreePrio

variable {s' : ℕ} {M : Type}

/-! ### Shifting positions by a prefix -/

/-- The position `p` seen below the node `w`. -/
def shiftPos (w : TNode) (p : TPos) : TPos := (w ++ p.1, p.2)

/-- The inverse of `shiftPos` on the positions below `w`. -/
def unshiftPos (w : TNode) (p : TPos) : TPos := (p.1.drop w.length, p.2)

@[simp] theorem unshift_shift (w : TNode) (p : TPos) : unshiftPos w (shiftPos w p) = p := by
  simp [unshiftPos, shiftPos]

theorem shift_unshift {w : TNode} {p : TPos} {u : TNode} (h : p.1 = w ++ u) :
    shiftPos w (unshiftPos w p) = p := by
  obtain ⟨v, st⟩ := p
  simp only at h
  subst h
  simp [unshiftPos, shiftPos]

@[simp] theorem shiftPos_fst (w : TNode) (p : TPos) : (shiftPos w p).1 = w ++ p.1 := rfl

@[simp] theorem shiftPos_snd (w : TNode) (p : TPos) : (shiftPos w p).2 = p.2 := rfl

/-- The moves are preserved by the translation below a node. -/
theorem step_shift {s : ℕ} {p q : TPos} (h : Step s p q) (w : TNode) :
    Step s (shiftPos w p) (shiftPos w q) := by
  obtain ⟨v, st⟩ := p
  obtain ⟨v', st'⟩ := q
  cases st with
  | hub =>
    obtain ⟨j, hj, hjs, hd⟩ := step_hub h rfl
    simp only at hj hd
    subst hj
    show Step s (w ++ v, .hub) (w ++ v', .E j)
    exact step_hub_E hjs (by rw [hd, List.append_assoc])
  | A i =>
    obtain ⟨hq, hi, d, hdle, hd⟩ := step_A h rfl
    simp only at hq hd
    rcases hq with hq | hq <;> subst hq
    · show Step s (w ++ v, .A i) (w ++ v', .A i)
      exact step_A_A hi hdle (by rw [hd, List.append_assoc])
    · show Step s (w ++ v, .A i) (w ++ v', .hub)
      exact step_A_hub hi hdle (by rw [hd, List.append_assoc])
  | E i =>
    obtain ⟨hq, hi, hd⟩ := step_eve h rfl
    simp only at hq hd
    subst hq
    show Step s (w ++ v, .E i) (w ++ v', .A i)
    refine step_E_A hi ?_
    rcases hd with hd | hd
    · left; rw [hd, List.append_assoc]
    · right; rw [hd, List.append_assoc]

/-- The priority of a move does not change under the translation below a node. -/
theorem prio_shift (w : TNode) (p q : TPos) : prio (shiftPos w p) (shiftPos w q) = prio p q := by
  obtain ⟨v, st⟩ := p
  cases st with
  | hub => rfl
  | A i => rfl
  | E i =>
    show (if (shiftPos w q).1 = w ++ v ++ [0] then 3 else 2) = if q.1 = v ++ [0] then 3 else 2
    by_cases h : q.1 = v ++ [0]
    · simp [shiftPos, h]
    · have hne : ¬ ((shiftPos w q).1 = w ++ v ++ [0]) := by
        show ¬ (w ++ q.1 = w ++ v ++ [0])
        rw [List.append_assoc]
        simpa using h
      rw [if_neg hne, if_neg h]

/-! ### The induced strategy in the subgame -/

/-- The strategy of Eve in `G_{s'}` induced by a strategy of `G_{s'+1}` below the node `w`,
starting from the memory state `m₀`. -/
def sub (S : MemStrat (s' + 1) M) (w : TNode) (m0 : M) : MemStrat s' M where
  init := m0
  upd := fun m p q => S.upd m (shiftPos w p) (shiftPos w q)
  move := fun m p => unshiftPos w (S.move m (shiftPos w p))
  move_legal := by
    intro m v i hi
    have hlegal := S.move_legal m (w ++ v) i (by omega)
    obtain ⟨hst, -, hnode⟩ := step_eve hlegal rfl
    have hpref : ∃ u, (S.move m (w ++ v, .E i)).1 = w ++ u := by
      rcases hnode with h | h
      · exact ⟨v ++ [0], by rw [h, List.append_assoc]⟩
      · exact ⟨v ++ [2 * i + 1], by rw [h, List.append_assoc]⟩
    obtain ⟨u, hu⟩ := hpref
    have hshift : shiftPos w (unshiftPos w (S.move m (w ++ v, .E i)))
        = S.move m (w ++ v, .E i) := shift_unshift hu
    have hstep : Step (s' + 1) (shiftPos w (v, .E i))
        (shiftPos w (unshiftPos w (S.move m (shiftPos w (v, .E i))))) := by
      rw [show shiftPos w (v, .E i) = (w ++ v, .E i) from rfl, hshift]
      exact hlegal
    -- transport the move back to the subgame
    set q : TPos := unshiftPos w (S.move m (shiftPos w (v, .E i))) with hq
    have hq2 : q.2 = .A i := by rw [hq]; exact hst
    have hnode' : q.1 = v ++ [0] ∨ q.1 = v ++ [2 * i + 1] := by
      have := hnode
      rw [hq]
      simp only [unshiftPos, shiftPos]
      rcases this with h | h
      · left
        rw [show (S.move m (w ++ v, .E i)).1 = w ++ (v ++ [0]) by rw [h, List.append_assoc]]
        simp
      · right
        rw [show (S.move m (w ++ v, .E i)).1 = w ++ (v ++ [2 * i + 1]) by
          rw [h, List.append_assoc]]
        simp
    show Step s' (v, .E i) q
    rw [show q = (q.1, .A i) by rw [← hq2]]
    exact step_E_A hi hnode'

@[simp] theorem sub_init (S : MemStrat (s' + 1) M) (w : TNode) (m0 : M) :
    (sub S w m0).init = m0 := rfl

@[simp] theorem sub_upd (S : MemStrat (s' + 1) M) (w : TNode) (m0 : M) (m : M) (p q : TPos) :
    (sub S w m0).upd m p q = S.upd m (shiftPos w p) (shiftPos w q) := rfl

@[simp] theorem sub_move (S : MemStrat (s' + 1) M) (w : TNode) (m0 : M) (m : M) (p : TPos) :
    (sub S w m0).move m p = unshiftPos w (S.move m (shiftPos w p)) := rfl

/-! ### Grafting a play of the subgame onto a history -/

/-- The play of `Gₛ` that follows the history `f` up to the time `L`, and then the play `g`
of the subgame, translated below the node `w`. -/
def graft (f : ℕ → TPos) (L : ℕ) (w : TNode) (g : ℕ → TPos) : ℕ → TPos :=
  fun k => if k ≤ L then f k else shiftPos w (g (k - L))

section Graft

variable {S : MemStrat (s' + 1) M} {f : ℕ → TPos} {L : ℕ} {w : TNode} {m0 : M} {g : ℕ → TPos}

theorem graft_of_le {k : ℕ} (h : k ≤ L) : graft f L w g k = f k := by simp [graft, h]

theorem graft_of_ge (hend : f L = (w, .hub)) (hg : g 0 = rootPos) {k : ℕ} (h : L ≤ k) :
    graft f L w g k = shiftPos w (g (k - L)) := by
  rcases Nat.lt_or_ge L k with hlt | hge
  · simp [graft, Nat.not_le.2 hlt]
  · have hk : k = L := by omega
    subst hk
    simp only [graft, le_refl, if_pos, Nat.sub_self, hg, rootPos, shiftPos]
    rw [hend]
    simp

theorem memSeq_graft (hend : f L = (w, .hub)) (hm : memSeq S f L = m0)
    (hg : g 0 = rootPos) (k : ℕ) :
    memSeq S (graft f L w g) (L + k) = memSeq (sub S w m0) g k := by
  induction k with
  | zero =>
    show memSeq S (graft f L w g) L = m0
    rw [memSeq_congr (f := graft f L w g) (g := f) fun j hj => graft_of_le hj, hm]
  | succ k ih =>
    show S.upd (memSeq S (graft f L w g) (L + k)) (graft f L w g (L + k))
        (graft f L w g (L + k + 1)) = _
    rw [ih, graft_of_ge hend hg (by omega), graft_of_ge hend hg (by omega)]
    simp only [Nat.add_sub_cancel_left, show L + k + 1 - L = k + 1 by omega]
    rfl

theorem isHist_graft (hf : IsHist S f L) (hend : f L = (w, .hub)) (hm : memSeq S f L = m0)
    {n : ℕ} (hg : IsHist (sub S w m0) g n) : IsHist S (graft f L w g) (L + n) := by
  have hg0 : g 0 = rootPos := hg.1
  refine ⟨?_, fun k hk => ?_, fun k hk i hi => ?_⟩
  · rw [graft_of_le (by omega)]; exact hf.1
  · rcases Nat.lt_or_ge k L with h | h
    · rw [graft_of_le (by omega), graft_of_le (by omega)]
      exact hf.2.1 k h
    · rw [graft_of_ge hend hg0 (by omega), graft_of_ge hend hg0 (by omega),
        show k + 1 - L = (k - L) + 1 by omega]
      exact (step_shift (hg.2.1 (k - L) (by omega)) w).mono (by omega)
  · rcases Nat.lt_or_ge k L with h | h
    · rw [graft_of_le (by omega), graft_of_le (by omega)] at *
      rw [hf.2.2 k h i hi,
        memSeq_congr (S := S) (f := graft f L w g) (g := f) fun j hj => graft_of_le (by omega)]
    · have hjn : k - L < n := by omega
      have hk' : (g (k - L)).2 = .E i := by
        rw [graft_of_ge hend hg0 (by omega)] at hi
        simpa using hi
      have hi_lt : i < s' := (step_eve (hg.2.1 (k - L) hjn) hk').2.1
      have hgE : shiftPos w (g (k - L)) = (w ++ (g (k - L)).1, .E i) := by
        show (w ++ (g (k - L)).1, (g (k - L)).2) = _
        rw [hk']
      have hmove := hg.2.2 (k - L) hjn i hk'
      have hmem : memSeq S (graft f L w g) k = memSeq (sub S w m0) g (k - L) := by
        rw [show k = L + (k - L) by omega, memSeq_graft hend hm hg0]
        simp
      have hlegal := S.move_legal (memSeq (sub S w m0) g (k - L)) (w ++ (g (k - L)).1) i
        (by omega)
      obtain ⟨-, -, hnode⟩ := step_eve hlegal rfl
      have hpref : ∃ u,
          (S.move (memSeq (sub S w m0) g (k - L)) (w ++ (g (k - L)).1, .E i)).1 = w ++ u := by
        rcases hnode with h' | h'
        · exact ⟨(g (k - L)).1 ++ [0], by rw [h', List.append_assoc]⟩
        · exact ⟨(g (k - L)).1 ++ [2 * i + 1], by rw [h', List.append_assoc]⟩
      obtain ⟨u, hu⟩ := hpref
      rw [graft_of_ge hend hg0 (by omega), show k + 1 - L = (k - L) + 1 by omega, hmove, hmem,
        graft_of_ge hend hg0 (by omega)]
      simp only [sub_move, hgE]
      exact shift_unshift hu

theorem isRun_graft (hf : IsHist S f L) (hend : f L = (w, .hub)) (hm : memSeq S f L = m0)
    (hg : IsRun (sub S w m0) g) : IsRun S (graft f L w g) := by
  have hg0 : g 0 = rootPos := hg.1.1
  constructor
  · refine ⟨?_, fun k => ?_⟩
    · rw [graft_of_le (by omega)]; exact hf.1
    · have : IsHist (sub S w m0) g (k + 1) :=
        ⟨hg.1.1, fun j _ => hg.1.2 j, fun j _ i hi => hg.2 j i hi⟩
      have := isHist_graft hf hend hm this
      rcases Nat.lt_or_ge k (L + (k + 1)) with h | h
      · exact this.2.1 k h
      · omega
  · intro k i hi
    have : IsHist (sub S w m0) g (k + 1) :=
      ⟨hg.1.1, fun j _ => hg.1.2 j, fun j _ i hi => hg.2 j i hi⟩
    have hh := isHist_graft hf hend hm this
    exact hh.2.2 k (by omega) i hi

/-- The priorities produced by a grafted play, after the time `L`. -/
theorem prioSeq_graft (hend : f L = (w, .hub)) (hg0 : g 0 = rootPos) (k : ℕ) :
    prioSeq (graft f L w g) (L + k) = prioSeq g k := by
  show prio (graft f L w g (L + k)) (graft f L w g (L + k + 1)) = prio (g k) (g (k + 1))
  rw [graft_of_ge hend hg0 (by omega), graft_of_ge hend hg0 (by omega)]
  simp only [Nat.add_sub_cancel_left, show L + k + 1 - L = k + 1 by omega]
  exact prio_shift w (g k) (g (k + 1))

/-- The children produced by a grafted play, after the time `L`. -/
theorem childSeq_graft (hend : f L = (w, .hub)) (hgplay : IsPlay s' g) (k : ℕ) :
    childSeq (graft f L w g) (L + k) = childSeq g k := by
  obtain ⟨c, hc⟩ := step_child (hgplay.2 k)
  have h1 : (graft f L w g (L + k + 1)).1 = (graft f L w g (L + k)).1 ++ [c] := by
    rw [graft_of_ge hend hgplay.1 (by omega), graft_of_ge hend hgplay.1 (by omega)]
    simp only [Nat.add_sub_cancel_left, show L + k + 1 - L = k + 1 by omega, shiftPos_fst, hc,
      List.append_assoc]
  rw [childSeq_eq h1, childSeq_eq hc]

end Graft

/-! ### Shifting the index of a sequence -/

theorem infOften_shift {f : ℕ → ℕ} {c i : ℕ} : InfOften f i ↔ InfOften (fun t => f (c + t)) i := by
  constructor
  · intro h N
    obtain ⟨n, hn, hval⟩ := h (c + N)
    refine ⟨n - c, by omega, ?_⟩
    show f (c + (n - c)) = i
    rw [show c + (n - c) = n by omega]; exact hval
  · intro h N
    obtain ⟨t, ht, hval⟩ := h N
    exact ⟨c + t, by omega, hval⟩

theorem maxInfOften_shift {f : ℕ → ℕ} {c i : ℕ} :
    MaxInfOften f i ↔ MaxInfOften (fun t => f (c + t)) i := by
  constructor
  · rintro ⟨h1, h2⟩
    exact ⟨infOften_shift.1 h1, fun j hj hcon => h2 j hj (infOften_shift.2 hcon)⟩
  · rintro ⟨h1, h2⟩
    exact ⟨infOften_shift.2 h1, fun j hj hcon => h2 j hj (infOften_shift.1 hcon)⟩

theorem maxInfOften_congr {f h : ℕ → ℕ} {c i : ℕ} (hfh : ∀ k, f (c + k) = h k) :
    MaxInfOften f i ↔ MaxInfOften h i := by
  rw [maxInfOften_shift (c := c)]
  constructor
  · rintro ⟨h1, h2⟩
    refine ⟨fun N => ?_, fun j hj hcon => h2 j hj fun N => ?_⟩
    · obtain ⟨n, hn, hval⟩ := h1 N
      refine ⟨n, hn, ?_⟩
      rw [← hfh n]; exact hval
    · obtain ⟨n, hn, hval⟩ := hcon N
      refine ⟨n, hn, ?_⟩
      show f (c + n) = j
      rw [hfh n]; exact hval
  · rintro ⟨h1, h2⟩
    refine ⟨fun N => ?_, fun j hj hcon => h2 j hj fun N => ?_⟩
    · obtain ⟨n, hn, hval⟩ := h1 N
      refine ⟨n, hn, ?_⟩
      show f (c + n) = i
      rw [hfh n]; exact hval
    · obtain ⟨n, hn, hval⟩ := hcon N
      refine ⟨n, hn, ?_⟩
      rw [← hfh n]; exact hval

/-! ### Transfer of the winning condition and of the reachable memory states -/

/-- If Eve's strategy is winning in `Gₛ`, then the strategy it induces below a node reached
by a history is winning in the subgame `G_{s-1}`. -/
theorem wins_sub {S : MemStrat (s' + 1) M} {f : ℕ → TPos} {L : ℕ} {w : TNode} {m0 : M}
    (hf : IsHist S f L) (hend : f L = (w, .hub)) (hm : memSeq S f L = m0) (hwin : Wins S) :
    Wins (sub S w m0) := by
  intro g hg
  have hrun := isRun_graft hf hend hm hg
  have hwg := hwin _ hrun
  have hprio : ∀ k, prioSeq (graft f L w g) (L + k) = prioSeq g k :=
    fun k => prioSeq_graft hend hg.1.1 k
  have hchild : ∀ k, childSeq (graft f L w g) (L + k) = childSeq g k :=
    fun k => childSeq_graft hend hg.1 k
  rcases hwg with h | ⟨h3, d, hd, hodd⟩
  · exact Or.inl ((maxInfOften_congr hprio).1 h)
  · exact Or.inr ⟨(maxInfOften_congr hprio).1 h3, d, (maxInfOften_congr hchild).1 hd, hodd⟩

/-- A memory state reachable at a position `(v, hub)` of the subgame below `w` is reachable
in `Gₛ` at `(w ++ v, hub)` by an extension of the history `f` that uses only the directions
`< 2s'`. -/
theorem reach_of_sub {S : MemStrat (s' + 1) M} {f : ℕ → TPos} {L : ℕ} {w : TNode} {m0 : M}
    (hf : IsHist S f L) (hend : f L = (w, .hub)) (hm : memSeq S f L = m0) {v : TNode} {m : M}
    (hr : Reach (sub S w m0) (v, .hub) m) :
    ∃ g N, IsHist S g N ∧ L ≤ N ∧ (∀ k, k ≤ L → g k = f k) ∧ g N = (w ++ v, .hub) ∧
      memSeq S g N = m ∧ (∀ k, L ≤ k → k < N → childSeq g k < 2 * s') ∧
      ∀ c ∈ v, c < 2 * s' := by
  obtain ⟨h, n, hh, hend', hmem⟩ := hr
  refine ⟨graft f L w h, L + n, isHist_graft hf hend hm hh, by omega,
    fun k hk => graft_of_le hk, ?_, ?_, ?_, ?_⟩
  · rw [graft_of_ge hend hh.1 (by omega)]
    simp only [Nat.add_sub_cancel_left, hend']
    rfl
  · rw [memSeq_graft hend hm hh.1, hmem]
  · intro k hk1 hk2
    have hstep := hh.2.1 (k - L) (by omega)
    obtain ⟨c, hc⟩ := step_child hstep
    have h1 : (graft f L w h (k + 1)).1 = (graft f L w h k).1 ++ [c] := by
      rw [graft_of_ge hend hh.1 (by omega), graft_of_ge hend hh.1 (by omega),
        show k + 1 - L = (k - L) + 1 by omega]
      simp only [shiftPos_fst, hc, List.append_assoc]
    rw [childSeq_eq h1]
    exact child_lt hstep hc
  · intro c hc
    refine child_mem_lt hh n le_rfl c ?_
    rw [hend']
    exact hc

end ThreePrio

end BorelMSO


==> anc/lean-formalization/BorelMSO/Memory/ThreePriorities/Upper.lean <==
import BorelMSO.Memory.ThreePriorities.Basic

/-!
# Eve wins `Gₛ` with finite memory

This file proves that Eve wins the game `Gₛ` of Section 5.3.2 with the finite memory
`Fin s → Bool`: she remembers, for each level `i`, which of her two moves she made the last
time Adam handed control to her at level `i`, and she then makes the other one.

As in the paper ("for each `i ∈ {1, …, s}`, she remembers which choice she made the last
time `i` was selected by Adam"), this memory keeps one bit per level, i.e. it has `2^s`
states, which is the number of memory states stated in the paper for this strategy.

The verification of the strategy is the argument of the paper: let `t` be the greatest level
at which Adam hands over control infinitely often.  At level `t` Eve's two moves alternate,
so she produces the priority `3` infinitely often and the child `2t+1` infinitely often;
and every child produced late enough is at most `2t+1`, because the level of the state `A i`
in which Adam descends is the level of the hand-over that preceded it.  Hence the greatest
child occurring infinitely often is `2t+1`, which is odd, and Eve wins.
-/

namespace BorelMSO

namespace ThreePrio

open Classical in
/-- The least element of an infinite set of naturals above a given point. -/
theorem exists_least_mem_gt {S : Set ℕ} (hS : S.Infinite) (n : ℕ) :
    ∃ m, n < m ∧ m ∈ S ∧ ∀ k, n < k → k < m → k ∉ S := by
  have hP : ∃ m, n < m ∧ m ∈ S := by
    obtain ⟨m, hm, hlt⟩ := hS.exists_gt n
    exact ⟨m, hlt, hm⟩
  refine ⟨Nat.find hP, (Nat.find_spec hP).1, (Nat.find_spec hP).2, ?_⟩
  intro k hk hkm hkS
  exact absurd ⟨hk, hkS⟩ (Nat.find_min hP hkm)

/-- Along an infinite set of indices, a function bounded by `s` has a greatest value that is
taken infinitely often. -/
theorem exists_max_infinite_fiber {S : Set ℕ} (hS : S.Infinite) (f : ℕ → ℕ) {s : ℕ}
    (hf : ∀ n ∈ S, f n < s) :
    ∃ t, {n | n ∈ S ∧ f n = t}.Infinite ∧ ∀ j, t < j → ¬ {n | n ∈ S ∧ f n = j}.Infinite := by
  classical
  set g : ℕ → ℕ := fun n => if n ∈ S then f n + 1 else 0 with hg
  have hgle : ∀ n, g n ≤ s := by
    intro n
    by_cases hn : n ∈ S
    · have := hf n hn
      simp [hg, hn]; omega
    · simp [hg, hn]
  obtain ⟨i, hi1, hi2⟩ := exists_maxInfOften hgle
  -- some value is taken infinitely often along `S`
  have hsome : ∃ j, j < s ∧ {n | n ∈ S ∧ f n = j}.Infinite := by
    by_contra hcon
    push_neg at hcon
    have hsub : S ⊆ ⋃ j ∈ Finset.range s, {n | n ∈ S ∧ f n = j} := by
      intro n hn
      exact Set.mem_biUnion (Finset.mem_range.2 (hf n hn)) ⟨hn, rfl⟩
    refine hS (Set.Finite.subset (Set.Finite.biUnion (Finset.range s).finite_toSet ?_) hsub)
    intro j hj
    exact hcon j (Finset.mem_range.1 hj)
  obtain ⟨j, hjs, hjinf⟩ := hsome
  have hjg : InfOften g (j + 1) := by
    rw [infOften_iff_infinite]
    refine hjinf.mono ?_
    rintro n ⟨hn, hfn⟩
    simp [hg, hn, hfn]
  have hij : j + 1 ≤ i := by
    by_contra hlt
    exact hi2 (j + 1) (by omega) hjg
  refine ⟨i - 1, ?_, ?_⟩
  · rw [infOften_iff_infinite] at hi1
    refine hi1.mono ?_
    intro n hn
    simp only [Set.mem_setOf_eq, hg] at hn
    by_cases hnS : n ∈ S
    · simp only [hnS, if_pos] at hn
      exact ⟨hnS, by omega⟩
    · simp only [hnS, if_neg, not_false_iff] at hn
      omega
  · intro k hk hkinf
    have : InfOften g (k + 1) := by
      rw [infOften_iff_infinite]
      refine hkinf.mono ?_
      rintro n ⟨hn, hfn⟩
      simp [hg, hn, hfn]
    exact hi2 (k + 1) (by omega) this

/-! ### Eve's strategy -/

variable {s : ℕ}

/-- Eve's memory: one bit per level. -/
abbrev Mem (s : ℕ) := Fin s → Bool

/-- The bit of the memory at a level, `false` outside the range of levels. -/
def bit (m : Mem s) (i : ℕ) : Bool := if h : i < s then m ⟨i, h⟩ else false

/-- Eve's move: at level `i` she goes to the child `2i+1` (priority `2`) if her bit is set,
and to the child `0` (priority `3`) otherwise. -/
def eveMove (m : Mem s) (p : TPos) : TPos :=
  match p.2 with
  | .E i => if bit m i then (p.1 ++ [2 * i + 1], .A i) else (p.1 ++ [0], .A i)
  | _ => (p.1 ++ [0], .hub)

/-- Eve's memory update: after a move at level `i`, the bit of level `i` records whether she
has just produced the priority `3`. -/
def eveUpd (m : Mem s) (p q : TPos) : Mem s :=
  match p.2 with
  | .E i => if h : i < s then Function.update m ⟨i, h⟩ (decide (q.1 = p.1 ++ [0])) else m
  | _ => m

/-- Eve's strategy: alternate the two moves separately at each level. -/
def altStrat (s : ℕ) : MemStrat s (Mem s) where
  init := fun _ => false
  upd := eveUpd
  move := eveMove
  move_legal := by
    intro m v i hi
    show Step s (v, .E i) (eveMove m (v, .E i))
    by_cases hb : bit m i
    · have hm : eveMove m (v, .E i) = (v ++ [2 * i + 1], .A i) := by
        unfold eveMove; simp [hb]
      rw [hm]
      exact ⟨rfl, hi, Or.inr rfl⟩
    · have hm : eveMove m (v, .E i) = (v ++ [0], .A i) := by
        unfold eveMove; simp [hb]
      rw [hm]
      exact ⟨rfl, hi, Or.inl rfl⟩

section Run

variable {π : ℕ → TPos} (hrun : IsRun (altStrat s) π)

include hrun

theorem play_of_run : IsPlay s π := hrun.1

omit hrun in
/-- The bit of a level does not change except at Eve's moves at that level. -/
theorem bit_stable {n i : ℕ} (h : (π n).2 ≠ .E i) :
    bit (memSeq (altStrat s) π (n + 1)) i = bit (memSeq (altStrat s) π n) i := by
  show bit (eveUpd (memSeq (altStrat s) π n) (π n) (π (n + 1))) i = _
  unfold eveUpd
  cases hp : (π n).2 with
  | hub => simp
  | A j => simp
  | E j =>
    have hij : j ≠ i := by
      intro hji
      exact h (by rw [hp, hji])
    dsimp only
    split
    · unfold bit
      by_cases hi : i < s
      · simp only [hi, dif_pos]
        rw [Function.update_of_ne]
        simp only [ne_eq, Fin.mk.injEq]
        omega
      · simp [hi]
    · rfl

/-- Eve's move at a level whose bit is not set: she produces the priority `3`, goes to the
child `0`, and sets the bit. -/
theorem eve_move_three {n i : ℕ} (hp : (π n).2 = .E i)
    (hb : bit (memSeq (altStrat s) π n) i = false) :
    (π (n + 1)).1 = (π n).1 ++ [0] ∧ prioSeq π n = 3 ∧
      bit (memSeq (altStrat s) π (n + 1)) i = true := by
  have hi : i < s := (step_eve (hrun.1.2 n) hp).2.1
  have hmove := hrun.2 n i hp
  have hnext : π (n + 1) = ((π n).1 ++ [0], .A i) := by
    rw [hmove]
    show eveMove _ (π n) = _
    unfold eveMove
    rw [hp]
    simp [hb]
  refine ⟨by rw [hnext], prio_eve_three hp (by rw [hnext]), ?_⟩
  show bit (eveUpd (memSeq (altStrat s) π n) (π n) (π (n + 1))) i = true
  unfold eveUpd
  rw [hp]
  dsimp only
  rw [dif_pos hi]
  unfold bit
  rw [dif_pos hi]
  simp [hnext]

/-- Eve's move at a level whose bit is set: she produces the priority `2`, goes to the child
`2i+1`, and clears the bit. -/
theorem eve_move_two {n i : ℕ} (hp : (π n).2 = .E i)
    (hb : bit (memSeq (altStrat s) π n) i = true) :
    (π (n + 1)).1 = (π n).1 ++ [2 * i + 1] ∧ prioSeq π n = 2 ∧
      bit (memSeq (altStrat s) π (n + 1)) i = false := by
  have hi : i < s := (step_eve (hrun.1.2 n) hp).2.1
  have hmove := hrun.2 n i hp
  have hnext : π (n + 1) = ((π n).1 ++ [2 * i + 1], .A i) := by
    rw [hmove]
    show eveMove _ (π n) = _
    unfold eveMove
    rw [hp]
    simp [hb]
  refine ⟨by rw [hnext], prio_eve_two hp (by rw [hnext]), ?_⟩
  show bit (eveUpd (memSeq (altStrat s) π n) (π n) (π (n + 1))) i = false
  unfold eveUpd
  rw [hp]
  dsimp only
  rw [dif_pos hi]
  unfold bit
  rw [dif_pos hi]
  have hne : (π (n + 1)).1 ≠ (π n).1 ++ [0] := by
    rw [hnext]
    simp
  simp [hne]

end Run

end ThreePrio

end BorelMSO


==> anc/lean-formalization/BorelMSO/Memory/ThreePriorities/UpperMain.lean <==
import BorelMSO.Memory.ThreePriorities.Upper

/-!
# Eve's alternating strategy wins `Gₛ`

This file completes the proof that the strategy `BorelMSO.ThreePrio.altStrat` is winning,
so that Eve wins `Gₛ` with the finite memory `Fin s → Bool`.
-/

namespace BorelMSO

namespace ThreePrio

variable {s : ℕ} {π : ℕ → TPos}

section Run

variable (hrun : IsRun (altStrat s) π)

include hrun

/-- The set of steps at which Eve moves. -/
def eveSteps (π : ℕ → TPos) : Set ℕ := {n | ∃ i, (π n).2 = .E i}

omit hrun in
theorem not_eve_prio_one {n : ℕ} (h : n ∉ eveSteps π) : prioSeq π n = 1 := by
  cases hp : (π n).2 with
  | hub => exact prio_adam_hub hp
  | A i => exact prio_adam hp
  | E i => exact absurd ⟨i, hp⟩ h

omit hrun in
theorem state_E_of_mem_eveSteps {n : ℕ} (h : n ∈ eveSteps π) : (π n).2 = .E (π n).2.idx := by
  obtain ⟨i, hi⟩ := h
  rw [hi]
  rfl

/-- The level of an Eve position is `< s`. -/
theorem lvl_lt {n : ℕ} (h : n ∈ eveSteps π) : (π n).2.idx < s := by
  obtain ⟨i, hi⟩ := h
  have := (step_eve (hrun.1.2 n) hi).2.1
  rw [hi]
  simpa using this

omit hrun in
/-- The bit of the level `t` is constant along an interval containing no move of Eve at that
level. -/
theorem bit_const {t a b : ℕ} (hab : a ≤ b) (h : ∀ k, a ≤ k → k < b → (π k).2 ≠ .E t) :
    bit (memSeq (altStrat s) π b) t = bit (memSeq (altStrat s) π a) t := by
  induction b with
  | zero =>
    have : a = 0 := by omega
    rw [this]
  | succ b ih =>
    rcases Nat.lt_or_ge a (b + 1) with hlt | hge
    · have hab' : a ≤ b := by omega
      have h1 : bit (memSeq (altStrat s) π b) t = bit (memSeq (altStrat s) π a) t :=
        ih hab' fun k hk hk' => h k hk (by omega)
      rw [bit_stable (h b (by omega) (by omega)), h1]
    · have : a = b + 1 := by omega
      rw [this]

end Run

/-- **Eve wins `Gₛ`** with the memory `Fin s → Bool`, by alternating her two moves separately
at each level. -/
theorem altStrat_wins (s : ℕ) : Wins (altStrat s) := by
  classical
  intro π hrun
  by_cases hfin : (eveSteps π).Finite
  · -- Eve moves only finitely often: only the priority `1` is produced in the end.
    left
    obtain ⟨N, hN⟩ := hfin.bddAbove
    have hA : ∀ n, N < n → prioSeq π n = 1 := by
      intro n hn
      exact not_eve_prio_one (fun h => absurd (hN h) (by omega))
    refine ⟨fun K => ⟨max K (N + 1), le_max_left _ _, hA _ (by omega)⟩, ?_⟩
    intro j hj hinf
    obtain ⟨n, hn, hval⟩ := hinf (N + 1)
    rw [hA n (by omega)] at hval
    omega
  · -- Eve moves infinitely often.
    right
    have hESinf : (eveSteps π).Infinite := hfin
    obtain ⟨t, hTinf, htmax⟩ :=
      exists_max_infinite_fiber hESinf (fun n => (π n).2.idx) (fun n hn => lvl_lt hrun hn)
    -- the Eve steps at levels above `t` are finitely many
    have hbad : {n | n ∈ eveSteps π ∧ t < (π n).2.idx}.Finite := by
      refine Set.Finite.subset (Set.Finite.biUnion (Finset.Ioo t s).finite_toSet
        (fun j hj => Set.not_infinite.1 (htmax j (Finset.mem_Ioo.1 hj).1))) ?_
      rintro n ⟨hn, hlt⟩
      exact Set.mem_biUnion (Finset.mem_Ioo.2 ⟨hlt, lvl_lt hrun hn⟩) ⟨hn, rfl⟩
    obtain ⟨N, hN⟩ := hbad.bddAbove
    have hlvl_le : ∀ n ∈ eveSteps π, N < n → (π n).2.idx ≤ t := by
      intro n hn hnN
      by_contra hgt
      exact absurd (hN ⟨hn, by omega⟩) (by omega)
    -- Eve's moves at level `t` alternate
    have halt : ∀ K, ∃ a b, K ≤ a ∧ K ≤ b ∧ a ∈ {n | n ∈ eveSteps π ∧ (π n).2.idx = t} ∧
        b ∈ {n | n ∈ eveSteps π ∧ (π n).2.idx = t} ∧ prioSeq π a = 3 ∧ prioSeq π b = 2 := by
      intro K
      obtain ⟨n₁, hn₁mem, hn₁⟩ := hTinf.exists_gt K
      obtain ⟨n₂, hlt, hn₂mem, hmin⟩ := exists_least_mem_gt hTinf n₁
      have hst₁ : (π n₁).2 = .E t := by
        have := state_E_of_mem_eveSteps hn₁mem.1
        rw [this, hn₁mem.2]
      have hst₂ : (π n₂).2 = .E t := by
        have := state_E_of_mem_eveSteps hn₂mem.1
        rw [this, hn₂mem.2]
      have hgap : ∀ k, n₁ + 1 ≤ k → k < n₂ → (π k).2 ≠ .E t := by
        intro k hk hk' hcon
        exact hmin k (by omega) hk' ⟨⟨t, hcon⟩, by simp [hcon]⟩
      by_cases hb : bit (memSeq (altStrat s) π n₁) t = true
      · obtain ⟨-, hp₁, hbit⟩ := eve_move_two hrun hst₁ hb
        have hb₂ : bit (memSeq (altStrat s) π n₂) t = false := by
          rw [bit_const (by omega) hgap, hbit]
        obtain ⟨-, hp₂, -⟩ := eve_move_three hrun hst₂ hb₂
        exact ⟨n₂, n₁, by omega, by omega, hn₂mem, hn₁mem, hp₂, hp₁⟩
      · have hb' : bit (memSeq (altStrat s) π n₁) t = false := by
          simpa using hb
        obtain ⟨-, hp₁, hbit⟩ := eve_move_three hrun hst₁ hb'
        have hb₂ : bit (memSeq (altStrat s) π n₂) t = true := by
          rw [bit_const (by omega) hgap, hbit]
        obtain ⟨-, hp₂, -⟩ := eve_move_two hrun hst₂ hb₂
        exact ⟨n₁, n₂, by omega, by omega, hn₁mem, hn₂mem, hp₁, hp₂⟩
    -- the first move of Eve after `N`
    obtain ⟨N₂, hN₂gt, hN₂mem, -⟩ := exists_least_mem_gt hESinf N
    -- all children produced late enough are at most `2t+1`
    have hchild : ∀ n, N₂ < n → childSeq π n ≤ 2 * t + 1 := by
      intro n hn
      have hstep := hrun.1.2 n
      obtain ⟨c, hc⟩ := step_child hstep
      rw [childSeq_eq hc]
      have hcc : ∀ {d : ℕ}, (π (n + 1)).1 = (π n).1 ++ [d] → c = d := by
        intro d hd
        have := hc.symm.trans hd
        simpa using this
      cases hp : (π n).2 with
      | E i =>
        have hi : i ≤ t := by
          have := hlvl_le n ⟨i, hp⟩ (by omega)
          rwa [hp] at this
        obtain ⟨-, -, hd | hd⟩ := step_eve hstep hp
        · rw [hcc hd]; omega
        · rw [hcc hd]; omega
      | hub =>
        obtain ⟨j, hj, -, hd⟩ := step_hub hstep hp
        have hjt : j ≤ t := by
          have := hlvl_le (n + 1) ⟨j, hj⟩ (by omega)
          rw [hj] at this
          simpa using this
        rw [hcc hd]; omega
      | A i =>
        obtain ⟨-, -, d, hdle, hd⟩ := step_A hstep hp
        have hit : i ≤ t := by
          obtain ⟨m, hmn, hmE, hall⟩ := exists_eve_of_A hrun.1 n i hp
          have hmN : N < m := by
            by_contra hcon
            push_neg at hcon
            have hlt : m < N₂ := by
              rcases Nat.lt_or_ge m N₂ with h | h
              · exact h
              · omega
            have := hall N₂ hlt (by omega)
            obtain ⟨j, hj⟩ := hN₂mem
            rw [hj] at this
            exact absurd this (by simp)
          have := hlvl_le m ⟨i, hmE⟩ hmN
          rwa [hmE] at this
        rw [hcc hd]; omega
    -- conclusion
    have h3 : InfOften (prioSeq π) 3 := by
      intro K
      obtain ⟨a, b, ha, -, -, -, hpa, -⟩ := halt K
      exact ⟨a, ha, hpa⟩
    have hchild_inf : InfOften (childSeq π) (2 * t + 1) := by
      intro K
      obtain ⟨-, b, -, hb, -, hbmem, -, hpb⟩ := halt K
      refine ⟨b, hb, ?_⟩
      have hst : (π b).2 = .E t := by
        have := state_E_of_mem_eveSteps hbmem.1
        rw [this, hbmem.2]
      have hbit : bit (memSeq (altStrat s) π b) t = true := by
        by_contra hcon
        have hcon' : bit (memSeq (altStrat s) π b) t = false := by simpa using hcon
        obtain ⟨-, hp3, -⟩ := eve_move_three hrun hst hcon'
        rw [hp3] at hpb
        omega
      obtain ⟨hnode, -, -⟩ := eve_move_two hrun hst hbit
      exact childSeq_eq hnode
    refine ⟨⟨h3, ?_⟩, 2 * t + 1, ⟨hchild_inf, ?_⟩, ⟨t, by ring⟩⟩
    · intro j hj hinf
      obtain ⟨n, -, hval⟩ := hinf 0
      have := prio_le_three (π n) (π (n + 1))
      rw [show prio (π n) (π (n + 1)) = prioSeq π n from rfl, hval] at this
      omega
    · intro d hd hinf
      obtain ⟨n, hn, hval⟩ := hinf (N₂ + 1)
      have := hchild n (by omega)
      omega

end ThreePrio

end BorelMSO


==> anc/lean-formalization/BorelMSO/Memory/TwoPriorities.lean <==
import BorelMSO.Memory.TwoPriorities.Basic

/-!
# Two priorities: two memory states suffice (Proposition 24), the construction

This file continues `BorelMSO/Memory/TwoPriorities/Basic.lean`, where the profiles of
histories and the witness nodes are defined, and carries out the proof of Proposition 24 of
*Automata for MSO over Infinite Trees with Quantification over Borel Sets of Branches*:

> In every prioritized Borel game with two priorities, the winner has a strategy using two
> states of memory.

## Contents of this file

* `TreeGame.twoStrat`, the strategy with two memory states extracted from a winning strategy
  `σ`: at a position reached with memory state `m`, it replays the moves of a history
  consistent with `σ` chosen by a maximality condition on the profile;
* the analysis of the plays consistent with it, and the two main statements
  `TreeGame.exists_twoMemory_of_win` (for the condition `TwoWin`) and
  `TreeGame.exists_twoMemory_of_win_prio` (for a prioritized Borel game with priorities in
  `{1, 2}`).
-/

universe u v

namespace BorelMSO

namespace TreeGame

open scoped Classical

variable {Q : Type u} {Λ : Type v} (g : TreeGame.{u, v} Q Λ) (σ : List g.Step → g.Step) (pl : Player)
  (two : g.Edge → Prop)

/-! ### The strategy with two memory states -/

/-- The histories consistent with `σ` that reach the position `p`. -/
def HistsTo (p : Pos Q) : Set (List g.Step) :=
  {h | g.IsHist σ pl h ∧ h.head?.map g.pos = some p}

theorem head_of_mem_HistsTo {p : Pos Q} {h : List g.Step} (hh : h ∈ g.HistsTo σ pl p) :
    ∃ q, h.head? = some q ∧ g.pos q = p := by
  cases hcase : h.head? with
  | none =>
    have := hh.2
    rw [hcase] at this
    simp at this
  | some q =>
    refine ⟨q, rfl, ?_⟩
    have := hh.2
    rw [hcase] at this
    simpa using this

theorem length_of_mem_HistsTo {p : Pos Q} {h : List g.Step} (hh : h ∈ g.HistsTo σ pl p) :
    h.length = p.1.length + 1 := by
  obtain ⟨q, hq, hqp⟩ := g.head_of_mem_HistsTo σ pl hh
  have := g.hist_length hh.1 q hq
  rw [nodeOf, hqp] at this
  omega

/-- All the edges of a history start at a level below the level of its last position. -/
theorem lt_of_has2 : ∀ {h : List g.Step}, g.IsHist σ pl h → ∀ {k : ℕ}, g.has2 two k h →
    ∀ p, h.head? = some p → k < (g.nodeOf p).length := by
  intro h
  induction h with
  | nil => intro hh; exact absurd hh (g.IsHist_nil)
  | cons p t ih =>
    intro hh k hk r hr
    simp only [List.head?_cons, Option.some.injEq] at hr
    subst hr
    match t with
    | [] => exact absurd hk (g.has2_singleton two k p)
    | q :: t' =>
      obtain ⟨c, hc⟩ := g.edge_child' hh.2.1
      have hlen : (g.nodeOf p).length = (g.nodeOf q).length + 1 := by rw [hc]; simp
      rcases hk with ⟨hk1, -⟩ | hk2
      · omega
      · have := ih hh.1 hk2 q rfl
        omega

theorem not_has2_of_le {p : Pos Q} {h : List g.Step} (hh : h ∈ g.HistsTo σ pl p) {k : ℕ}
    (hk : p.1.length ≤ k) : ¬ g.has2 two k h := by
  intro hcon
  obtain ⟨q, hq, hqp⟩ := g.head_of_mem_HistsTo σ pl hh
  have := g.lt_of_has2 σ pl two hh.1 hcon q hq
  rw [nodeOf, hqp] at this
  omega

/-- The maximal profile of a history reaching the position `p`. -/
noncomputable def maxProf (p : Pos Q) : ℕ := sSup {v | ∃ h ∈ g.HistsTo σ pl p, g.prof two h = v}

theorem bddAbove_profSet (p : Pos Q) :
    BddAbove {v | ∃ h ∈ g.HistsTo σ pl p, g.prof two h = v} := by
  refine ⟨2 ^ p.1.length, ?_⟩
  rintro v ⟨h, hh, rfl⟩
  have h1 := g.prof_lt two h
  have h2 := g.length_of_mem_HistsTo σ pl hh
  rw [h2] at h1
  simpa using h1.le

theorem le_maxProf {p : Pos Q} {h : List g.Step} (hh : h ∈ g.HistsTo σ pl p) :
    g.prof two h ≤ g.maxProf σ pl two p :=
  le_csSup (g.bddAbove_profSet σ pl two p) ⟨h, hh, rfl⟩

theorem exists_maxProf {p : Pos Q} (hne : (g.HistsTo σ pl p).Nonempty) :
    ∃ h ∈ g.HistsTo σ pl p, g.prof two h = g.maxProf σ pl two p := by
  have hmem : g.maxProf σ pl two p ∈ {v | ∃ h ∈ g.HistsTo σ pl p, g.prof two h = v} := by
    refine Nat.sSup_mem ?_ (g.bddAbove_profSet σ pl two p)
    obtain ⟨h, hh⟩ := hne
    exact ⟨g.prof two h, h, hh, rfl⟩
  exact hmem

/-- The history that the new strategy follows at the position `p` with memory `m`: one with
maximal profile if `m` is `true`, one that has not produced priority 2 since the last
witness if `m` is `false`. -/
noncomputable def chosenHist (m : Bool) (p : Pos Q) : List g.Step :=
  if m then
    (if hh : ∃ l, l ∈ g.HistsTo σ pl p ∧ g.prof two l = g.maxProf σ pl two p then hh.choose
      else [])
  else
    (if hh : ∃ l, l ∈ g.HistsTo σ pl p ∧ ¬ g.has2 two (g.wlNode σ pl two p.1) l then hh.choose
      else [])

theorem chosenHist_true_spec {p : Pos Q}
    (hh : ∃ l, l ∈ g.HistsTo σ pl p ∧ g.prof two l = g.maxProf σ pl two p) :
    g.chosenHist σ pl two true p ∈ g.HistsTo σ pl p ∧
      g.prof two (g.chosenHist σ pl two true p) = g.maxProf σ pl two p := by
  rw [chosenHist, if_pos rfl, dif_pos hh]
  exact hh.choose_spec

theorem chosenHist_false_spec {p : Pos Q}
    (hh : ∃ l, l ∈ g.HistsTo σ pl p ∧ ¬ g.has2 two (g.wlNode σ pl two p.1) l) :
    g.chosenHist σ pl two false p ∈ g.HistsTo σ pl p ∧
      ¬ g.has2 two (g.wlNode σ pl two p.1) (g.chosenHist σ pl two false p) := by
  rw [chosenHist, if_neg (by simp), dif_pos hh]
  exact hh.choose_spec

/-- The move of the new strategy at the position `p` with memory `m`. -/
noncomputable def twoChoice (m : Bool) (p : Pos Q) : g.Step :=
  if g.chosenHist σ pl two m p ∈ g.HistsTo σ pl p ∧ g.ownerPos p = pl
  then σ (g.chosenHist σ pl two m p) else g.succOf p

/-- The memory update: the bit records whether priority 2 has been produced since the last
witness node. -/
noncomputable def twoUpd (m : Bool) (p : g.Step) : Bool :=
  if g.IsWit σ pl two (g.nodeOf p) then false else (if g.stepPred two p then true else m)

/-- The strategy with two memory states extracted from `σ`. -/
noncomputable def twoStrat : List g.Step → g.Step :=
  fun l => g.twoChoice σ pl two (g.memState (g.twoUpd σ pl two) false l)
    (g.pos (l.headD g.start))

theorem twoStrat_apply {l : List g.Step} {p : g.Step} (hl : l.head? = some p) :
    g.twoStrat σ pl two l =
      g.twoChoice σ pl two (g.memState (g.twoUpd σ pl two) false l) (g.pos p) := by
  cases l with
  | nil => simp at hl
  | cons a t =>
    simp only [List.head?_cons, Option.some.injEq] at hl
    subst hl
    rw [twoStrat]
    rfl

theorem usesMemory_twoStrat : g.UsesMemory (g.twoStrat σ pl two) Bool :=
  ⟨false, g.twoUpd σ pl two, g.twoChoice σ pl two, fun _ _ hp => g.twoStrat_apply σ pl two hp⟩

theorem validStrat_twoStrat (hval : g.ValidStrat σ pl) :
    g.ValidStrat (g.twoStrat σ pl two) pl := by
  intro l p hl hhead ho
  rw [g.twoStrat_apply σ pl two hhead, twoChoice]
  split
  · rename_i hc
    obtain ⟨q, hq, hqp⟩ := g.head_of_mem_HistsTo σ pl hc.1
    refine g.E_congr (by rw [hqp]) ?_
    exact hval _ q hc.1.1 hq (by rw [owner, hqp]; exact hc.2)
  · exact g.edge_succOf

/-! ### Suffixes of histories along a branch -/

theorem has2_of_drop {k n : ℕ} {h : List g.Step} (hh : g.has2 two k (h.drop n)) : g.has2 two k h := by
  induction n generalizing h with
  | zero => simpa using hh
  | succ n ih =>
    rw [← List.tail_drop] at hh
    exact ih (g.has2_of_tail two hh)

theorem hist_tail_head_node {h : List g.Step} (hh : g.IsHist σ pl h) {v : Node} {c : Bool}
    (hnode : h.head?.map g.nodeOf = some (v ++ [c])) (hlen : 2 ≤ h.length) :
    h.tail.head?.map g.nodeOf = some v := by
  rcases h with _ | ⟨p, _ | ⟨q, t⟩⟩
  · simp at hlen
  · simp at hlen
  · obtain ⟨c', hc'⟩ := g.edge_child' hh.2.1
    simp only [List.head?_cons, List.tail_cons, Option.map_some, Option.some.injEq] at hnode ⊢
    exact (List.append_inj' (hc'.symm.trans hnode) rfl).1

/-- Dropping the first `d` positions of a history reaching the `L`-th node of the branch `b`
yields a history reaching the `(L - d)`-th node of `b`. -/
theorem hist_drop_spec {b : Branch} {h : List g.Step} {L : ℕ} (hh : g.IsHist σ pl h)
    (hlen : h.length = L + 1) (hnode : h.head?.map g.nodeOf = some (pre b L)) :
    ∀ d ≤ L, g.IsHist σ pl (h.drop d) ∧ (h.drop d).length = L - d + 1 ∧
      (h.drop d).head?.map g.nodeOf = some (pre b (L - d)) := by
  intro d
  induction d with
  | zero => exact fun _ => ⟨by simpa using hh, by simpa using hlen, by simpa using hnode⟩
  | succ d ih =>
    intro hd
    obtain ⟨k1, k2, k3⟩ := ih (by omega)
    have hL : L - d = (L - (d + 1)) + 1 := by omega
    have hpre : pre b (L - d) = pre b (L - (d + 1)) ++ [b (L - (d + 1))] := by
      rw [hL, pre_succ]
    rw [← List.tail_drop]
    have hlen2 : 2 ≤ (h.drop d).length := by omega
    refine ⟨isHist_tail_of_length k1 hlen2, ?_, ?_⟩
    · rw [List.length_tail, k2]; omega
    · exact g.hist_tail_head_node σ pl k1 (by rw [k3, hpre]) hlen2

/-! ### Occurrences of priority 2 along a play -/

/-- Priority 2 occurs infinitely often along the play `π`. -/
def Inf2 (π : ℕ → g.Step) : Prop := ∀ N, ∃ n, N ≤ n ∧ g.stepPred two (π (n + 1))

theorem has2_revPrefix_iff {π : ℕ → g.Step} (hplay : g.IsPlay π) (k n : ℕ) :
    g.has2 two k (g.revPrefix π n) ↔ ∃ j, k ≤ j ∧ j < n ∧ g.stepPred two (π (j + 1)) := by
  induction n with
  | zero => simp [revPrefix_zero]
  | succ n ih =>
    have h2 : g.revPrefix π n = π n :: (g.revPrefix π n).tail := revPrefix_cons g π n
    have hcons : g.revPrefix π (n + 1) = π (n + 1) :: π n :: (g.revPrefix π n).tail := by
      rw [revPrefix_succ]; exact congrArg _ h2
    rw [hcons, has2_cons, ← h2, ih]
    have hnode : (g.nodeOf (π n)).length = n := by rw [g.node_of_play hplay n]; simp
    rw [hnode]
    constructor
    · rintro (⟨h1, h2⟩ | ⟨j, hj1, hj2, hj3⟩)
      · exact ⟨n, h1, by omega, h2⟩
      · exact ⟨j, hj1, by omega, hj3⟩
    · rintro ⟨j, hj1, hj2, hj3⟩
      rcases eq_or_lt_of_le (Nat.lt_succ_iff.1 hj2) with rfl | hlt
      · exact Or.inl ⟨hj1, hj3⟩
      · exact Or.inr ⟨j, hj1, hlt, hj3⟩


/-! ### The memory state along a play of the new strategy -/

theorem has2_cons' {k : ℕ} {p q : g.Step} {l : List g.Step} (hl : l.head? = some q) :
    g.has2 two k (p :: l) ↔ (k ≤ (g.nodeOf q).length ∧ g.stepPred two p) ∨ g.has2 two k l := by
  match l, hl with
  | q' :: t, hl =>
    simp only [List.head?_cons, Option.some.injEq] at hl
    subst hl
    exact Iff.rfl

theorem prof_cons' {p q : g.Step} {l : List g.Step} (hl : l.head? = some q) :
    g.prof two (p :: l) = 2 * g.prof two l + (if g.stepPred two p then 1 else 0) := by
  match l, hl with
  | q' :: t, hl =>
    simp only [List.head?_cons, Option.some.injEq] at hl
    subst hl
    rfl

/-- The memory state of the two-state strategy after the first `n` steps of the play `π`. -/
noncomputable def twoMem (π : ℕ → g.Step) (n : ℕ) : Bool :=
  g.memState (g.twoUpd σ pl two) false (g.revPrefix π n)

theorem twoMem_zero {π : ℕ → g.Step} (hplay : g.IsPlay π) : g.twoMem σ pl two π 0 = false := by
  rw [twoMem, revPrefix_zero, hplay.1, memState_singleton]

theorem twoMem_succ {π : ℕ → g.Step} (hplay : g.IsPlay π) (n : ℕ) :
    g.twoMem σ pl two π (n + 1) =
      g.twoUpd σ pl two (g.twoMem σ pl two π n) (π (n + 1)) :=
  g.memState_revPrefix_succ _ _ hplay n

/-- A node of length `n + 1` on the branch `b` is a witness exactly when priority 2 is forced
after the previous witness. -/
theorem isWit_pre_iff (b : Branch) (n : ℕ) :
    g.IsWit σ pl two (pre b (n + 1)) ↔
      g.Forced σ pl two (g.wl σ pl two b n) (pre b (n + 1)) := by
  have h1 : g.wl σ pl two b (n + 1) = g.wlNode σ pl two (pre b (n + 1)) :=
    g.wl_eq_wlNode σ pl two b (n + 1)
  rw [IsWit, ← h1, length_pre, wl_succ]
  by_cases h : g.Forced σ pl two (g.wl σ pl two b n) (pre b (n + 1))
  · simp [h]
  · simp only [h, if_false, iff_false]
    have := g.wl_le σ pl two b n
    omega

theorem wl_succ_eq_of_not_isWit {b : Branch} {n : ℕ} (h : ¬ g.IsWit σ pl two (pre b (n + 1))) :
    g.wl σ pl two b (n + 1) = g.wl σ pl two b n := by
  rw [wl_succ, if_neg]
  exact fun hcon => h ((g.isWit_pre_iff σ pl two b n).2 hcon)

theorem wl_succ_eq_of_isWit {b : Branch} {n : ℕ} (h : g.IsWit σ pl two (pre b (n + 1))) :
    g.wl σ pl two b (n + 1) = n + 1 := by
  rw [wl_succ, if_pos ((g.isWit_pre_iff σ pl two b n).1 h)]

variable {g σ pl two}

/-- The memory bit says `true` exactly when priority 2 has been produced since the last
witness node. -/
theorem twoMem_eq_true_iff {π : ℕ → g.Step} (hplay : g.IsPlay π) (n : ℕ) :
    g.twoMem σ pl two π n = true ↔
      ∃ j, g.wl σ pl two (g.branchOf π) n ≤ j ∧ j < n ∧ g.stepPred two (π (j + 1)) := by
  induction n with
  | zero => simp [g.twoMem_zero σ pl two hplay]
  | succ n ih =>
    have hnode : g.nodeOf (π (n + 1)) = pre (g.branchOf π) (n + 1) := g.node_of_play hplay (n + 1)
    rw [g.twoMem_succ σ pl two hplay, twoUpd, hnode]
    by_cases hw : g.IsWit σ pl two (pre (g.branchOf π) (n + 1))
    · rw [if_pos hw, g.wl_succ_eq_of_isWit σ pl two hw]
      simp only [Bool.false_eq_true, false_iff, not_exists]
      rintro j ⟨h1, h2, -⟩
      omega
    · rw [if_neg hw, g.wl_succ_eq_of_not_isWit σ pl two hw]
      have hle : g.wl σ pl two (g.branchOf π) n ≤ n := g.wl_le σ pl two _ n
      by_cases h2 : g.stepPred two (π (n + 1))
      · rw [if_pos h2]
        simp only [true_iff]
        exact ⟨n, hle, by omega, h2⟩
      · rw [if_neg h2, ih]
        constructor
        · rintro ⟨j, hj1, hj2, hj3⟩
          exact ⟨j, hj1, by omega, hj3⟩
        · rintro ⟨j, hj1, hj2, hj3⟩
          rcases eq_or_lt_of_le (Nat.lt_succ_iff.1 hj2) with rfl | hlt
          · exact absurd hj3 h2
          · exact ⟨j, hj1, hlt, hj3⟩

variable (g σ pl two)

/-! ### The history chosen along a play -/

/-- The history that the new strategy follows at the `n`-th position of the play `π`. -/
noncomputable def hChosen (π : ℕ → g.Step) (n : ℕ) : List g.Step :=
  g.chosenHist σ pl two (g.twoMem σ pl two π n) (g.pos (π n))

theorem hChosen_def (π : ℕ → g.Step) (n : ℕ) :
    g.hChosen σ pl two π n = g.chosenHist σ pl two (g.twoMem σ pl two π n) (g.pos (π n)) := rfl

variable {g σ pl two}

theorem hists_step {π : ℕ → g.Step} (hplay : g.IsPlay π)
    (hcons : g.Consistent (g.twoStrat σ pl two) pl π) {n : ℕ}
    (hH : g.hChosen σ pl two π n ∈ g.HistsTo σ pl (g.pos (π n))) :
    π (n + 1) :: g.hChosen σ pl two π n ∈ g.HistsTo σ pl (g.pos (π (n + 1))) := by
  obtain ⟨q, hq, hqp⟩ := g.head_of_mem_HistsTo σ pl hH
  refine ⟨g.IsHist_cons' hH.1 hq (g.E_congr hqp.symm (hplay.2 n)) ?_, rfl⟩
  intro ho
  have ho' : g.owner (π n) = pl := by rw [owner, ← hqp]; exact ho
  have hcond : g.chosenHist σ pl two (g.twoMem σ pl two π n) (g.pos (π n)) ∈
      g.HistsTo σ pl (g.pos (π n)) ∧ g.ownerPos (g.pos (π n)) = pl := ⟨hH, ho'⟩
  have key : g.twoChoice σ pl two (g.twoMem σ pl two π n) (g.pos (π n)) =
      σ (g.hChosen σ pl two π n) := by
    rw [twoChoice, if_pos hcond, hChosen_def]
  have h2 : g.twoStrat σ pl two (g.revPrefix π n) =
      g.twoChoice σ pl two (g.twoMem σ pl two π n) (g.pos (π n)) :=
    g.twoStrat_apply σ pl two (revPrefix_head? g π n)
  rw [hcons n ho', h2, key]

/-- The key invariant: the history chosen at the `n`-th position of a play of the new
strategy is consistent with `σ`, reaches that position, and has the property dictated by the
memory bit. -/
theorem chosen_spec {π : ℕ → g.Step} (hplay : g.IsPlay π)
    (hcons : g.Consistent (g.twoStrat σ pl two) pl π) (n : ℕ) :
    g.hChosen σ pl two π n ∈ g.HistsTo σ pl (g.pos (π n)) ∧
      (g.twoMem σ pl two π n = false →
        ¬ g.has2 two (g.wlNode σ pl two (g.nodeOf (π n))) (g.hChosen σ pl two π n)) ∧
      (g.twoMem σ pl two π n = true →
        g.prof two (g.hChosen σ pl two π n) = g.maxProf σ pl two (g.pos (π n))) := by
  induction n with
  | zero =>
    have hex : ∃ l, l ∈ g.HistsTo σ pl (g.pos (π 0)) ∧ ¬ g.has2 two (g.wlNode σ pl two (g.nodeOf (π 0))) l := by
      refine ⟨[π 0], ⟨?_, rfl⟩, g.has2_singleton two _ _⟩
      show π 0 = g.start
      exact hplay.1
    have hspec := g.chosenHist_false_spec σ pl two hex
    rw [hChosen_def, g.twoMem_zero σ pl two hplay]
    exact ⟨hspec.1, fun _ => hspec.2, fun hcon => by simp at hcon⟩
  | succ n ih =>
    obtain ⟨hH, hfalse, -⟩ := ih
    have hstep := hists_step hplay hcons hH
    cases hm : g.twoMem σ pl two π (n + 1) with
    | true =>
      have hex := g.exists_maxProf σ pl two (p := g.pos (π (n + 1))) ⟨_, hstep⟩
      have hspec := g.chosenHist_true_spec σ pl two hex
      rw [hChosen_def, hm]
      exact ⟨hspec.1, fun hcon => by simp at hcon, fun _ => hspec.2⟩
    | false =>
      have hex : ∃ l, l ∈ g.HistsTo σ pl (g.pos (π (n + 1))) ∧
          ¬ g.has2 two (g.wlNode σ pl two (g.nodeOf (π (n + 1)))) l := by
        by_cases hw : g.IsWit σ pl two (g.nodeOf (π (n + 1)))
        · exact ⟨_, hstep, g.not_has2_of_le σ pl two hstep hw.ge⟩
        · have hupd := g.twoMem_succ σ pl two hplay n
          rw [twoUpd, if_neg hw] at hupd
          have hnot2 : ¬ g.stepPred two (π (n + 1)) := by
            intro h2
            rw [if_pos h2, hm] at hupd
            exact Bool.false_ne_true hupd
          rw [if_neg hnot2, hm] at hupd
          obtain ⟨c, hc⟩ := g.edge_child' (hplay.2 n)
          have hwl : g.wlNode σ pl two (g.nodeOf (π (n + 1))) = g.wlNode σ pl two (g.nodeOf (π n)) := by
            rw [hc]
            exact g.wlNode_snoc_of_not_isWit σ pl two (by rw [← hc]; exact hw)
          refine ⟨_, hstep, ?_⟩
          rw [hwl]
          intro hcon
          obtain ⟨q, hq, -⟩ := g.head_of_mem_HistsTo σ pl hH
          rcases (g.has2_cons' two hq).1 hcon with ⟨-, h2⟩ | h2
          · exact hnot2 h2
          · exact hfalse hupd.symm h2
      have hspec := g.chosenHist_false_spec σ pl two hex
      rw [hChosen_def, hm]
      exact ⟨hspec.1, fun _ => hspec.2, fun hcon => by simp at hcon⟩


/-! ### Witness nodes along a play of the new strategy -/

theorem head?_of_map {h : List g.Step} {v : Node} (hn : h.head?.map g.nodeOf = some v) :
    ∃ p : g.Step, h.head? = some p ∧ g.nodeOf p = v := by
  cases hcase : h.head? with
  | none => rw [hcase] at hn; simp at hn
  | some p =>
    rw [hcase] at hn
    simp only [Option.map_some, Option.some.injEq] at hn
    exact ⟨p, rfl, hn⟩

variable (g σ pl two)

theorem isWit_pre_iff_wl (b : Branch) (n : ℕ) :
    g.IsWit σ pl two (pre b n) ↔ g.wl σ pl two b n = n := by
  rw [IsWit, ← g.wl_eq_wlNode σ pl two b n, length_pre]

/-- The branch `b` contains infinitely many witness nodes. -/
def InfWit (b : Branch) : Prop := ∀ N, ∃ n, N ≤ n ∧ g.wl σ pl two b n = n

/-- The winning condition of a prioritized Borel game with two priorities, from the point of
view of the player under consideration: if priority 2 occurs infinitely often then the branch
traced by the play must belong to `V2`, and otherwise it must belong to `V1`. -/
def TwoWin (V1 V2 : Set Branch) (π : ℕ → g.Step) : Prop :=
  (g.Inf2 two π → g.branchOf π ∈ V2) ∧ (¬ g.Inf2 two π → g.branchOf π ∈ V1)

variable {g σ pl two}

/-- Priority 2 is produced between two consecutive witness nodes, also along plays of the new
strategy. -/
theorem two_of_isWit {π : ℕ → g.Step} (hplay : g.IsPlay π)
    (hcons : g.Consistent (g.twoStrat σ pl two) pl π) {n : ℕ}
    (hw : g.IsWit σ pl two (pre (g.branchOf π) (n + 1))) :
    ∃ j, g.wl σ pl two (g.branchOf π) n ≤ j ∧ j ≤ n ∧ g.stepPred two (π (j + 1)) := by
  by_contra hcon
  push_neg at hcon
  have hmem : g.twoMem σ pl two π n = false := by
    cases hm : g.twoMem σ pl two π n with
    | false => rfl
    | true =>
      obtain ⟨j, hj1, hj2, hj3⟩ := (twoMem_eq_true_iff hplay n).1 hm
      exact absurd hj3 (hcon j hj1 (by omega))
  obtain ⟨hH, hfalse, -⟩ := chosen_spec hplay hcons n
  have hnode : g.nodeOf (π n) = pre (g.branchOf π) n := g.node_of_play hplay n
  have hwl : g.wlNode σ pl two (g.nodeOf (π n)) = g.wl σ pl two (g.branchOf π) n := by
    rw [hnode, ← g.wl_eq_wlNode σ pl two]
  have hstep := hists_step hplay hcons hH
  have hforced := (g.isWit_pre_iff σ pl two (g.branchOf π) n).1 hw
  have hnode1 : g.nodeOf (π (n + 1)) = pre (g.branchOf π) (n + 1) := g.node_of_play hplay (n + 1)
  have h2 : g.has2 two (g.wl σ pl two (g.branchOf π) n) (π (n + 1) :: g.hChosen σ pl two π n) :=
    hforced _ hstep.1 (by simp [hnode1])
  obtain ⟨q, hq, -⟩ := g.head_of_mem_HistsTo σ pl hH
  rcases (g.has2_cons' two hq).1 h2 with ⟨-, hj⟩ | hj
  · exact absurd hj (hcon n (g.wl_le σ pl two _ n) le_rfl)
  · exact hfalse hmem (by rw [hwl]; exact hj)

theorem inf2_of_infWit {π : ℕ → g.Step} (hplay : g.IsPlay π)
    (hcons : g.Consistent (g.twoStrat σ pl two) pl π)
    (hinf : g.InfWit σ pl two (g.branchOf π)) : g.Inf2 two π := by
  intro N
  obtain ⟨w1, hw1N, hw1⟩ := hinf N
  obtain ⟨w2, hw2, hw2wit⟩ := hinf (w1 + 1)
  obtain ⟨n, rfl⟩ : ∃ n, w2 = n + 1 := ⟨w2 - 1, by omega⟩
  have hnwit : g.IsWit σ pl two (pre (g.branchOf π) (n + 1)) :=
    (g.isWit_pre_iff_wl σ pl two _ _).2 hw2wit
  obtain ⟨j, hj1, hj2, hj3⟩ := two_of_isWit hplay hcons hnwit
  have hmono := g.wl_mono σ pl two (g.branchOf π) (show w1 ≤ n by omega)
  exact ⟨j, by omega, hj3⟩

/-- **Case 1**: if the branch traced by a play of the new strategy contains infinitely many
witness nodes, then it belongs to `V2`. -/
theorem mem_V2_of_infWit (hlf : g.LocallyFinite) {V1 V2 : Set Branch} {π : ℕ → g.Step} (hplay : g.IsPlay π)
    (hcons : g.Consistent (g.twoStrat σ pl two) pl π)
    (hwin : g.WinningFor σ pl (g.TwoWin two V1 V2))
    (hinf : g.InfWit σ pl two (g.branchOf π)) : g.branchOf π ∈ V2 := by
  have hatt : ∀ n, ∃ p : Pos Q, p.1 = pre (g.branchOf π) n ∧ g.Att σ pl p := by
    intro n
    obtain ⟨hH, -, -⟩ := chosen_spec hplay hcons n
    exact ⟨g.pos (π n), g.node_of_play hplay n, ⟨_, hH.1, hH.2⟩⟩
  obtain ⟨ρ, hplay', hcons', hbr⟩ :=
    exists_play_of_att (g := g) (σ := σ) (pl := pl) hlf (b := g.branchOf π) hatt
  have hinf2 : g.Inf2 two ρ := by
    intro N
    obtain ⟨w1, hw1N, hw1⟩ := hinf N
    obtain ⟨w2, hw2, hw2wit⟩ := hinf (w1 + 1)
    obtain ⟨n, rfl⟩ : ∃ n, w2 = n + 1 := ⟨w2 - 1, by omega⟩
    have hforced := (g.isWit_pre_iff σ pl two (g.branchOf π) n).1
      ((g.isWit_pre_iff_wl σ pl two _ _).2 hw2wit)
    have hh : g.IsHist σ pl (g.revPrefix ρ (n + 1)) := g.hist_revPrefix hplay' hcons' (n + 1)
    have hnode : g.nodeOf (ρ (n + 1)) = pre (g.branchOf π) (n + 1) := by
      rw [g.node_of_play hplay' (n + 1), hbr]
    have hh2 := hforced _ hh (by simp [hnode])
    obtain ⟨j, hj1, hj2, hj3⟩ := (g.has2_revPrefix_iff two hplay' _ _).1 hh2
    have hmono := g.wl_mono σ pl two (g.branchOf π) (show w1 ≤ n by omega)
    exact ⟨j, by omega, hj3⟩
  have hV2 := (hwin ρ hplay' hcons').1 hinf2
  rwa [hbr] at hV2

/-- **Case 2**: a branch that contains finitely many witness nodes belongs to `V1`.  (This
holds for an arbitrary branch, in particular for the branch traced by a play of the new
strategy.) -/
theorem mem_V1_of_not_infWit (hlf : g.LocallyFinite) {V1 V2 : Set Branch} {b : Branch}
    (hwin : g.WinningFor σ pl (g.TwoWin two V1 V2))
    (hfin : ¬ g.InfWit σ pl two b) : b ∈ V1 := by
  classical
  rw [InfWit] at hfin
  push_neg at hfin
  obtain ⟨N, hN⟩ := hfin
  have hnotwit : ∀ n, N ≤ n → ¬ g.IsWit σ pl two (pre (b) n) := by
    intro n hn hcon
    exact hN n hn ((g.isWit_pre_iff_wl σ pl two _ _).1 hcon)
  set w := g.wl σ pl two (b) N with hwdef
  have hstab : ∀ n, N ≤ n → g.wl σ pl two (b) n = w := by
    intro n hn
    induction n, hn using Nat.le_induction with
    | base => rfl
    | succ n hn ih =>
      rw [g.wl_succ_eq_of_not_isWit σ pl two (hnotwit (n + 1) (by omega)), ih]
  have hb : ∀ k, ∃ h : List g.Step, g.IsHist σ pl h ∧ h.length = k + 1 ∧
      h.head?.map g.nodeOf = some (pre (b) k) ∧ ¬ g.has2 two w h := by
    intro k
    set n := max k N with hn
    have hnf : ¬ g.Forced σ pl two w (pre (b) (n + 1)) := by
      intro hcon
      refine hnotwit (n + 1) (by omega) ((g.isWit_pre_iff σ pl two _ n).2 ?_)
      rwa [hstab n (by omega)]
    rw [Forced] at hnf
    push_neg at hnf
    obtain ⟨h, hh1, hh2, hh3⟩ := hnf
    obtain ⟨p, hp1, hp2⟩ := head?_of_map hh2
    have hlen : h.length = (n + 1) + 1 := by
      have hl := g.hist_length hh1 p hp1
      rw [hp2, length_pre] at hl
      omega
    obtain ⟨k1, k2, k3⟩ := g.hist_drop_spec σ pl hh1 hlen hh2 (n + 1 - k) (by omega)
    rw [show n + 1 - (n + 1 - k) = k from by omega] at k2 k3
    exact ⟨h.drop (n + 1 - k), k1, k2, k3, fun hcon => hh3 (g.has2_of_drop two hcon)⟩
  obtain ⟨ρ, hplay', hcons', hbr, hP⟩ :=
    exists_play_of_hists (g := g) (σ := σ) (pl := pl) hlf (b := b)
      (fun h => ¬ g.has2 two w h) (fun h hh hcon => hh (g.has2_of_tail two hcon)) hb
  have hnot : ¬ g.Inf2 two ρ := by
    intro hinf
    obtain ⟨j, hj1, hj2⟩ := hinf w
    exact hP (j + 1) ((g.has2_revPrefix_iff two hplay' w (j + 1)).2 ⟨j, hj1, by omega, hj2⟩)
  have hV1 := (hwin ρ hplay' hcons').2 hnot
  rwa [hbr] at hV1

/-- A function `ℕ → ℕ` that is nondecreasing from some point on and bounded above is
eventually constant. -/
theorem exists_eventually_const (f : ℕ → ℕ) (n₀ B : ℕ) (hmono : ∀ n, n₀ ≤ n → f n ≤ f (n + 1))
    (hbdd : ∀ n, n₀ ≤ n → f n ≤ B) : ∃ v, ∃ n₁, n₀ ≤ n₁ ∧ ∀ n, n₁ ≤ n → f n = v := by
  have hmono' : ∀ m n, n₀ ≤ m → m ≤ n → f m ≤ f n := by
    intro m n hm hmn
    induction n, hmn using Nat.le_induction with
    | base => exact le_rfl
    | succ n hn ih => exact le_trans ih (hmono n (by omega))
  have hne : {v | ∃ n, n₀ ≤ n ∧ f n = v}.Nonempty := ⟨f n₀, n₀, le_rfl, rfl⟩
  have hbd : BddAbove {v | ∃ n, n₀ ≤ n ∧ f n = v} := by
    refine ⟨B, ?_⟩
    rintro v ⟨n, hn, rfl⟩
    exact hbdd n hn
  obtain ⟨n₁, hn₁, hn₁f⟩ := Nat.sSup_mem hne hbd
  refine ⟨sSup {v | ∃ n, n₀ ≤ n ∧ f n = v}, n₁, hn₁, fun n hn => le_antisymm ?_ ?_⟩
  · exact le_csSup hbd ⟨n, le_trans hn₁ hn, rfl⟩
  · rw [← hn₁f]
    exact hmono' n₁ n hn₁ hn

/-- **Case 3**: if the branch traced by a play of the new strategy contains finitely many
witness nodes but priority 2 occurs infinitely often along the play, then the branch belongs
to `V2`. -/
theorem mem_V2_of_not_infWit (hlf : g.LocallyFinite) {V1 V2 : Set Branch} {π : ℕ → g.Step} (hplay : g.IsPlay π)
    (hcons : g.Consistent (g.twoStrat σ pl two) pl π)
    (hwin : g.WinningFor σ pl (g.TwoWin two V1 V2))
    (hfin : ¬ g.InfWit σ pl two (g.branchOf π)) (hinf2 : g.Inf2 two π) : g.branchOf π ∈ V2 := by
  classical
  rw [InfWit] at hfin
  push_neg at hfin
  obtain ⟨N, hN⟩ := hfin
  have hnotwit : ∀ n, N ≤ n → ¬ g.IsWit σ pl two (pre (g.branchOf π) n) := by
    intro n hn hcon
    exact hN n hn ((g.isWit_pre_iff_wl σ pl two _ _).1 hcon)
  obtain ⟨w, hwN, hstab⟩ : ∃ w, w ≤ N ∧ ∀ n, N ≤ n → g.wl σ pl two (g.branchOf π) n = w := by
    refine ⟨g.wl σ pl two (g.branchOf π) N, g.wl_le σ pl two _ N, ?_⟩
    intro n hn
    induction n, hn using Nat.le_induction with
    | base => rfl
    | succ n hn ih =>
      rw [g.wl_succ_eq_of_not_isWit σ pl two (hnotwit (n + 1) (by omega)), ih]
  -- after the last witness and the first later occurrence of priority 2, the memory stays `true`
  obtain ⟨j₀, hj₀N, hj₀⟩ := hinf2 N
  have hmem : ∀ n, j₀ + 1 ≤ n → g.twoMem σ pl two π n = true := by
    intro n hn
    refine (twoMem_eq_true_iff hplay n).2 ⟨j₀, ?_, by omega, hj₀⟩
    rw [hstab n (by omega)]
    omega
  -- the maximal profiles of the histories reaching the successive positions of the play
  obtain ⟨M, hMdef⟩ : ∃ M : ℕ → ℕ, ∀ n, M n = g.maxProf σ pl two (g.pos (π n)) := ⟨_, fun _ => rfl⟩
  have hHists : ∀ n, g.hChosen σ pl two π n ∈ g.HistsTo σ pl (g.pos (π n)) :=
    fun n => (chosen_spec hplay hcons n).1
  have hnodelen : ∀ n, (g.pos (π n)).1.length = n := by
    intro n
    show (g.nodeOf (π n)).length = n
    rw [g.node_of_play hplay n]; simp
  have hMlt : ∀ n, M n < 2 ^ n := by
    intro n
    obtain ⟨h, hh, hprof⟩ := g.exists_maxProf σ pl two ⟨_, hHists n⟩
    have h1 := g.prof_lt two h
    rw [g.length_of_mem_HistsTo σ pl hh, hnodelen n, hprof, ← hMdef] at h1
    simpa using h1
  have hMstep : ∀ n, j₀ + 1 ≤ n →
      2 * M n + (if g.stepPred two (π (n + 1)) then 1 else 0) ≤ M (n + 1) := by
    intro n hn
    have hH := hHists n
    have hprof : g.prof two (g.hChosen σ pl two π n) = M n := by
      rw [hMdef]; exact (chosen_spec hplay hcons n).2.2 (hmem n hn)
    have hle := g.le_maxProf σ pl two (hists_step hplay hcons hH)
    obtain ⟨q, hq, -⟩ := g.head_of_mem_HistsTo σ pl hH
    rwa [g.prof_cons' two hq, hprof, ← hMdef] at hle
  -- the prefixes of length `i` of the maximal profiles
  obtain ⟨pf, hpf⟩ : ∃ f : ℕ → ℕ → ℕ, ∀ i n, f i n = M n / 2 ^ (n - i) := ⟨_, fun _ _ => rfl⟩
  have hpfmono : ∀ i n, j₀ + 1 ≤ n → i ≤ n → pf i n ≤ pf i (n + 1) := by
    intro i n hn hi
    have h1 : 2 * M n ≤ M (n + 1) := le_trans (by omega) (hMstep n hn)
    have h2 : n + 1 - i = (n - i) + 1 := by omega
    rw [hpf, hpf, h2, pow_succ, mul_comm (2 ^ (n - i)) 2]
    calc M n / 2 ^ (n - i) = 2 * M n / (2 * 2 ^ (n - i)) :=
          (Nat.mul_div_mul_left _ _ (by norm_num)).symm
      _ ≤ M (n + 1) / (2 * 2 ^ (n - i)) := Nat.div_le_div_right h1
  have hpfmono' : ∀ i m n, j₀ + 1 ≤ m → i ≤ m → m ≤ n → pf i m ≤ pf i n := by
    intro i m n hm hi hmn
    induction n, hmn using Nat.le_induction with
    | base => exact le_rfl
    | succ n hn ih => exact le_trans ih (hpfmono i n (by omega) (by omega))
  have hpfbdd : ∀ i n, i ≤ n → pf i n < 2 ^ i := by
    intro i n hi
    rw [hpf, Nat.div_lt_iff_lt_mul (Nat.two_pow_pos _)]
    calc M n < 2 ^ n := hMlt n
      _ = 2 ^ i * 2 ^ (n - i) := by rw [← pow_add]; congr 1; omega
  have hstabpf : ∀ i, ∃ v, ∃ n₁, max i (j₀ + 1) ≤ n₁ ∧ ∀ n, n₁ ≤ n → pf i n = v := by
    intro i
    refine exists_eventually_const (pf i) (max i (j₀ + 1)) (2 ^ i)
      (fun n hn => hpfmono i n (by omega) (by omega))
      (fun n hn => le_of_lt (hpfbdd i n (by omega)))
  choose c n₁ hn₁ hc using hstabpf
  have hn₁i : ∀ i, i ≤ n₁ i := fun i => le_trans (le_max_left _ _) (hn₁ i)
  have hn₁N : ∀ i, j₀ + 1 ≤ n₁ i := fun i => le_trans (le_max_right _ _) (hn₁ i)
  have hcdiv : ∀ i, c i = c (i + 1) / 2 := by
    intro i
    have hle1 : n₁ i ≤ max (n₁ i) (n₁ (i + 1)) := le_max_left _ _
    have hle2 : n₁ (i + 1) ≤ max (n₁ i) (n₁ (i + 1)) := le_max_right _ _
    set n := max (n₁ i) (n₁ (i + 1)) with hn
    have e1 := hc i n hle1
    have e2 := hc (i + 1) n hle2
    have hin : i + 1 ≤ n := le_trans (hn₁i (i + 1)) hle2
    rw [← e1, ← e2, hpf, hpf, Nat.div_div_eq_div_mul]
    congr 1
    rw [← pow_succ]
    congr 1
    omega
  have hcM : ∀ n, j₀ + 1 ≤ n → M n ≤ c n := by
    intro n hn
    have h1 : pf n n = M n := by rw [hpf]; simp
    have h2 : pf n n ≤ pf n (max n (n₁ n)) := hpfmono' n n _ hn le_rfl (le_max_left _ _)
    rw [hc n _ (le_max_right _ _)] at h2
    omega
  have hc0 : c 0 = 0 := by
    have := hc 0 (n₁ 0) le_rfl
    rw [hpf] at this
    rw [← this, Nat.div_eq_of_lt (by simpa using hMlt (n₁ 0))]
  have hcle : ∀ i n, pf i n = c i → c i * 2 ^ (n - i) ≤ M n := by
    intro i n he
    rw [hpf] at he
    rw [← he]
    exact Nat.div_mul_le_self _ _
  -- the limit profile contains infinitely many occurrences of priority 2
  have hones : ∀ i₀, ∃ i, i₀ ≤ i ∧ c (i + 1) % 2 = 1 := by
    by_contra hcon
    push_neg at hcon
    obtain ⟨i₀, hi₀⟩ := hcon
    have hdouble : ∀ i, i₀ ≤ i → c (i + 1) = 2 * c i := by
      intro i hi
      have h1 : c (i + 1) % 2 = 0 := by
        have := hi₀ i hi
        omega
      rw [hcdiv i]
      omega
    have hcpow : ∀ n, i₀ ≤ n → c n = c i₀ * 2 ^ (n - i₀) := by
      intro n hn
      induction n, hn using Nat.le_induction with
      | base => simp
      | succ n hn ih =>
        rw [hdouble n hn, ih, show n + 1 - i₀ = (n - i₀) + 1 from by omega, pow_succ]
        ring
    obtain ⟨n, hn1, hn2⟩ := hinf2 (max (max i₀ (j₀ + 1)) (n₁ i₀))
    have hstepn := hMstep n (by omega)
    rw [if_pos hn2] at hstepn
    have h1 : c i₀ * 2 ^ (n - i₀) ≤ M n := hcle i₀ n (hc i₀ n (by omega))
    have h2 : M (n + 1) ≤ c (n + 1) := hcM (n + 1) (by omega)
    rw [hcpow (n + 1) (by omega), show n + 1 - i₀ = (n - i₀) + 1 from by omega, pow_succ] at h2
    have h3 : c i₀ * (2 ^ (n - i₀) * 2) = 2 * (c i₀ * 2 ^ (n - i₀)) := by ring
    omega
  -- Kőnig's lemma applied to the histories whose profile is a prefix of the limit profile
  have hb : ∀ k, ∃ h : List g.Step, g.IsHist σ pl h ∧ h.length = k + 1 ∧
      h.head?.map g.nodeOf = some (pre (g.branchOf π) k) ∧ g.prof two h = c (h.length - 1) := by
    intro k
    have hkn : k ≤ max (max k (n₁ k)) (j₀ + 1) := le_trans (le_max_left k _) (le_max_left _ _)
    set n := max (max k (n₁ k)) (j₀ + 1) with hn
    have hH := hHists n
    have hprof : g.prof two (g.hChosen σ pl two π n) = M n := by
      rw [hMdef]; exact (chosen_spec hplay hcons n).2.2 (hmem n (le_max_right _ _))
    have hlen : (g.hChosen σ pl two π n).length = n + 1 := by
      rw [g.length_of_mem_HistsTo σ pl hH, hnodelen n]
    have hnode : (g.hChosen σ pl two π n).head?.map g.nodeOf = some (pre (g.branchOf π) n) := by
      obtain ⟨q, hq, hqp⟩ := g.head_of_mem_HistsTo σ pl hH
      have h0 : g.nodeOf q = pre (g.branchOf π) n := by
        show (g.pos q).1 = _
        rw [hqp]
        exact g.node_of_play hplay n
      rw [hq]
      simp [h0]
    obtain ⟨k1, k2, k3⟩ := g.hist_drop_spec σ pl hH.1 hlen hnode (n - k) (Nat.sub_le n k)
    rw [show n - (n - k) = k from by omega] at k2 k3
    refine ⟨_, k1, k2, k3, ?_⟩
    rw [k2, Nat.add_sub_cancel, prof_drop, hprof, ← hpf]
    exact hc k n (le_trans (le_max_right k _) (le_max_left _ _))
  have hPtail : ∀ h : List g.Step, g.prof two h = c (h.length - 1) →
      g.prof two h.tail = c (h.tail.length - 1) := by
    intro h hh
    rw [prof_tail, hh, List.length_tail]
    match hcase : h.length with
    | 0 => simp [hc0]
    | 1 => simp [hc0]
    | (L + 2) => simpa using (hcdiv L).symm
  obtain ⟨ρ, hplay', hcons', hbr, hP⟩ :=
    exists_play_of_hists (g := g) (σ := σ) (pl := pl) hlf (b := g.branchOf π)
      (fun h => g.prof two h = c (h.length - 1)) hPtail hb
  have hlenrev : ∀ n, (g.revPrefix ρ n).length = n + 1 := by
    intro n; simp [revPrefix]
  have hinf2' : g.Inf2 two ρ := by
    intro N0
    obtain ⟨i, hi1, hi2⟩ := hones N0
    have e1 := hP (i + 1)
    rw [hlenrev, Nat.add_sub_cancel] at e1
    have e2 : g.prof two (g.revPrefix ρ (i + 1)) =
        2 * g.prof two (g.revPrefix ρ i) + (if g.stepPred two (ρ (i + 1)) then 1 else 0) := by
      rw [revPrefix_succ, g.prof_cons' two (revPrefix_head? g ρ i)]
    refine ⟨i, hi1, ?_⟩
    by_contra hcon
    rw [if_neg hcon, e1] at e2
    omega
  have hV2 := (hwin ρ hplay' hcons').1 hinf2'
  rwa [hbr] at hV2

/-- **Proposition 24**: in a prioritized Borel game with two priorities, a player who has a
winning strategy has a winning strategy that uses only two states of memory. -/
theorem exists_twoMemory_of_win (hlf : g.LocallyFinite) (V1 V2 : Set Branch) (hval : g.ValidStrat σ pl)
    (hwin : g.WinningFor σ pl (g.TwoWin two V1 V2)) :
    ∃ τ, g.ValidStrat τ pl ∧ g.UsesMemory τ Bool ∧ g.WinningFor τ pl (g.TwoWin two V1 V2) := by
  refine ⟨g.twoStrat σ pl two, g.validStrat_twoStrat σ pl two hval,
    g.usesMemory_twoStrat σ pl two, ?_⟩
  intro π hplay hcons
  constructor
  · intro _
    by_cases hinf : g.InfWit σ pl two (g.branchOf π)
    · exact mem_V2_of_infWit hlf hplay hcons hwin hinf
    · exact mem_V2_of_not_infWit hlf hplay hcons hwin hinf ‹g.Inf2 two π›
  · intro hno
    refine mem_V1_of_not_infWit hlf hwin ?_
    intro hinf
    exact hno (inf2_of_infWit hplay hcons hinf)


/-! ### Proposition 24 for prioritized Borel games with priorities in `{1, 2}` -/

/-- With two priorities, the winning condition of a prioritized Borel game is exactly the
condition `TwoWin`. -/
theorem prioWin_iff_twoWin {prio : g.Edge → ℕ}
    (hprio : ∀ e, prio e = 1 ∨ prio e = 2) (W : ℕ → Set Branch) {π : ℕ → g.Step}
    (hplay : g.IsPlay π) :
    g.PrioWin prio W π ↔ g.TwoWin (fun e => prio e = 2) (W 1) (W 2) π := by
  have hstep : ∀ n, ∃ e, π (n + 1) = some e := by
    intro n
    obtain ⟨e, he, -⟩ := hplay.2 n
    exact ⟨e, he⟩
  have hpr : ∀ n, g.prioSeq prio π n = 1 ∨ g.prioSeq prio π n = 2 := by
    intro n
    obtain ⟨e, he⟩ := hstep n
    simp only [prioSeq, he, prioStep_some]
    exact hprio e
  have hno : ∀ j, 2 < j → ¬ InfOften (g.prioSeq prio π) j := by
    intro j hj hcon
    obtain ⟨n, -, hn⟩ := hcon 0
    rcases hpr n with h | h <;> omega
  have hinf2_iff : g.Inf2 (fun e => prio e = 2) π ↔ InfOften (g.prioSeq prio π) 2 := by
    constructor
    · intro h N
      obtain ⟨n, hn, hn2⟩ := h N
      obtain ⟨e, he⟩ := hstep n
      rw [he] at hn2
      exact ⟨n, hn, by simp only [prioSeq, he, prioStep_some]; exact hn2⟩
    · intro h N
      obtain ⟨n, hn, hn2⟩ := h N
      obtain ⟨e, he⟩ := hstep n
      simp only [prioSeq, he, prioStep_some] at hn2
      exact ⟨n, hn, by rw [he]; exact hn2⟩
  have hmax2 : g.Inf2 (fun e => prio e = 2) π → MaxInfOften (g.prioSeq prio π) 2 :=
    fun h => ⟨hinf2_iff.1 h, hno⟩
  have hmax1 : ¬ g.Inf2 (fun e => prio e = 2) π → MaxInfOften (g.prioSeq prio π) 1 := by
    intro h
    rw [Inf2] at h
    push_neg at h
    obtain ⟨N₀, hN₀⟩ := h
    refine ⟨fun N => ⟨max N N₀, le_max_left _ _, ?_⟩, ?_⟩
    · have hne := hN₀ (max N N₀) (le_max_right _ _)
      obtain ⟨e, he⟩ := hstep (max N N₀)
      have hne' : ¬ prio e = 2 := by
        intro hcon
        exact hne (by rw [he]; exact hcon)
      rcases hprio e with h1 | h1
      · simp [prioSeq, he, h1]
      · exact absurd h1 hne'
    · intro j hj hcon
      rcases Nat.lt_or_ge 2 j with hj2 | hj2
      · exact hno j hj2 hcon
      · obtain rfl : j = 2 := by omega
        obtain ⟨n, hn1, hn2⟩ := hcon N₀
        obtain ⟨e, he⟩ := hstep n
        have hn2' : prio e = 2 := by
          simpa [prioSeq, he] using hn2
        exact hN₀ n hn1 (by rw [he]; exact hn2')
  constructor
  · rintro ⟨i, hi, hW⟩
    refine ⟨fun h2 => ?_, fun h2 => ?_⟩
    · rwa [hi.unique (hmax2 h2)] at hW
    · rwa [hi.unique (hmax1 h2)] at hW
  · intro h
    by_cases h2 : g.Inf2 (fun e => prio e = 2) π
    · exact ⟨2, hmax2 h2, h.1 h2⟩
    · exact ⟨1, hmax1 h2, h.2 h2⟩

/-- **Proposition 24**, stated for prioritized Borel games whose priorities are `1` and `2`:
the player who wins such a game wins it with a strategy using two states of memory. -/
theorem exists_twoMemory_of_win_prio (hlf : g.LocallyFinite) (prio : g.Edge → ℕ)
    (hprio : ∀ e, prio e = 1 ∨ prio e = 2) (W : ℕ → Set Branch)
    (hval : g.ValidStrat σ pl) (hwin : g.WinningFor σ pl (g.PrioWin prio W)) :
    ∃ τ, g.ValidStrat τ pl ∧ g.UsesMemory τ Bool ∧ g.WinningFor τ pl (g.PrioWin prio W) := by
  have hwin' : g.WinningFor σ pl (g.TwoWin (fun e => prio e = 2) (W 1) (W 2)) :=
    fun π hp hc => (prioWin_iff_twoWin hprio W hp).1 (hwin π hp hc)
  obtain ⟨τ, h1, h2, h3⟩ :=
    exists_twoMemory_of_win (two := fun e => prio e = 2) hlf (W 1) (W 2) hval hwin'
  exact ⟨τ, h1, h2, fun π hp hc => (prioWin_iff_twoWin hprio W hp).2 (h3 π hp hc)⟩

end TreeGame

end BorelMSO


==> anc/lean-formalization/BorelMSO/Memory/TwoPriorities/Basic.lean <==
import Mathlib.Data.List.GetD
import Mathlib.Data.Nat.Lattice
import Mathlib.Tactic.Ring
import BorelMSO.Memory.OnePriority
import BorelMSO.Basic.Prioritized

/-!
# Two priorities: two memory states suffice (Proposition 24)

This file formalizes Proposition 24 of *Automata for MSO over Infinite Trees with
Quantification over Borel Sets of Branches*:

> In every prioritized Borel game with two priorities, the winner has a strategy using two
> states of memory.

Throughout, the two priorities are encoded by a relation `two : Pos Q → Pos Q → Prop` on
edges ("this edge produces priority 2"), and the winning condition of the player under
consideration is

* if priority 2 occurs infinitely often, the branch traced by the play must belong to `V2`;
* otherwise it must belong to `V1`.

This formulation is symmetric in the two players (for the opponent one replaces `V1, V2` by
their complements), so it is enough to prove the statement for a player who has a winning
strategy.

## Contents of this file

* `has2`, `prof`: the occurrences of priority 2 in a history and its *profile*, the sequence
  of priorities read as a binary number, the earliest edge being the most significant digit;
* basic lemmas on histories (suffixes of histories are histories);
* the *witness nodes* of a strategy (`TreeGame.IsWit`).

The strategy with two memory states and the proof of Proposition 24 are in
`BorelMSO/Memory/TwoPriorities.lean`.
-/

universe u v

namespace BorelMSO

namespace TreeGame

open scoped Classical

variable {Q : Type u} {Λ : Type v} (g : TreeGame.{u, v} Q Λ)

/-! ### Occurrences of priority 2 and profiles of histories -/

/-- The step traverses an edge satisfying `P` (used with "this edge produces priority 2"). -/
def stepPred (P : g.Edge → Prop) : g.Step → Prop
  | none => False
  | some e => P e

@[simp] theorem stepPred_some (P : g.Edge → Prop) (e : g.Edge) :
    g.stepPred P (some e) ↔ P e := Iff.rfl

variable (σ : List g.Step → g.Step) (pl : Player) (two : g.Edge → Prop)

/-- Priority 2 occurs in the history `h` on an edge starting at a node of length `≥ k`. -/
def has2 (k : ℕ) : List g.Step → Prop
  | [] => False
  | [_] => False
  | p :: q :: t => (k ≤ (g.nodeOf q).length ∧ g.stepPred two p) ∨ has2 k (q :: t)

@[simp] theorem has2_nil (k : ℕ) : ¬ g.has2 two k ([] : List g.Step) := id

@[simp] theorem has2_singleton (k : ℕ) (p : g.Step) : ¬ g.has2 two k [p] := id

theorem has2_cons (k : ℕ) (p q : g.Step) (t : List g.Step) :
    g.has2 two k (p :: q :: t) ↔ (k ≤ (g.nodeOf q).length ∧ g.stepPred two p) ∨ g.has2 two k (q :: t) := Iff.rfl

theorem has2_of_tail {k : ℕ} {h : List g.Step} (hh : g.has2 two k h.tail) : g.has2 two k h := by
  match h with
  | [] => exact absurd hh (g.has2_nil two k)
  | [p] => exact absurd hh (g.has2_nil two k)
  | p :: q :: t => exact Or.inr hh

/-- The profile of a history: the sequence of priorities produced along it, read as a binary
number whose most significant digit is the priority of the first edge. -/
noncomputable def prof : List g.Step → ℕ
  | [] => 0
  | [_] => 0
  | p :: q :: t => 2 * prof (q :: t) + (if g.stepPred two p then 1 else 0)

@[simp] theorem prof_nil : g.prof two ([] : List g.Step) = 0 := rfl

@[simp] theorem prof_singleton (p : g.Step) : g.prof two [p] = 0 := rfl

theorem prof_cons (p q : g.Step) (t : List g.Step) :
    g.prof two (p :: q :: t) = 2 * g.prof two (q :: t) + (if g.stepPred two p then 1 else 0) := rfl

theorem prof_tail (h : List g.Step) : g.prof two h.tail = g.prof two h / 2 := by
  match h with
  | [] => simp
  | [p] => simp
  | p :: q :: t =>
    rw [prof_cons]
    simp only [List.tail_cons]
    split <;> omega

theorem prof_drop (h : List g.Step) (k : ℕ) : g.prof two (h.drop k) = g.prof two h / 2 ^ k := by
  induction k with
  | zero => simp
  | succ k ih =>
    rw [← List.tail_drop, prof_tail, ih, Nat.div_div_eq_div_mul, pow_succ]

theorem prof_lt (h : List g.Step) : g.prof two h < 2 ^ (h.length - 1) := by
  match h with
  | [] => simp
  | [p] => simp
  | p :: q :: t =>
    have ih := prof_lt (q :: t)
    rw [prof_cons]
    simp only [List.length_cons] at ih ⊢
    have : (2 : ℕ) ^ (t.length + 1 + 1 - 1) = 2 * 2 ^ (t.length + 1 - 1) := by
      simp [pow_succ]
      ring
    rw [this]
    split <;> omega

/-- The parity of the profile tells whether the last edge of the history produces
priority 2. -/
theorem prof_mod_two (p q : g.Step) (t : List g.Step) :
    g.prof two (p :: q :: t) % 2 = if g.stepPred two p then 1 else 0 := by
  rw [prof_cons]
  split <;> omega

/-! ### Suffixes of histories -/

variable {g σ pl}

theorem isHist_tail_of_length {h : List g.Step} (hh : g.IsHist σ pl h) (hlen : 2 ≤ h.length) :
    g.IsHist σ pl h.tail := by
  match h with
  | [] => simp at hlen
  | [p] => simp at hlen
  | p :: q :: t => exact hh.1

theorem isHist_drop {h : List g.Step} (hh : g.IsHist σ pl h) {k : ℕ} (hk : k < h.length) :
    g.IsHist σ pl (h.drop k) := by
  induction k with
  | zero => simpa using hh
  | succ k ih =>
    have hk' : k < h.length := by omega
    have h1 := ih hk'
    rw [← List.tail_drop]
    refine isHist_tail_of_length h1 ?_
    rw [List.length_drop]
    omega

theorem head?_drop (h : List g.Step) (k : ℕ) : (h.drop k).head? = h[k]? := by
  rw [List.head?_drop]

/-! ### Witness nodes

A node is a *witness* if every history consistent with `σ` reaching it produces priority 2
after the previous witness node.  The root is a witness by convention.  `wl b n` is the
length of the last witness among the prefixes of the `n`-th node of the branch `b`. -/

variable (g σ pl)

/-- Every history consistent with `σ` reaching the node `v` produces priority 2 on some edge
starting at a node of length `≥ k`. -/
def Forced (k : ℕ) (v : Node) : Prop :=
  ∀ h : List g.Step, g.IsHist σ pl h → h.head?.map g.nodeOf = some v → g.has2 two k h

/-- The length of the last witness node among the prefixes of the `n`-th node of `b`. -/
noncomputable def wl (b : Branch) : ℕ → ℕ
  | 0 => 0
  | n + 1 => if g.Forced σ pl two (wl b n) (pre b (n + 1)) then n + 1 else wl b n

@[simp] theorem wl_zero (b : Branch) : g.wl σ pl two b 0 = 0 := rfl

theorem wl_succ (b : Branch) (n : ℕ) :
    g.wl σ pl two b (n + 1) =
      if g.Forced σ pl two (g.wl σ pl two b n) (pre b (n + 1)) then n + 1
      else g.wl σ pl two b n := rfl

theorem wl_le (b : Branch) (n : ℕ) : g.wl σ pl two b n ≤ n := by
  induction n with
  | zero => simp
  | succ n ih =>
    rw [wl_succ]
    split
    · exact le_rfl
    · omega

theorem wl_le_wl_succ (b : Branch) (n : ℕ) :
    g.wl σ pl two b n ≤ g.wl σ pl two b (n + 1) := by
  rw [wl_succ]
  split
  · exact le_trans (g.wl_le σ pl two b n) (by omega)
  · exact le_rfl

theorem wl_mono (b : Branch) {m n : ℕ} (h : m ≤ n) :
    g.wl σ pl two b m ≤ g.wl σ pl two b n := by
  induction n, h using Nat.le_induction with
  | base => exact le_rfl
  | succ n hn ih => exact le_trans ih (g.wl_le_wl_succ σ pl two b n)

theorem pre_take {b : Branch} {k m : ℕ} (h : k ≤ m) : (pre b m).take k = pre b k := by
  simp only [pre, ← List.map_take, List.take_range, Nat.min_eq_left h]

/-- `wl b n` only depends on the first `n` bits of `b`. -/
theorem wl_congr {b b' : Branch} {m : ℕ} (hb : pre b m = pre b' m) :
    ∀ n ≤ m, g.wl σ pl two b n = g.wl σ pl two b' n := by
  intro n
  induction n with
  | zero => intro _; rfl
  | succ n ih =>
    intro hn
    have hpre : pre b (n + 1) = pre b' (n + 1) := by
      rw [← pre_take (b := b) (show n + 1 ≤ m by omega), hb,
        pre_take (b := b') (show n + 1 ≤ m by omega)]
    rw [wl_succ, wl_succ, ih (by omega), hpre]

/-- The branch obtained by continuing a node with zeroes. -/
def toBranch (v : Node) : Branch := fun i => v.getD i false

@[simp] theorem pre_toBranch (v : Node) : pre (toBranch v) v.length = v := by
  apply List.ext_getElem
  · simp [pre]
  · intro i h1 h2
    simp only [pre, List.getElem_map, List.getElem_range, toBranch]
    simp only [pre, List.length_map, List.length_range] at h1
    rw [List.getD_eq_getElem _ _ h2]

/-- The length of the last witness node among the prefixes of the node `v`. -/
noncomputable def wlNode (v : Node) : ℕ := g.wl σ pl two (toBranch v) v.length

theorem wl_eq_wlNode (b : Branch) (n : ℕ) : g.wl σ pl two b n = g.wlNode σ pl two (pre b n) := by
  have hlen : (pre b n).length = n := by simp
  rw [wlNode, hlen]
  have h2 : pre (toBranch (pre b n)) n = pre b n := by
    have h3 := pre_toBranch (pre b n)
    rwa [hlen] at h3
  exact g.wl_congr σ pl two (m := n) h2.symm n le_rfl

theorem wlNode_le (v : Node) : g.wlNode σ pl two v ≤ v.length := g.wl_le σ pl two _ _

/-- A node is a witness if it is its own last witness. -/
def IsWit (v : Node) : Prop := g.wlNode σ pl two v = v.length

theorem wlNode_snoc (v : Node) (c : Bool) :
    g.wlNode σ pl two (v ++ [c]) =
      if g.Forced σ pl two (g.wlNode σ pl two v) (v ++ [c]) then v.length + 1
      else g.wlNode σ pl two v := by
  set b : Branch := toBranch (v ++ [c]) with hb
  have hlen : (v ++ [c]).length = v.length + 1 := by simp
  have hpre1 : pre b (v.length + 1) = v ++ [c] := by
    have := pre_toBranch (v ++ [c])
    rwa [hlen] at this
  have hpre0 : pre b v.length = v := by
    have h1 : (pre b (v.length + 1)).take v.length = pre b v.length :=
      pre_take (by omega)
    rw [hpre1] at h1
    rw [← h1]
    simp
  have h1 : g.wlNode σ pl two (v ++ [c]) = g.wl σ pl two b (v.length + 1) := by
    rw [wlNode, hlen]
  have h2 : g.wl σ pl two b v.length = g.wlNode σ pl two v := by
    rw [g.wl_eq_wlNode σ pl two b v.length, hpre0]
  rw [h1, wl_succ, h2, hpre1]

theorem isWit_snoc_iff (v : Node) (c : Bool) :
    g.IsWit σ pl two (v ++ [c]) ↔ g.Forced σ pl two (g.wlNode σ pl two v) (v ++ [c]) := by
  rw [IsWit, wlNode_snoc]
  simp only [List.length_append, List.length_cons, List.length_nil]
  by_cases h : g.Forced σ pl two (g.wlNode σ pl two v) (v ++ [c])
  · simp [h]
  · simp only [h, if_false, iff_false]
    have := g.wlNode_le σ pl two v
    omega

theorem wlNode_snoc_of_not_isWit {v : Node} {c : Bool} (h : ¬ g.IsWit σ pl two (v ++ [c])) :
    g.wlNode σ pl two (v ++ [c]) = g.wlNode σ pl two v := by
  rw [wlNode_snoc, if_neg]
  intro hcon
  exact h ((g.isWit_snoc_iff σ pl two v c).2 hcon)


end TreeGame

end BorelMSO


==> anc/lean-formalization/BorelMSO/Safra/Complete.lean <==
import BorelMSO.Safra.Run

/-!
# Safra's construction: completeness

This file proves the second half of the correctness of Safra's construction: if the Büchi
automaton accepts the ω-word `w`, then along the run of the construction on `w` some node is
present from some time on and is marked infinitely often
(`BorelMSO.Safra.exists_node_of_accepts`).

One follows an accepting run `ρ` of the Büchi automaton through the trees: at every time one
considers the deepest node whose label contains the current state of `ρ`.  From one step to
the next, this node either goes deeper, or moves to a sibling with a *smaller* slot (of
itself or of one of its ancestors), or moves up to a *marked* ancestor
(`BorelMSO.Safra.step_move`).  Moreover, whenever `ρ` visits the Büchi set, the node goes
strictly below any of its present ancestors, unless that ancestor is marked
(`BorelMSO.Safra.step_descend`).  Taking for `c` the longest position which is an ancestor
of the tracked node from some time on, these two facts force `c` to be marked infinitely
often.
-/

namespace BorelMSO

namespace Safra

open scoped Classical

variable {Q Gam : Type} [Fintype Q] {B : NBuchi Q Gam} {w : ℕ → Gam}

/-! ### Elementary facts about suffixes of lists -/

theorem prefix_tri {α : Type} : ∀ (x y : List α),
    x <+: y ∨ y <+: x ∨ ∃ (c : List α) (i j : α), i ≠ j ∧ (c ++ [i]) <+: x ∧ (c ++ [j]) <+: y := by
  intro x
  induction x with
  | nil => intro y; exact Or.inl List.nil_prefix
  | cons i x' ih =>
    intro y
    match y with
    | [] => exact Or.inr (Or.inl List.nil_prefix)
    | j :: y' =>
      by_cases hij : i = j
      · subst hij
        rcases ih y' with h | h | ⟨c, k, l, hkl, h1, h2⟩
        · exact Or.inl (List.cons_prefix_cons.2 ⟨rfl, h⟩)
        · exact Or.inr (Or.inl (List.cons_prefix_cons.2 ⟨rfl, h⟩))
        · refine Or.inr (Or.inr ⟨i :: c, k, l, hkl, ?_, ?_⟩)
          · show (i :: (c ++ [k])) <+: i :: x'
            exact List.cons_prefix_cons.2 ⟨rfl, h1⟩
          · show (i :: (c ++ [l])) <+: i :: y'
            exact List.cons_prefix_cons.2 ⟨rfl, h2⟩
      · exact Or.inr (Or.inr ⟨[], i, j, hij, by simp, by simp⟩)

/-- Two lists are comparable for the suffix order, or they diverge at some point. -/
theorem suffix_tri {α : Type} (x y : List α) :
    x <:+ y ∨ y <:+ x ∨ ∃ (c : List α) (i j : α), i ≠ j ∧ (i :: c) <:+ x ∧ (j :: c) <:+ y := by
  rcases prefix_tri x.reverse y.reverse with h | h | ⟨c, i, j, hij, h1, h2⟩
  · exact Or.inl (List.reverse_prefix.1 h)
  · exact Or.inr (Or.inl (List.reverse_prefix.1 h))
  · refine Or.inr (Or.inr ⟨c.reverse, i, j, hij, ?_, ?_⟩)
    · exact List.reverse_prefix.1 (by simpa using h1)
    · exact List.reverse_prefix.1 (by simpa using h2)

theorem suffix_comparable {α : Type} {x y z : List α} (h1 : x <:+ z) (h2 : y <:+ z) :
    x <:+ y ∨ y <:+ x := by
  rcases le_total x.length y.length with h | h
  · exact Or.inl (List.suffix_of_suffix_length_le h1 h2 h)
  · exact Or.inr (List.suffix_of_suffix_length_le h2 h1 h)

/-- Two children of a same node which are suffixes of a same list are equal. -/
theorem head_eq_of_cons_suffix {α : Type} {i j : α} {c z : List α} (h1 : (i :: c) <:+ z)
    (h2 : (j :: c) <:+ z) : i = j := by
  have := List.suffix_of_suffix_length_le h1 h2 (le_refl _)
  have := this.eq_of_length (by simp)
  simpa using this

/-- A strict suffix is a suffix of a child. -/
theorem exists_cons_suffix {α : Type} {s t : List α} (h : s <:+ t) (hne : s ≠ t) :
    ∃ i, (i :: s) <:+ t := by
  obtain ⟨l, rfl⟩ := h
  rcases l.eq_nil_or_concat with rfl | ⟨l', i, rfl⟩
  · exact absurd (by simp) hne
  · exact ⟨i, ⟨l', by simp⟩⟩

/-! ### Maximal and minimal positions -/

theorem exists_max_length {P : Pos Q → Prop} {N : ℕ} (hne : ∃ v, P v)
    (hbd : ∀ v, P v → v.length ≤ N) : ∃ v, P v ∧ ∀ u, P u → u.length ≤ v.length := by
  classical
  obtain ⟨v0, hv0⟩ := hne
  obtain ⟨v, hv, hlen⟩ :=
    Nat.findGreatest_spec (P := fun n => ∃ v : Pos Q, P v ∧ v.length = n) (hbd v0 hv0)
      ⟨v0, hv0, rfl⟩
  refine ⟨v, hv, fun u hu => ?_⟩
  have := Nat.le_findGreatest (P := fun n => ∃ v : Pos Q, P v ∧ v.length = n) (hbd u hu)
    ⟨u, hu, rfl⟩
  omega

theorem exists_min_length {P : Pos Q → Prop} (hne : ∃ v, P v) :
    ∃ v, P v ∧ ∀ u, P u → v.length ≤ u.length := by
  classical
  obtain ⟨v0, hv0⟩ := hne
  have hex : ∃ n, ∃ v : Pos Q, P v ∧ v.length = n := ⟨v0.length, v0, hv0, rfl⟩
  obtain ⟨v, hv, hlen⟩ := Nat.find_spec hex
  refine ⟨v, hv, fun u hu => ?_⟩
  have : Nat.find hex ≤ u.length := Nat.find_le ⟨u, hu, rfl⟩
  omega

/-! ### The chain of nodes containing a state, before the deletions -/

variable {T : STree Q} {a : Gam}

theorem lab2_length_le (hT : Inv T) {v : Pos Q} {q : Q} (h : q ∈ lab2 B T a v) :
    v.length ≤ Fintype.card Q := by
  match v with
  | [] => simp
  | i :: p =>
      have h1 : q ∈ lab1 B T a (i :: p) := lab2_subset_lab1 B T a _ h
      have h2 : T.lab p ≠ ∅ := by
        rw [lab1_cons] at h1
        split at h1
        · obtain ⟨q0, hq0, -⟩ := h1
          exact fun hc => by rw [hc] at hq0; exact hq0.1
        · obtain ⟨q0, hq0, -⟩ := h1
          exact fun hc => by
            have := hT.mono i p hq0
            rw [hc] at this
            exact this
      have := hT.length_lt h2
      simp only [List.length_cons]
      omega

theorem lab2_suffix_of_length_le {q : Q} :
    ∀ (r p : Pos Q), p.length ≤ r.length → q ∈ lab2 B T a p → q ∈ lab2 B T a r → p <:+ r := by
  intro r
  induction r with
  | nil =>
      intro p hlen _ _
      simp only [List.length_nil, Nat.le_zero, List.length_eq_zero_iff] at hlen
      subst hlen
      exact List.nil_suffix
  | cons i r ih =>
      intro p hlen hp hr
      rcases Nat.lt_or_ge r.length p.length with hlt | hge
      · have hplen : p.length = r.length + 1 := by simp only [List.length_cons] at hlen; omega
        match p, hplen with
        | j :: p', hplen =>
          have hp'len : p'.length = r.length := by simpa using hplen
          have hp' : q ∈ lab2 B T a p' := lab2_cons_subset B T a j p' hp
          have hr' : q ∈ lab2 B T a r := lab2_cons_subset B T a i r hr
          have hsuf : p' <:+ r := ih p' (le_of_eq hp'len) hp' hr'
          have : p' = r := hsuf.eq_of_length (by omega)
          subst this
          by_cases hij : j = i
          · subst hij; exact List.suffix_rfl
          · exfalso
            have hd := lab2_disjoint B T a (i := j) (j := i) p' hij
            have : q ∈ lab2 B T a (j :: p') ∩ lab2 B T a (i :: p') := ⟨hp, hr⟩
            rw [hd] at this
            exact this
      · exact (ih p hge hp (lab2_cons_subset B T a i r hr)).trans (List.suffix_cons i r)

theorem lab2_comparable {q : Q} {p r : Pos Q} (hp : q ∈ lab2 B T a p)
    (hr : q ∈ lab2 B T a r) : p <:+ r ∨ r <:+ p := by
  rcases le_total p.length r.length with h | h
  · exact Or.inl (lab2_suffix_of_length_le r p h hp hr)
  · exact Or.inr (lab2_suffix_of_length_le p r h hr hp)

/-- A state which is in the new label of a node and in the new label of one of its children
before the merge is in the new label of the child with the smallest slot containing it. -/
theorem exists_min_child {q : Q} {c : Pos Q} (hq2 : q ∈ lab2 B T a c)
    (h : ∃ i, q ∈ lab1 B T a (i :: c)) : ∃ i, q ∈ lab2 B T a (i :: c) := by
  classical
  obtain ⟨i0, hi0⟩ := h
  set S : Finset (Slot Q) := Finset.univ.filter (fun i => q ∈ lab1 B T a (i :: c)) with hS
  have hSne : S.Nonempty := ⟨i0, by simp [hS, hi0]⟩
  refine ⟨S.min' hSne, ?_, ?_⟩
  · exact ⟨(by simpa [hS] using S.min'_mem hSne : q ∈ lab1 B T a (S.min' hSne :: c)), hq2⟩
  · intro hmem
    simp only [Set.mem_iUnion, exists_prop] at hmem
    obtain ⟨j, hlt, hmem'⟩ := hmem
    have hjS : j ∈ S := by simp [hS, hmem']
    exact absurd hlt (not_lt.2 (S.min'_le j hjS))

/-- The deepest node whose (pre-deletion) label contains a given state. -/
theorem exists_deepest_lab2 (hT : Inv T) {q : Q} (h0 : q ∈ lab2 B T a []) :
    ∃ v, q ∈ lab2 B T a v ∧ (∀ u, q ∈ lab2 B T a u → u <:+ v) ∧
      ∀ i, q ∉ lab1 B T a (i :: v) := by
  obtain ⟨v, hv, hmax⟩ :=
    exists_max_length (P := fun v => q ∈ lab2 B T a v) (N := Fintype.card Q) ⟨[], h0⟩
      (fun v hv => lab2_length_le hT hv)
  refine ⟨v, hv, fun u hu => lab2_suffix_of_length_le v u (hmax u hu) hu hv, ?_⟩
  intro i hi
  obtain ⟨j, hj⟩ := exists_min_child hv ⟨i, hi⟩
  have := hmax (j :: v) hj
  simp only [List.length_cons] at this
  omega

/-- After the deletions, the deepest node containing a state is the deepest non-deleted
ancestor of the deepest node before the deletions; if it is not that node, it is marked. -/
theorem exists_new_node {q : Q} {v : Pos Q} (hv : q ∈ lab2 B T a v) :
    ∃ z, z <:+ v ∧ q ∈ (stepTree B T a).lab z ∧ (z ≠ v → (stepTree B T a).mark z) := by
  by_cases hk : killed B T a v
  · obtain ⟨z, ⟨hzsuf, hzne, hzm⟩, hmin⟩ :=
      exists_min_length (P := fun z => z <:+ v ∧ z ≠ v ∧ vmark B T a z) hk
    have hnk : ¬ killed B T a z := by
      rintro ⟨c, hc, hcne, hcm⟩
      have hcv : c <:+ v := hc.trans hzsuf
      have hclt : c.length < z.length := by
        have h1 : c.length ≤ z.length := hc.length_le
        rcases eq_or_lt_of_le h1 with heq | hlt
        · exact absurd (hc.eq_of_length heq) hcne
        · exact hlt
      have hcnev : c ≠ v := by
        intro hcv'
        subst hcv'
        have := hzsuf.length_le
        omega
      have := hmin c ⟨hcv, hcnev, hcm⟩
      omega
    refine ⟨z, hzsuf, ?_, fun _ => ⟨hzm, hnk⟩⟩
    rw [stepTree_lab_of_not_killed B T a hnk]
    exact lab2_mono B T a hzsuf hv
  · exact ⟨v, List.suffix_rfl, by rw [stepTree_lab_of_not_killed B T a hk]; exact hv,
      fun h => absurd rfl h⟩

/-! ### How the tracked node moves -/

/-- `MoveLeft u v` says that `v` lies strictly to the left of `u`: at some level, `v` goes
through a sibling with a smaller slot. -/
def MoveLeft (u v : Pos Q) : Prop := ∃ (c : Pos Q) (i j : Slot Q), j < i ∧ (i :: c) <:+ u ∧
  (j :: c) <:+ v

/-- **How the tracked node moves.**  If `u` is the deepest node containing the state `q`,
then the deepest node `v` containing a successor `q'` of `q` in the next tree either lies
below `u`, or lies strictly to the left of `u`, or is a marked strict ancestor of `u`. -/
theorem step_move (hT : Inv T) {q q' : Q} {u : Pos Q} (hu : q ∈ T.lab u)
    (hstep : B.step q a q') :
    ∃ v, q' ∈ (stepTree B T a).lab v ∧ (∀ z, q' ∈ (stepTree B T a).lab z → z <:+ v) ∧
      (u <:+ v ∨ MoveLeft u v ∨ (v <:+ u ∧ v ≠ u ∧ (stepTree B T a).mark v)) := by
  classical
  have hroot : q' ∈ lab2 B T a [] := ⟨q, hT.mono' List.nil_suffix hu, hstep⟩
  obtain ⟨vs, hvs, hvsmax, hvsleaf⟩ := exists_deepest_lab2 hT hroot
  -- the label of an ancestor of `u` contains `q`, hence its successor after the step
  have hanc : ∀ (i : Slot Q) (c : Pos Q), (i :: c) <:+ u → q' ∈ lab1 B T a (i :: c) := by
    intro i c hic
    have hq : q ∈ T.lab (i :: c) := hT.mono' hic hu
    rw [lab1_cons_of_lab_ne B T a (Set.nonempty_iff_ne_empty.1 ⟨q, hq⟩)]
    exact ⟨q, hq, hstep⟩
  -- the position of `vs` relative to `u`
  have hrel : u <:+ vs ∨ MoveLeft u vs := by
    rcases suffix_tri u vs with h | h | ⟨c, i, j, hij, h1, h2⟩
    · exact Or.inl h
    · rcases eq_or_ne vs u with rfl | hne
      · exact Or.inl List.suffix_rfl
      · exfalso
        obtain ⟨i, hi⟩ := exists_cons_suffix h hne
        exact hvsleaf i (hanc i vs hi)
    · refine Or.inr ⟨c, i, j, ?_, h1, h2⟩
      -- the slot `j` chosen in `vs` is smaller than the slot `i` on the way to `u`
      have hj2 : q' ∈ lab2 B T a (j :: c) := lab2_mono B T a h2 hvs
      have hi1 : q' ∈ lab1 B T a (i :: c) := hanc i c h1
      rcases lt_trichotomy j i with h | h | h
      · exact h
      · exact absurd h.symm hij
      · exfalso
        exact hj2.2 (Set.mem_iUnion.2 ⟨i, Set.mem_iUnion.2 ⟨h, hi1⟩⟩)
  obtain ⟨v, hvsuf, hvmem, hvmark⟩ := exists_new_node hvs
  refine ⟨v, hvmem, ?_, ?_⟩
  · -- `v` is the deepest node of the new tree containing `q'`
    intro z hz
    have hz2 : q' ∈ lab2 B T a z := stepTree_lab_subset B T a z hz
    have hzs : z <:+ vs := hvsmax z hz2
    rcases eq_or_ne v vs with heq | hne
    · rw [heq]; exact hzs
    · by_contra hcon
      rcases suffix_comparable hvsuf hzs with h | h
      · have hne' : v ≠ z := by rintro rfl; exact hcon List.suffix_rfl
        have hkill : killed B T a z := ⟨v, h, hne', (hvmark hne).1⟩
        rw [stepTree_lab, if_pos hkill] at hz
        exact hz
      · exact hcon h
  · rcases eq_or_ne v vs with heq | hne
    · rw [heq]
      rcases hrel with h | h
      · exact Or.inl h
      · exact Or.inr (Or.inl h)
    · have hmark := hvmark hne
      rcases hrel with h | ⟨c, i, j, hij, h1, h2⟩
      · -- `u` is an ancestor of `vs`, and so is `v`
        rcases suffix_comparable h hvsuf with h' | h'
        · exact Or.inl h'
        · rcases eq_or_ne v u with rfl | hne'
          · exact Or.inl List.suffix_rfl
          · exact Or.inr (Or.inr ⟨h', hne', hmark⟩)
      · -- `vs` is to the left of `u`; either `v` is still to the left, or it is above
        rcases suffix_comparable h2 hvsuf with h' | h'
        · exact Or.inr (Or.inl ⟨c, i, j, hij, h1, h'⟩)
        · rcases List.suffix_cons_iff.1 h' with heq' | hsub
          · exact Or.inr (Or.inl ⟨c, i, j, hij, h1, by rw [heq']⟩)
          · have hvu : v <:+ u := hsub.trans ((List.suffix_cons i c).trans h1)
            rcases eq_or_ne v u with rfl | hne'
            · exact Or.inl List.suffix_rfl
            · exact Or.inr (Or.inr ⟨hvu, hne', hmark⟩)

/-- **Visiting the Büchi set forces a descent.**  If the state `q` in the label of a present
node `c` is in the Büchi set, then its successor lies in a child of `c` after the step,
unless `c` is marked. -/
theorem step_descend (hT : Inv T) {q q' : Q} {c : Pos Q} (hq : q ∈ T.lab c) (hfin : q ∈ B.fin)
    (hstep : B.step q a q') (hq2 : q' ∈ lab2 B T a c) (hnk : ¬ killed B T a c) :
    (∃ i, q' ∈ (stepTree B T a).lab (i :: c)) ∨ (stepTree B T a).mark c := by
  obtain ⟨s, hs⟩ := hT.freshSlot_isSome c
  have h1 : q' ∈ lab1 B T a (s :: c) := by
    rw [lab1_cons, if_pos hs]
    exact ⟨q, ⟨hq, hfin⟩, hstep⟩
  obtain ⟨i, hi⟩ := exists_min_child hq2 ⟨s, h1⟩
  by_cases hk : killed B T a (i :: c)
  · obtain ⟨d, hd, hdne, hdm⟩ := hk
    have hdc : d <:+ c := (List.suffix_cons_iff.1 hd).resolve_left hdne
    rcases eq_or_ne d c with rfl | hne
    · exact Or.inr ⟨hdm, hnk⟩
    · exact absurd ⟨d, hdc, hne, hdm⟩ hnk
  · exact Or.inl ⟨i, by rw [stepTree_lab, if_neg hk]; exact hi⟩

/-- The deepest node whose label contains a given state. -/
theorem exists_deepest (hT : Inv T) {q : Q} (h0 : q ∈ T.lab []) :
    ∃ v, q ∈ T.lab v ∧ ∀ u, q ∈ T.lab u → u <:+ v := by
  obtain ⟨v, hv, hmax⟩ := exists_max_length (P := fun v => q ∈ T.lab v) (N := Fintype.card Q)
    ⟨[], h0⟩ (fun v hv => le_of_lt (hT.length_lt (Set.nonempty_iff_ne_empty.1 ⟨q, hv⟩)))
  exact ⟨v, hv, fun u hu => hT.suffix_of_mem_of_length_le v u (hmax u hu) hu hv⟩

/-! ### Completeness -/

/-- **Completeness of Safra's construction.**  If the Büchi automaton accepts the word, then
some node is present from some time on and is marked infinitely often. -/
theorem exists_node_of_accepts (hacc : B.Accepts w) :
    ∃ (p : Pos Q) (N : ℕ), (∀ n, N ≤ n → (treeRun B w n).lab p ≠ ∅) ∧
      {n | (treeRun B w n).mark p}.Infinite := by
  classical
  obtain ⟨rho, hrun, hvis⟩ := hacc
  have hroot : ∀ n, rho n ∈ (treeRun B w n).lab [] := fun n =>
    (mem_root_iff B w n (rho n)).2 ⟨rho, hrun.1, rfl, fun k _ _ => hrun.2 k⟩
  -- the tracked node: the deepest node containing the current state of the run
  have hdex : ∀ n, ∃ v, rho n ∈ (treeRun B w n).lab v ∧
      ∀ u, rho n ∈ (treeRun B w n).lab u → u <:+ v :=
    fun n => exists_deepest (inv_treeRun B w n) (hroot n)
  choose d hd1 hd2 using hdex
  -- how the tracked node moves
  have hmove : ∀ n, d n <:+ d (n + 1) ∨ MoveLeft (d n) (d (n + 1)) ∨
      (d (n + 1) <:+ d n ∧ d (n + 1) ≠ d n ∧ (treeRun B w (n + 1)).mark (d (n + 1))) := by
    intro n
    obtain ⟨v, hv1, hv2, hrel⟩ := step_move (inv_treeRun B w n) (hd1 n) (hrun.2 n)
    have hveq : v = d (n + 1) := by
      have h1 : v <:+ d (n + 1) := hd2 (n + 1) v hv1
      have h2 : d (n + 1) <:+ v := hv2 (d (n + 1)) (hd1 (n + 1))
      exact h1.eq_of_length (le_antisymm h1.length_le h2.length_le)
    rw [hveq] at hrel
    exact hrel
  -- the longest position which is eventually always an ancestor of the tracked node
  have hbd : ∀ c : Pos Q, (∃ N, ∀ n, N ≤ n → c <:+ d n) → c.length ≤ Fintype.card Q := by
    rintro c ⟨N, hN⟩
    have h1 : c <:+ d N := hN N (le_refl N)
    have h2 : (treeRun B w N).lab (d N) ≠ ∅ := Set.nonempty_iff_ne_empty.1 ⟨_, hd1 N⟩
    have h3 := (inv_treeRun B w N).length_lt h2
    have h4 := h1.length_le
    omega
  obtain ⟨cs, ⟨N0, hN0⟩, hcsmax⟩ :=
    exists_max_length (P := fun c : Pos Q => ∃ N, ∀ n, N ≤ n → c <:+ d n)
      (N := Fintype.card Q) ⟨[], 0, fun n _ => List.nil_suffix⟩ hbd
  have halive : ∀ n, N0 ≤ n → (treeRun B w n).lab cs ≠ ∅ := fun n hn =>
    Set.nonempty_iff_ne_empty.1 ⟨rho n, (inv_treeRun B w n).mono' (hN0 n hn) (hd1 n)⟩
  refine ⟨cs, N0, halive, ?_⟩
  by_contra hfinmark
  rw [Set.not_infinite] at hfinmark
  obtain ⟨N1', hN1'⟩ := hfinmark.bddAbove
  set N1 := max N0 N1' + 1 with hN1def
  have hnomark : ∀ n, N1 ≤ n → ¬ (treeRun B w n).mark cs := by
    intro n hn hm
    have := hN1' (show n ∈ {n | (treeRun B w n).mark cs} from hm)
    have : N1' < N1 := by rw [hN1def]; omega
    omega
  -- after a visit of the Büchi set the tracked node is strictly below `cs`
  have hbelow : ∀ n, N1 ≤ n → rho n ∈ B.fin → ∃ i, (i :: cs) <:+ d (n + 1) := by
    intro n hn hfin
    have hcsn : cs <:+ d n := hN0 n (by rw [hN1def] at hn; omega)
    have hcsn1 : cs <:+ d (n + 1) := hN0 (n + 1) (by rw [hN1def] at hn; omega)
    have hq : rho n ∈ (treeRun B w n).lab cs := (inv_treeRun B w n).mono' hcsn (hd1 n)
    have hnk : ¬ killed B (treeRun B w n) (w n) cs := by
      intro hk
      refine halive (n + 1) (by rw [hN1def] at hn; omega) ?_
      rw [treeRun_succ, stepTree_lab, if_pos hk]
    have hq2 : rho (n + 1) ∈ lab2 B (treeRun B w n) (w n) cs := by
      have h1 : rho (n + 1) ∈ (treeRun B w (n + 1)).lab cs :=
        (inv_treeRun B w (n + 1)).mono' hcsn1 (hd1 (n + 1))
      exact stepTree_lab_subset B (treeRun B w n) (w n) cs h1
    rcases step_descend (inv_treeRun B w n) hq hfin (hrun.2 n) hq2 hnk with ⟨i, hi⟩ | hmk
    · exact ⟨i, hd2 (n + 1) (i :: cs) hi⟩
    · exact absurd hmk (hnomark (n + 1) (by omega))
  -- once strictly below, always strictly below
  have hstay : ∀ n, N1 ≤ n → (∃ i, (i :: cs) <:+ d n) → ∃ i, (i :: cs) <:+ d (n + 1) := by
    rintro n hn ⟨y, hy⟩
    have hcsn1 : cs <:+ d (n + 1) := hN0 (n + 1) (by rw [hN1def] at hn; omega)
    rcases eq_or_ne (d (n + 1)) cs with heq | hne
    · exfalso
      rcases hmove n with hcase | ⟨c, i, j, hij, hi, hj⟩ | ⟨hsuf, hne', hmk⟩
      · have hdn : d n = cs := by
          have h1 : d n <:+ cs := by rw [← heq]; exact hcase
          have h2 : cs <:+ d n := hN0 n (by rw [hN1def] at hn; omega)
          exact h1.eq_of_length (le_antisymm h1.length_le h2.length_le)
        rw [hdn] at hy
        have := hy.length_le
        simp only [List.length_cons] at this
        omega
      · have hcsn : cs <:+ d n := hN0 n (by rw [hN1def] at hn; omega)
        have hjcs : (j :: c) <:+ cs := by rw [← heq]; exact hj
        have hjd : (j :: c) <:+ d n := hjcs.trans hcsn
        exact absurd (head_eq_of_cons_suffix hi hjd) hij.ne'
      · rw [heq] at hmk
        exact hnomark (n + 1) (by omega) hmk
    · exact exists_cons_suffix hcsn1 (Ne.symm hne)
  -- there is a visit of the Büchi set after `N1`
  obtain ⟨n1, hn1, hn1'⟩ : ∃ n, rho n ∈ B.fin ∧ N1 ≤ n := by
    obtain ⟨n, hn, hn'⟩ := (hvis.diff (Set.finite_Iic N1)).nonempty
    simp only [Set.mem_Iic, not_le] at hn'
    exact ⟨n, hn, by omega⟩
  set N2 := n1 + 1 with hN2def
  have hbelow2 : ∀ m, N2 ≤ m → ∃ i, (i :: cs) <:+ d m := by
    intro m hm
    induction m, hm using Nat.le_induction with
    | base => exact hbelow n1 hn1' hn1
    | succ m hm ih => exact hstay m (by rw [hN2def] at hm; omega) ih
  -- the slot of the tracked node at the level of `cs` is nonincreasing
  have hxex : ∀ m, ∃ y : Slot Q, N2 ≤ m → (y :: cs) <:+ d m := by
    intro m
    by_cases hm : N2 ≤ m
    · obtain ⟨y, hy⟩ := hbelow2 m hm
      exact ⟨y, fun _ => hy⟩
    · exact ⟨⟨0, by simp [numSlots]⟩, fun hc => absurd hc hm⟩
  choose x hx using hxex
  have hanti : ∀ m, N2 ≤ m → (x (m + 1) : ℕ) ≤ (x m : ℕ) := by
    intro m hm
    have h1 : (x m :: cs) <:+ d m := hx m hm
    have h2 : (x (m + 1) :: cs) <:+ d (m + 1) := hx (m + 1) (by omega)
    have hcsm : cs <:+ d m := hN0 m (by rw [hN2def] at hm; rw [hN1def] at hn1'; omega)
    have hcsm1 : cs <:+ d (m + 1) := hN0 (m + 1) (by
      rw [hN2def] at hm; rw [hN1def] at hn1'; omega)
    rcases hmove m with hcase | ⟨c, i, j, hij, hi, hj⟩ | ⟨hsuf, hne, hmk⟩
    · have heq := head_eq_of_cons_suffix (h1.trans hcase) h2
      rw [heq]
    · rcases lt_trichotomy c.length cs.length with hlt | heqlen | hgt
      · exfalso
        have hic : (i :: c) <:+ cs :=
          List.suffix_of_suffix_length_le hi hcsm (by simp only [List.length_cons]; omega)
        have hjc : (j :: c) <:+ cs :=
          List.suffix_of_suffix_length_le hj hcsm1 (by simp only [List.length_cons]; omega)
        exact absurd (head_eq_of_cons_suffix hic hjc) hij.ne'
      · have hcd : c <:+ d m := (List.suffix_cons i c).trans hi
        have hccs : c = cs :=
          (List.suffix_of_suffix_length_le hcd hcsm (le_of_eq heqlen)).eq_of_length heqlen
        subst hccs
        have hxi : i = x m := head_eq_of_cons_suffix hi h1
        have hxj : j = x (m + 1) := head_eq_of_cons_suffix hj h2
        rw [← hxi, ← hxj]
        exact le_of_lt hij
      · have hcd : c <:+ d m := (List.suffix_cons i c).trans hi
        have hcd1 : c <:+ d (m + 1) := (List.suffix_cons j c).trans hj
        have hxc : (x m :: cs) <:+ c :=
          List.suffix_of_suffix_length_le h1 hcd (by simp only [List.length_cons]; omega)
        have hxc1 : (x (m + 1) :: cs) <:+ c :=
          List.suffix_of_suffix_length_le h2 hcd1 (by simp only [List.length_cons]; omega)
        have heq := head_eq_of_cons_suffix hxc hxc1
        rw [heq]
    · have heq := head_eq_of_cons_suffix (h2.trans hsuf) h1
      rw [heq]
  -- hence it is eventually constant, contradicting the maximality of `cs`
  have hmono : ∀ m, N2 ≤ m → ∀ k, (x (m + k) : ℕ) ≤ (x m : ℕ) := by
    intro m hm k
    induction k with
    | zero => exact le_refl _
    | succ k ih =>
        have := hanti (m + k) (by omega)
        have h2 : m + (k + 1) = (m + k) + 1 := by omega
        rw [h2]
        omega
  obtain ⟨m0, hm0N2, hm0min⟩ : ∃ m0, N2 ≤ m0 ∧ ∀ m, N2 ≤ m → (x m0 : ℕ) ≤ (x m : ℕ) := by
    have hex : ∃ v, ∃ m, N2 ≤ m ∧ (x m : ℕ) = v := ⟨_, N2, le_refl _, rfl⟩
    obtain ⟨m0, hm0, hval⟩ := Nat.find_spec hex
    refine ⟨m0, hm0, fun m hm => ?_⟩
    have : Nat.find hex ≤ (x m : ℕ) := Nat.find_min' hex ⟨m, hm, rfl⟩
    omega
  have hconst : ∀ m, m0 ≤ m → x m = x m0 := by
    intro m hm
    have h1 : (x m : ℕ) ≤ (x m0 : ℕ) := by
      have := hmono m0 hm0N2 (m - m0)
      rw [show m0 + (m - m0) = m from by omega] at this
      exact this
    have h2 : (x m0 : ℕ) ≤ (x m : ℕ) := hm0min m (by omega)
    exact Fin.ext (by omega)
  have hstable : ∃ N, ∀ n, N ≤ n → (x m0 :: cs) <:+ d n := by
    refine ⟨m0, fun n hn => ?_⟩
    rw [← hconst n hn]
    exact hx n (by omega)
  have := hcsmax (x m0 :: cs) hstable
  simp only [List.length_cons] at this
  omega

end Safra

end BorelMSO


==> anc/lean-formalization/BorelMSO/Safra/Eff.lean <==
import BorelMSO.Safra.Main
import BorelMSO.Automata.EffWordAut

/-!
# Safra's determinization is effective

`BorelMSO/Safra/Main.lean` builds, from a nondeterministic Büchi automaton on ω-words,
an equivalent deterministic Muller automaton whose states are Safra trees of bounded depth
(`BorelMSO.Safra.detAut`).  Its states are functions into `Set Q × Prop` and its transition
function is defined by set-theoretic operations, so it is not an algorithm.

This file redoes the construction on effective presentations: a Safra tree is stored as a
function from the (finitely many) positions of bounded depth to `Finset Q × Bool`, and one
step of the construction is a computable function
(`BorelMSO.Safra.stepStateE`).  The resulting effective deterministic Muller automaton
`BorelMSO.Safra.edetAut` is proved to present `detAut`, whence
`BorelMSO.Safra.accepts_edetAut`: **Safra's determinization is effective**.
-/

namespace BorelMSO

namespace Safra

open scoped Classical in
/-- Bounded lists over a finite type form a finite type, with a computable enumeration. -/
instance boundedListFintype (α : Type) [Fintype α] [DecidableEq α] (n : ℕ) :
    Fintype {p : List α // p.length ≤ n} :=
  Fintype.ofSurjective (fun x : Σ k : Fin (n + 1), List.Vector α k =>
      (⟨x.2.toList, by simp only [List.Vector.toList_length]; omega⟩ :
        {p : List α // p.length ≤ n}))
    (by
      rintro ⟨p, hp⟩
      exact ⟨⟨⟨p.length, by omega⟩, ⟨p, rfl⟩⟩, rfl⟩)

variable {Q Gam : Type} [Fintype Q] [DecidableEq Q]

instance : Fintype (FPos Q) := boundedListFintype (Slot Q) (Fintype.card Q)

instance : DecidableEq (FPos Q) := Subtype.instDecidableEq

/-- The effective presentation of a state of the deterministic automaton: a Safra tree of
bounded depth, with `Finset` labels. -/
def SafraStateE (Q : Type) [Fintype Q] [DecidableEq Q] : Type := FPos Q → Finset Q × Bool

instance : Fintype (SafraStateE Q) := by unfold SafraStateE; infer_instance

instance : DecidableEq (SafraStateE Q) := by unfold SafraStateE; infer_instance

/-- The Safra tree of bounded depth described by an effective state. -/
def decSt (s : SafraStateE Q) : SafraState Q := fun p => (↑(s p).1, (s p).2 = true)

theorem decSt_injective : Function.Injective (decSt (Q := Q)) := by
  intro s t h
  funext p
  have h1 := congrArg (fun f => (f p).1) h
  have h2 := congrArg (fun f => (f p).2) h
  refine Prod.ext (Finset.coe_injective h1) ?_
  have : ((s p).2 = true) = ((t p).2 = true) := h2
  cases hs : (s p).2 <;> cases ht : (t p).2 <;> simp_all

/-! ### One step of the construction, effectively -/

variable (N : ENBuchi Q Gam)

/-- The set of states reachable in one step, effectively. -/
def succSetE (a : Gam) (X : Finset Q) : Finset Q :=
  Finset.univ.filter fun q' => ∃ q ∈ X, N.step q a q' = true

omit [DecidableEq Q] in
theorem coe_succSetE (a : Gam) (X : Finset Q) :
    (↑(succSetE N a X) : Set Q) = succSet N.toB a ↑X := by
  ext q
  simp [succSetE, succSet, ENBuchi.toB]

/-- A labelling of the positions by `Finset`s. -/
abbrev LabE (Q : Type) [Fintype Q] [DecidableEq Q] : Type := Pos Q → Finset Q

variable (L : LabE Q) (a : Gam)

/-- The first free slot, effectively. -/
def freshSlotE (p : Pos Q) : Option (Slot Q) :=
  (List.finRange (numSlots Q)).find? fun i => decide (L (i :: p) = ∅)

/-- The label after the creation of the new children and the powerset step, effectively. -/
def lab1E : Pos Q → Finset Q
  | [] => succSetE N a (L [])
  | i :: p =>
      if freshSlotE L p = some i then succSetE N a ((L p).filter fun q => N.fin q = true)
      else succSetE N a (L (i :: p))

/-- The label after the horizontal merge, effectively. -/
def lab2E : Pos Q → Finset Q
  | [] => lab1E N L a []
  | i :: p =>
      (lab1E N L a (i :: p) ∩ lab2E p) \
        ((Finset.univ.filter fun j => j < i).biUnion fun j => lab1E N L a (j :: p))

/-- The nodes that are marked, effectively. -/
def vmarkE (p : Pos Q) : Bool :=
  decide (lab2E N L a p).Nonempty &&
    decide (lab2E N L a p ⊆ (Finset.univ : Finset (Slot Q)).biUnion fun i => lab2E N L a (i :: p))

/-- The nodes that are deleted, effectively. -/
def killedE : Pos Q → Bool
  | [] => false
  | _ :: p => vmarkE N L a p || killedE p

/-! ### The correspondence with the classical construction -/

variable {N L a}

theorem find?_congr {α : Type} {f g : α → Bool} :
    ∀ l : List α, (∀ x ∈ l, f x = g x) → l.find? f = l.find? g
  | [], _ => rfl
  | x :: l, h => by
      rw [List.find?_cons, List.find?_cons, h x (by simp)]
      cases hg : g x
      · simpa using find?_congr l (fun y hy => h y (by simp [hy]))
      · simp

theorem freshSlotE_eq {T : STree Q} (hL : ∀ p, (↑(L p) : Set Q) = T.lab p) (p : Pos Q) :
    freshSlotE L p = freshSlot T p := by
  rw [freshSlotE, freshSlot]
  refine find?_congr _ ?_
  intro i _
  have : (L (i :: p) = ∅) ↔ (T.lab (i :: p) = ∅) := by
    rw [← hL (i :: p), Finset.coe_eq_empty]
  simp [this]

theorem coe_lab1E {T : STree Q} (hL : ∀ p, (↑(L p) : Set Q) = T.lab p) (p : Pos Q) :
    (↑(lab1E N L a p) : Set Q) = lab1 N.toB T a p := by
  cases p with
  | nil => rw [lab1E, coe_succSetE, hL, lab1_nil]
  | cons i p =>
      rw [lab1E, lab1_cons, freshSlotE_eq hL p]
      by_cases h : freshSlot T p = some i
      · rw [if_pos h, if_pos h, coe_succSetE]
        congr 1
        ext q
        simp only [Finset.coe_filter, Set.mem_setOf_eq, Set.mem_inter_iff]
        constructor
        · rintro ⟨hq, hf⟩
          exact ⟨by rw [← hL p]; exact hq, hf⟩
        · rintro ⟨hq, hf⟩
          rw [← hL p] at hq
          exact ⟨hq, hf⟩
      · rw [if_neg h, if_neg h, coe_succSetE, hL]

theorem coe_lab2E {T : STree Q} (hL : ∀ p, (↑(L p) : Set Q) = T.lab p) (p : Pos Q) :
    (↑(lab2E N L a p) : Set Q) = lab2 N.toB T a p := by
  induction p with
  | nil => rw [lab2E, lab2_nil, coe_lab1E hL]
  | cons i p ih =>
      rw [lab2E, lab2_cons, Finset.coe_sdiff, Finset.coe_inter, coe_lab1E hL, ih]
      congr 1
      ext q
      simp only [Finset.coe_biUnion, Finset.coe_filter, Finset.mem_univ, true_and,
        Set.mem_iUnion, Set.mem_setOf_eq, Finset.mem_coe, exists_prop]
      constructor
      · rintro ⟨j, hj, hq⟩
        refine ⟨j, hj, ?_⟩
        have hmem : q ∈ (↑(lab1E N L a (j :: p)) : Set Q) := hq
        rwa [coe_lab1E hL] at hmem
      · rintro ⟨j, hj, hq⟩
        refine ⟨j, hj, ?_⟩
        have hmem : q ∈ (↑(lab1E N L a (j :: p)) : Set Q) := by
          rw [coe_lab1E hL]; exact hq
        exact hmem

theorem vmarkE_iff {T : STree Q} (hL : ∀ p, (↑(L p) : Set Q) = T.lab p) (p : Pos Q) :
    vmarkE N L a p = true ↔ vmark N.toB T a p := by
  rw [vmarkE, vmark, Bool.and_eq_true, decide_eq_true_iff, decide_eq_true_iff]
  constructor
  · rintro ⟨h1, h2⟩
    refine ⟨?_, ?_⟩
    · obtain ⟨q, hq⟩ := h1
      exact ⟨q, by rw [← coe_lab2E hL]; exact hq⟩
    · intro q hq
      rw [← coe_lab2E hL] at hq
      have := h2 hq
      simp only [Finset.mem_biUnion, Finset.mem_univ, true_and] at this
      obtain ⟨i, hi⟩ := this
      exact Set.mem_iUnion.2 ⟨i, by rw [← coe_lab2E hL]; exact hi⟩
  · rintro ⟨h1, h2⟩
    constructor
    · obtain ⟨q, hq⟩ := h1
      rw [← coe_lab2E hL] at hq
      exact ⟨q, hq⟩
    · intro q hq
      have hq' : q ∈ lab2 N.toB T a p := by rw [← coe_lab2E hL]; exact hq
      obtain ⟨i, hi⟩ := Set.mem_iUnion.1 (h2 hq')
      rw [← coe_lab2E hL] at hi
      exact Finset.mem_biUnion.2 ⟨i, Finset.mem_univ i, hi⟩

omit [DecidableEq Q] in
theorem killed_nil (T : STree Q) : ¬ killed N.toB T a [] := by
  rintro ⟨c, hc, hne, -⟩
  exact hne (List.eq_nil_of_suffix_nil hc)

omit [DecidableEq Q] in
theorem killed_cons_iff (T : STree Q) (i : Slot Q) (p : Pos Q) :
    killed N.toB T a (i :: p) ↔ vmark N.toB T a p ∨ killed N.toB T a p := by
  constructor
  · rintro ⟨c, hc, hne, hm⟩
    rcases List.suffix_cons_iff.1 hc with h | h
    · exact absurd h hne
    · by_cases hcp : c = p
      · exact Or.inl (hcp ▸ hm)
      · exact Or.inr ⟨c, h, hcp, hm⟩
  · rintro (h | h)
    · exact killed_cons_of_vmark N.toB T a i p h
    · exact killed_of_killed_cons N.toB T a i p h

theorem killedE_iff {T : STree Q} (hL : ∀ p, (↑(L p) : Set Q) = T.lab p) (p : Pos Q) :
    killedE N L a p = true ↔ killed N.toB T a p := by
  induction p with
  | nil => simp [killedE, killed_nil T]
  | cons i p ih =>
      rw [killedE, Bool.or_eq_true, killed_cons_iff, vmarkE_iff hL, ih]

/-! ### The effective deterministic automaton -/

/-- The labelling of the positions described by an effective state. -/
def labOfState (s : SafraStateE Q) (p : Pos Q) : Finset Q :=
  if h : p.length ≤ Fintype.card Q then (s ⟨p, h⟩).1 else ∅

theorem coe_labOfState (s : SafraStateE Q) (p : Pos Q) :
    (↑(labOfState s p) : Set Q) = (extendState (decSt s)).lab p := by
  show (↑(if h : p.length ≤ Fintype.card Q then (s ⟨p, h⟩).1 else ∅) : Set Q)
    = if h : p.length ≤ Fintype.card Q then (decSt s ⟨p, h⟩).1 else ∅
  by_cases h : p.length ≤ Fintype.card Q
  · rw [dif_pos h, dif_pos h]
    rfl
  · rw [dif_neg h, dif_neg h, Finset.coe_empty]

variable (N)

/-- One step of Safra's construction on the effective states. -/
def stepStateE (s : SafraStateE Q) (a : Gam) : SafraStateE Q := fun p =>
  (if killedE N (labOfState s) a p.1 then ∅ else lab2E N (labOfState s) a p.1,
    vmarkE N (labOfState s) a p.1 && !killedE N (labOfState s) a p.1)

/-- The initial effective state. -/
def initStateE : SafraStateE Q := fun p =>
  (if p.1 = [] then Finset.univ.filter fun q => N.start q = true else ∅, false)

/-- The acceptance condition on the effective states. -/
def accE (F : Finset (SafraStateE Q)) : Bool :=
  decide (∃ p : FPos Q, (∀ s ∈ F, (s p).1 ≠ ∅) ∧ ∃ s ∈ F, (s p).2 = true)

/-- **The effective deterministic Muller automaton produced by Safra's construction.** -/
def edetAut : EDMuller (SafraStateE Q) Gam where
  start := initStateE N
  step := stepStateE N
  acc := accE

variable {N}

theorem decSt_initStateE : decSt (initStateE N) = (detAut N.toB).start := by
  funext p
  refine Prod.ext ?_ ?_
  · show (↑(if p.1 = [] then Finset.univ.filter fun q => N.start q = true else ∅) : Set Q)
      = if p.1 = [] then N.toB.start else ∅
    by_cases h : p.1 = []
    · rw [if_pos h, if_pos h]
      ext q
      simp [ENBuchi.toB]
    · rw [if_neg h, if_neg h, Finset.coe_empty]
  · show ((false : Bool) = true) = False
    simp

theorem decSt_stepStateE (s : SafraStateE Q) (a : Gam) :
    decSt (stepStateE N s a) = (detAut N.toB).step (decSt s) a := by
  have hL := coe_labOfState s
  funext p
  have hfst : ((detAut N.toB).step (decSt s) a p).1
      = (stepTree N.toB (extendState (decSt s)) a).lab p.1 := rfl
  have hsnd : ((detAut N.toB).step (decSt s) a p).2
      = (stepTree N.toB (extendState (decSt s)) a).mark p.1 := rfl
  have hlhs1 : (decSt (stepStateE N s a) p).1
      = (↑(if killedE N (labOfState s) a p.1 then (∅ : Finset Q)
          else lab2E N (labOfState s) a p.1) : Set Q) := rfl
  have hlhs2 : (decSt (stepStateE N s a) p).2
      = ((vmarkE N (labOfState s) a p.1 && !killedE N (labOfState s) a p.1) = true) := rfl
  refine Prod.ext ?_ ?_
  · rw [hfst, hlhs1, stepTree_lab]
    by_cases h : killedE N (labOfState s) a p.1 = true
    · rw [if_pos h, if_pos ((killedE_iff hL p.1).1 h), Finset.coe_empty]
    · rw [if_neg h, if_neg (fun hc => h ((killedE_iff hL p.1).2 hc)), coe_lab2E hL]
  · rw [hsnd, hlhs2]
    refine propext ?_
    rw [stepTree_mark, Bool.and_eq_true, Bool.not_eq_true', vmarkE_iff hL]
    constructor
    · rintro ⟨h1, h2⟩
      exact ⟨h1, fun hc => by rw [(killedE_iff hL p.1).2 hc] at h2; exact Bool.noConfusion h2⟩
    · rintro ⟨h1, h2⟩
      refine ⟨h1, ?_⟩
      cases hk : killedE N (labOfState s) a p.1
      · rfl
      · exact absurd ((killedE_iff hL p.1).1 hk) h2

omit [Fintype Q] [DecidableEq Q] in
theorem coe_ne_empty (X : Finset Q) : ((↑X : Set Q) ≠ ∅) ↔ (X ≠ ∅) := by
  constructor
  · intro h hX
    exact h (by rw [hX]; simp)
  · intro h hX
    exact h (Finset.coe_injective (by rw [hX]; simp))

theorem accE_iff (F : Finset (SafraStateE Q)) :
    accE F = true ↔ (detAut N.toB).acc (decSt '' ↑F) := by
  rw [accE, decide_eq_true_iff]
  show (∃ p : FPos Q, (∀ s ∈ F, (s p).1 ≠ ∅) ∧ ∃ s ∈ F, (s p).2 = true) ↔
    ∃ p : FPos Q, (∀ s ∈ decSt '' ↑F, (s p).1 ≠ ∅) ∧ ∃ s ∈ decSt '' ↑F, (s p).2
  constructor
  · rintro ⟨p, h1, s, hs, h2⟩
    refine ⟨p, ?_, decSt s, ⟨s, hs, rfl⟩, h2⟩
    rintro t ⟨u, hu, rfl⟩
    exact (coe_ne_empty (u p).1).2 (h1 u hu)
  · rintro ⟨p, h1, t, ⟨s, hs, rfl⟩, h2⟩
    refine ⟨p, fun u hu => ?_, s, hs, h2⟩
    exact (coe_ne_empty (u p).1).1 (h1 (decSt u) ⟨u, hu, rfl⟩)

/-- **Safra's determinization is effective**: the effective automaton `edetAut N` is computed
from the effective presentation `N`, and it recognizes the language of `N`. -/
theorem accepts_edetAut (N : ENBuchi Q Gam) (w : ℕ → Gam) :
    (edetAut N).toD.Accepts w ↔ N.toB.Accepts w := by
  rw [← accepts_detAut_iff N.toB w]
  refine DMuller.accepts_inj decSt_injective decSt_initStateE
    (fun s a => decSt_stepStateE s a) (fun R => ?_) w
  obtain ⟨F, rfl⟩ := exists_finset_coe_eq (S := SafraStateE Q) R
  rw [EDMuller.toD_acc_coe]
  exact accE_iff F

end Safra

end BorelMSO


==> anc/lean-formalization/BorelMSO/Safra/Main.lean <==
import Mathlib.Data.Set.Finite.List
import BorelMSO.Safra.Sound
import BorelMSO.Safra.Complete

/-!
# Safra's determinization theorem, and McNaughton's theorem

This file puts together the two halves of the correctness of Safra's construction
(`BorelMSO/Safra/Sound.lean` and `BorelMSO/Safra/Complete.lean`) and derives:

* `BorelMSO.Safra.accepts_detAut_iff`: the deterministic Muller automaton
  `BorelMSO.Safra.detAut B` accepts exactly the ω-words accepted by the nondeterministic
  Büchi automaton `B`;
* `BorelMSO.buchiDeterminization`: **Safra's determinization theorem**;
* `BorelMSO.mcNaughton`: **McNaughton's determinization theorem**, obtained from Safra's
  theorem through the reduction of `BorelMSO/Automata/MullerToBuchi.lean`.

The states of the deterministic automaton are the Safra trees, presented as functions from
the positions of bounded length (a finite type) to pairs (label, mark).  The acceptance
condition is the Muller condition "some position is present in all the trees seen infinitely
often, and marked in one of them", which expresses that the position is present from some
time on and marked infinitely often.
-/

namespace BorelMSO

namespace Safra

open scoped Classical

variable {Q Gam : Type} [Fintype Q] {B : NBuchi Q Gam} {w : ℕ → Gam}

/-! ### A finite presentation of the Safra trees -/

/-- The positions of a Safra tree that can be present or marked. -/
def FPos (Q : Type) [Fintype Q] : Type := {p : Pos Q // p.length ≤ Fintype.card Q}

instance : Finite (FPos Q) :=
  (List.finite_length_le (Slot Q) (Fintype.card Q)).to_subtype

/-- The state space of the deterministic automaton: a Safra tree of bounded depth. -/
def SafraState (Q : Type) [Fintype Q] : Type := FPos Q → Set Q × Prop

instance : Finite (SafraState Q) := by
  unfold SafraState
  infer_instance

/-- A Safra tree in which every node of large depth is absent and unmarked. -/
def Vanishes (T : STree Q) : Prop :=
  ∀ p : Pos Q, Fintype.card Q < p.length → T.lab p = ∅ ∧ ¬ T.mark p

/-- The finite presentation of a Safra tree. -/
def restrictTree (T : STree Q) : SafraState Q := fun p => (T.lab p.1, T.mark p.1)

/-- The Safra tree described by a state of the deterministic automaton. -/
def extendState (s : SafraState Q) : STree Q where
  lab p := if h : p.length ≤ Fintype.card Q then (s ⟨p, h⟩).1 else ∅
  mark p := if h : p.length ≤ Fintype.card Q then (s ⟨p, h⟩).2 else False

theorem extendState_restrictTree {T : STree Q} (h : Vanishes T) :
    extendState (restrictTree T) = T := by
  have e1 : (extendState (restrictTree T)).lab = T.lab := by
    funext p
    show (if hp : p.length ≤ Fintype.card Q then T.lab p else ∅) = T.lab p
    by_cases hp : p.length ≤ Fintype.card Q
    · rw [dif_pos hp]
    · rw [dif_neg hp]
      exact ((h p (by omega)).1).symm
  have e2 : (extendState (restrictTree T)).mark = T.mark := by
    funext p
    show (if hp : p.length ≤ Fintype.card Q then T.mark p else False) = T.mark p
    by_cases hp : p.length ≤ Fintype.card Q
    · rw [dif_pos hp]
    · rw [dif_neg hp]
      exact propext ⟨False.elim, fun hc => absurd hc (h p (by omega)).2⟩
  have : extendState (restrictTree T) = STree.mk T.lab T.mark := by rw [← e1, ← e2]
  rw [this]

/-- Every tree of the run has bounded depth. -/
theorem vanishes_treeRun (B : NBuchi Q Gam) (w : ℕ → Gam) (n : ℕ) :
    Vanishes (treeRun B w n) := by
  intro p hp
  constructor
  · by_contra hc
    have := (inv_treeRun B w n).length_lt hc
    omega
  · match n with
    | 0 => exact id
    | n + 1 =>
        intro hm
        obtain ⟨hvm, -⟩ := hm
        obtain ⟨q, hq⟩ := hvm.1
        have := lab2_length_le (inv_treeRun B w n) hq
        omega

/-! ### The deterministic automaton -/

/-- **The deterministic Muller automaton produced by Safra's construction.** -/
noncomputable def detAut (B : NBuchi Q Gam) : DMuller (SafraState Q) Gam where
  start := restrictTree (initTree B)
  step s a := restrictTree (stepTree B (extendState s) a)
  acc F := ∃ p : FPos Q, (∀ s ∈ F, (s p).1 ≠ ∅) ∧ ∃ s ∈ F, (s p).2

theorem run_detAut (B : NBuchi Q Gam) (w : ℕ → Gam) (n : ℕ) :
    (detAut B).run w n = restrictTree (treeRun B w n) := by
  induction n with
  | zero => rfl
  | succ n ih =>
      show restrictTree (stepTree B (extendState ((detAut B).run w n)) (w n)) = _
      rw [ih, extendState_restrictTree (vanishes_treeRun B w n)]
      rfl

/-! ### Correctness -/

/-- If a state occurs infinitely often in the run of the deterministic automaton, then it
occurs at arbitrarily late times. -/
theorem exists_late_time {s : SafraState Q} (hs : s ∈ (detAut B).infStates w) (N : ℕ) :
    ∃ n, N ≤ n ∧ (detAut B).run w n = s := by
  obtain ⟨n, hn, hn'⟩ := (hs.diff (Set.finite_Iic N)).nonempty
  simp only [Set.mem_Iic, not_le] at hn'
  exact ⟨n, by omega, hn⟩

/-- From some time on, the run of the deterministic automaton only visits states occurring
infinitely often. -/
theorem eventually_mem_infStates (B : NBuchi Q Gam) (w : ℕ → Gam) :
    ∃ N, ∀ n, N ≤ n → (detAut B).run w n ∈ (detAut B).infStates w := by
  classical
  have hfin : {n | (detAut B).run w n ∉ (detAut B).infStates w}.Finite := by
    have hsplit : {n | (detAut B).run w n ∉ (detAut B).infStates w} =
        ⋃ s ∈ {s : SafraState Q | s ∉ (detAut B).infStates w}, {n | (detAut B).run w n = s} := by
      ext n
      simp only [Set.mem_setOf_eq, Set.mem_iUnion, exists_prop]
      exact ⟨fun hn => ⟨_, hn, rfl⟩, fun ⟨s, hs, hn⟩ => by rw [hn]; exact hs⟩
    rw [hsplit]
    refine Set.Finite.biUnion (Set.toFinite _) (fun s hs => ?_)
    simpa [DMuller.infStates, Set.not_infinite] using hs
  obtain ⟨M, hM⟩ := hfin.bddAbove
  refine ⟨M + 1, fun n hn => ?_⟩
  by_contra hc
  have := hM (show n ∈ {n | (detAut B).run w n ∉ (detAut B).infStates w} from hc)
  omega

/-- **Correctness of Safra's construction.** -/
theorem accepts_detAut_iff (B : NBuchi Q Gam) (w : ℕ → Gam) :
    (detAut B).Accepts w ↔ B.Accepts w := by
  classical
  constructor
  · rintro ⟨p, hpres, s0, hs0, hs0m⟩
    -- the node `p` is present from some time on
    obtain ⟨N, hN⟩ := eventually_mem_infStates B w
    have halive : ∀ n, N ≤ n → (treeRun B w n).lab p.1 ≠ ∅ := by
      intro n hn
      have h1 := hpres _ (hN n hn)
      rw [run_detAut] at h1
      exact h1
    -- and it is marked infinitely often
    have hmarks : {n | (treeRun B w n).mark p.1}.Infinite := by
      refine Set.Infinite.mono (s := {n | (detAut B).run w n = s0}) ?_ hs0
      intro n hn
      simp only [Set.mem_setOf_eq] at hn ⊢
      have : (restrictTree (treeRun B w n) p).2 := by
        rw [← run_detAut, hn]; exact hs0m
      exact this
    -- pick a marking time after `N`; at that time `p` has no child
    obtain ⟨t0, ht0, ht0N⟩ : ∃ t0, (treeRun B w t0).mark p.1 ∧ N + 1 ≤ t0 := by
      obtain ⟨t, ht, ht'⟩ := (hmarks.diff (Set.finite_Iic (N + 1))).nonempty
      simp only [Set.mem_Iic, not_le] at ht'
      exact ⟨t, ht, by omega⟩
    obtain ⟨t1, rfl⟩ : ∃ t1, t0 = t1 + 1 := ⟨t0 - 1, by omega⟩
    refine accepts_of_node (p := p.1) (t0 := t1 + 1) (fun n hn => halive n (by omega)) ?_ hmarks
    exact childUnion_eq_empty_of_mark ht0
  · intro hacc
    obtain ⟨p, N, halive, hmarks⟩ := exists_node_of_accepts hacc
    have hlen : p.length ≤ Fintype.card Q :=
      le_of_lt ((inv_treeRun B w N).length_lt (halive N (le_refl N)))
    refine ⟨⟨p, hlen⟩, ?_, ?_⟩
    · intro s hs
      obtain ⟨n, hn, hns⟩ := exists_late_time hs N
      rw [← hns, run_detAut]
      exact halive n hn
    · -- some state occurring infinitely often is marked at `p`
      have hex : ∃ s : SafraState Q,
          {n | (treeRun B w n).mark p ∧ (detAut B).run w n = s}.Infinite := by
        by_contra hcon
        push_neg at hcon
        have hsplit : {n | (treeRun B w n).mark p} =
            ⋃ s : SafraState Q, {n | (treeRun B w n).mark p ∧ (detAut B).run w n = s} := by
          ext n
          simp only [Set.mem_setOf_eq, Set.mem_iUnion]
          exact ⟨fun hn => ⟨_, hn, rfl⟩, fun h => h.elim (fun _ hs => hs.1)⟩
        refine hmarks ?_
        rw [hsplit]
        exact Set.finite_iUnion hcon
      obtain ⟨s, hs⟩ := hex
      refine ⟨s, ?_, ?_⟩
      · exact Set.Infinite.mono (fun n hn => hn.2) hs
      · obtain ⟨n, hn1, hn2⟩ := hs.nonempty
        rw [← hn2, run_detAut]
        exact hn1

end Safra

/-- **Safra's determinization theorem.**  Every language of ω-words recognized by a
nondeterministic Büchi automaton with finitely many states is recognized by a deterministic
Muller automaton. -/
theorem buchiDeterminization : BuchiDeterminization := by
  intro S Gam hS _ B
  haveI : Fintype S := Fintype.ofFinite S
  exact ⟨Safra.SafraState S, inferInstance, Safra.detAut B, Safra.accepts_detAut_iff B⟩

/-- **McNaughton's determinization theorem.**  Every language of ω-words recognized by a
nondeterministic Muller automaton with finitely many states is recognized by a deterministic
Muller automaton. -/
theorem mcNaughton : McNaughton := mcNaughton_of_buchiDeterminization buchiDeterminization

end BorelMSO


==> anc/lean-formalization/BorelMSO/Safra/Run.lean <==
import BorelMSO.Safra.Tree

/-!
# The run of Safra's construction

This file introduces the initial Safra tree and the sequence of Safra trees obtained by
reading an ω-word (`BorelMSO.Safra.treeRun`), records that the invariants hold all along
the run, and proves the two elementary facts about it which are used in both directions of
the correctness proof:

* the label of the root at time `n` is the set of states reachable from the initial states
  by a partial run of length `n` (`BorelMSO.Safra.mem_root_iff`);
* every state of the label of a node at time `n + 1` comes from a state of the label of the
  parent at time `n`, and it comes from the node itself unless the parent was in the Büchi
  set (`BorelMSO.Safra.mem_lab1_cons`).
-/

namespace BorelMSO

namespace Safra

open scoped Classical

variable {Q Gam : Type} [Fintype Q]

/-- The initial Safra tree: only the root is present, with the set of initial states as
label. -/
def initTree (B : NBuchi Q Gam) : STree Q where
  lab p := if p = [] then B.start else ∅
  mark _ := False

@[simp] theorem initTree_lab_nil (B : NBuchi Q Gam) : (initTree B).lab [] = B.start := rfl

@[simp] theorem initTree_lab_cons (B : NBuchi Q Gam) (i : Slot Q) (p : Pos Q) :
    (initTree B).lab (i :: p) = ∅ := rfl

theorem inv_initTree (B : NBuchi Q Gam) : Inv (initTree B) where
  mono i p := by simp
  disj p _ := by simp
  ssub i p h := by simp at h

/-- The sequence of Safra trees produced by reading an ω-word. -/
noncomputable def treeRun (B : NBuchi Q Gam) (w : ℕ → Gam) : ℕ → STree Q
  | 0 => initTree B
  | n + 1 => stepTree B (treeRun B w n) (w n)

@[simp] theorem treeRun_zero (B : NBuchi Q Gam) (w : ℕ → Gam) :
    treeRun B w 0 = initTree B := rfl

@[simp] theorem treeRun_succ (B : NBuchi Q Gam) (w : ℕ → Gam) (n : ℕ) :
    treeRun B w (n + 1) = stepTree B (treeRun B w n) (w n) := rfl

theorem inv_treeRun (B : NBuchi Q Gam) (w : ℕ → Gam) : ∀ n, Inv (treeRun B w n)
  | 0 => inv_initTree B
  | n + 1 => inv_stepTree B (treeRun B w n) (w n)

/-! ### Elementary properties of one step -/

theorem not_killed_nil (B : NBuchi Q Gam) (T : STree Q) (a : Gam) : ¬ killed B T a [] := by
  rintro ⟨c, hc, hcne, -⟩
  exact hcne (List.suffix_nil.1 hc)

theorem stepTree_lab_nil (B : NBuchi Q Gam) (T : STree Q) (a : Gam) :
    (stepTree B T a).lab [] = succSet B a (T.lab []) := by
  rw [stepTree_lab_of_not_killed B T a (not_killed_nil B T a), lab2_nil, lab1_nil]

/-- If a node is present, then its slot is not the fresh slot of its parent, so its new
label is computed from its own old label. -/
theorem lab1_cons_of_lab_ne (B : NBuchi Q Gam) (T : STree Q) (a : Gam) {i : Slot Q}
    {p : Pos Q} (h : T.lab (i :: p) ≠ ∅) :
    lab1 B T a (i :: p) = succSet B a (T.lab (i :: p)) := by
  refine lab1_cons_of_ne B T a ?_
  intro hfresh
  exact h (lab_eq_empty_of_freshSlot hfresh)

/-- Every state of the new label of a node comes from a state of the old label of the
parent; it comes from the old label of the node itself unless the parent was in the Büchi
set. -/
theorem mem_lab1_cons (B : NBuchi Q Gam) (T : STree Q) (a : Gam) {i : Slot Q} {p : Pos Q}
    {q : Q} (hq : q ∈ lab1 B T a (i :: p)) (hmono : T.lab (i :: p) ⊆ T.lab p) :
    ∃ q0 ∈ T.lab p, B.step q0 a q ∧ (q0 ∈ B.fin ∨ q0 ∈ T.lab (i :: p)) := by
  rw [lab1_cons] at hq
  split at hq
  · obtain ⟨q0, hq0, hstep⟩ := hq
    exact ⟨q0, hq0.1, hstep, Or.inl hq0.2⟩
  · obtain ⟨q0, hq0, hstep⟩ := hq
    exact ⟨q0, hmono hq0, hstep, Or.inr hq0⟩

theorem mem_lab1_nil (B : NBuchi Q Gam) (T : STree Q) (a : Gam) {q : Q}
    (hq : q ∈ lab1 B T a []) : ∃ q0 ∈ T.lab ([] : Pos Q), B.step q0 a q := hq

/-! ### Partial runs -/

/-- `PRun B w s t f` says that `f` follows the transitions of `B` on the letters of `w`
between the times `s` and `t`. -/
def PRun (B : NBuchi Q Gam) (w : ℕ → Gam) (s t : ℕ) (f : ℕ → Q) : Prop :=
  ∀ k, s ≤ k → k < t → B.step (f k) (w k) (f (k + 1))

omit [Fintype Q] in
theorem PRun.mono {B : NBuchi Q Gam} {w : ℕ → Gam} {s s' t t' : ℕ} {f : ℕ → Q}
    (h : PRun B w s t f) (hs : s ≤ s') (ht : t' ≤ t) : PRun B w s' t' f :=
  fun k hk hk' => h k (le_trans hs hk) (lt_of_lt_of_le hk' ht)

omit [Fintype Q] in
theorem PRun.succ {B : NBuchi Q Gam} {w : ℕ → Gam} {s t : ℕ} {f : ℕ → Q} (h : PRun B w s t f)
    (hstep : B.step (f t) (w t) (f (t + 1))) : PRun B w s (t + 1) f := by
  intro k hk hk'
  rcases Nat.lt_or_ge k t with hlt | hge
  · exact h k hk hlt
  · have : k = t := by omega
    subst this
    exact hstep

omit [Fintype Q] in
/-- Extending a partial run by one step, using `Function.update` so that the values before
`t + 1` are not changed. -/
theorem exists_prun_succ {B : NBuchi Q Gam} {w : ℕ → Gam} {s t : ℕ} {f : ℕ → Q} {q : Q}
    (h : PRun B w s t f) (hstep : B.step (f t) (w t) q) :
    ∃ g : ℕ → Q, (∀ k, k ≤ t → g k = f k) ∧ g (t + 1) = q ∧ PRun B w s (t + 1) g := by
  classical
  refine ⟨Function.update f (t + 1) q, ?_, by simp, ?_⟩
  · intro k hk
    exact Function.update_of_ne (by omega) _ _
  · refine PRun.succ (fun k hk hk' => ?_) ?_
    · rw [Function.update_of_ne (show k ≠ t + 1 by omega),
        Function.update_of_ne (show k + 1 ≠ t + 1 by omega)]
      exact h k hk hk'
    · rw [Function.update_of_ne (show t ≠ t + 1 by omega), Function.update_self]
      exact hstep

/-! ### The label of the root -/

/-- The label of the root at time `n` is the set of the states reachable from the initial
states by a partial run of length `n`. -/
theorem mem_root_iff (B : NBuchi Q Gam) (w : ℕ → Gam) (n : ℕ) (q : Q) :
    q ∈ (treeRun B w n).lab [] ↔ ∃ f : ℕ → Q, f 0 ∈ B.start ∧ f n = q ∧ PRun B w 0 n f := by
  induction n generalizing q with
  | zero =>
      constructor
      · intro hq
        exact ⟨fun _ => q, hq, rfl, by intro k hk hk'; omega⟩
      · rintro ⟨f, hf0, hfn, -⟩
        rw [treeRun_zero, initTree_lab_nil, ← hfn]
        exact hf0
  | succ n ih =>
      rw [treeRun_succ, stepTree_lab_nil]
      constructor
      · rintro ⟨q0, hq0, hstep⟩
        obtain ⟨f, hf0, hfn, hrun⟩ := (ih q0).1 hq0
        obtain ⟨g, hg, hgn, hgrun⟩ := exists_prun_succ hrun (by rw [hfn]; exact hstep)
        exact ⟨g, by rw [hg 0 (Nat.zero_le _)]; exact hf0, hgn, hgrun⟩
      · rintro ⟨f, hf0, hfn, hrun⟩
        refine ⟨f n, (ih (f n)).2 ⟨f, hf0, rfl, hrun.mono (le_refl 0) (Nat.le_succ n)⟩, ?_⟩
        rw [← hfn]
        exact hrun n (Nat.zero_le _) (Nat.lt_succ_self n)

end Safra

end BorelMSO


==> anc/lean-formalization/BorelMSO/Safra/Sound.lean <==
import BorelMSO.Safra.Run

/-!
# Safra's construction: soundness

This file proves one half of the correctness of Safra's construction: if along the run of
the construction on an ω-word `w` some node `p` is present from some time on and is marked
infinitely often, then the Büchi automaton accepts `w`
(`BorelMSO.Safra.accepts_of_node`).

The argument is the classical one.  Between two consecutive markings of `p`, every state of
the label of `p` is reached from a state of the label of `p` at the previous marking by a
partial run visiting the Büchi set: indeed at a marking the label of `p` is covered by the
labels of its children, and the children present at that moment have been created after the
previous marking (at which all of them were deleted), so that the states they contain have
gone through the Büchi set.  A Kőnig argument then produces an infinite run visiting the
Büchi set infinitely often.
-/

namespace BorelMSO

namespace Safra

open scoped Classical

variable {Q Gam : Type} [Fintype Q] {B : NBuchi Q Gam} {w : ℕ → Gam}

/-- The label of the node `p` at time `n`. -/
def labAt (B : NBuchi Q Gam) (w : ℕ → Gam) (p : Pos Q) (n : ℕ) : Set Q :=
  (treeRun B w n).lab p

/-- The union of the labels of the children of `p` at time `n`. -/
def childUnion (B : NBuchi Q Gam) (w : ℕ → Gam) (p : Pos Q) (n : ℕ) : Set Q :=
  ⋃ i : Slot Q, (treeRun B w n).lab (i :: p)

/-! ### One step -/

/-- Every state of the label of `p` at time `n + 1` comes from a state of the label of `p`
at time `n`. -/
theorem mem_labAt_succ {p : Pos Q} {n : ℕ} (hne : labAt B w p n ≠ ∅) {q : Q}
    (hq : q ∈ labAt B w p (n + 1)) :
    ∃ q0 ∈ labAt B w p n, B.step q0 (w n) q := by
  have h1 : q ∈ lab1 B (treeRun B w n) (w n) p :=
    lab2_subset_lab1 B _ _ p (stepTree_lab_subset B _ _ p hq)
  match p with
  | [] => exact mem_lab1_nil B _ _ h1
  | i :: p' =>
      rw [lab1_cons_of_lab_ne B _ _ hne] at h1
      obtain ⟨q0, hq0, hstep⟩ := h1
      exact ⟨q0, hq0, hstep⟩

/-- Every state of `lab2` of a child of `p` comes from a state of the label of `p`, and it
comes from a child of `p` unless the state it comes from is in the Büchi set. -/
theorem mem_lab2_child {p : Pos Q} {i : Slot Q} {n : ℕ} {q : Q}
    (hq : q ∈ lab2 B (treeRun B w n) (w n) (i :: p)) :
    ∃ q0 ∈ labAt B w p n, B.step q0 (w n) q ∧ (q0 ∈ B.fin ∨ q0 ∈ childUnion B w p n) := by
  have h1 : q ∈ lab1 B (treeRun B w n) (w n) (i :: p) := lab2_subset_lab1 B _ _ _ hq
  obtain ⟨q0, hq0, hstep, hcase⟩ :=
    mem_lab1_cons B (treeRun B w n) (w n) h1 ((inv_treeRun B w n).mono i p)
  refine ⟨q0, hq0, hstep, ?_⟩
  rcases hcase with h | h
  · exact Or.inl h
  · exact Or.inr (Set.mem_iUnion.2 ⟨i, h⟩)

/-- Every state of the union of the labels of the children of `p` at time `n + 1` comes from
a state of the label of `p` at time `n`, through the Büchi set or through a child. -/
theorem mem_childUnion_succ {p : Pos Q} {n : ℕ} {q : Q}
    (hq : q ∈ childUnion B w p (n + 1)) :
    ∃ q0 ∈ labAt B w p n, B.step q0 (w n) q ∧ (q0 ∈ B.fin ∨ q0 ∈ childUnion B w p n) := by
  obtain ⟨i, hi⟩ := Set.mem_iUnion.1 hq
  exact mem_lab2_child (stepTree_lab_subset B _ _ _ hi)

/-- At a marking time, the label of `p` is covered by the (pre-deletion) labels of its
children. -/
theorem mem_labAt_of_mark {p : Pos Q} {n : ℕ} (hmark : (treeRun B w (n + 1)).mark p) {q : Q}
    (hq : q ∈ labAt B w p (n + 1)) :
    ∃ q0 ∈ labAt B w p n, B.step q0 (w n) q ∧ (q0 ∈ B.fin ∨ q0 ∈ childUnion B w p n) := by
  obtain ⟨hvm, -⟩ := hmark
  have h2 : q ∈ lab2 B (treeRun B w n) (w n) p := stepTree_lab_subset B _ _ p hq
  obtain ⟨i, hi⟩ := Set.mem_iUnion.1 (hvm.2 h2)
  exact mem_lab2_child hi

/-- At a marking time, all the children of `p` have been deleted. -/
theorem childUnion_eq_empty_of_mark {p : Pos Q} {n : ℕ}
    (hmark : (treeRun B w (n + 1)).mark p) : childUnion B w p (n + 1) = ∅ := by
  obtain ⟨hvm, -⟩ := hmark
  refine Set.eq_empty_of_subset_empty ?_
  intro q hq
  obtain ⟨i, hi⟩ := Set.mem_iUnion.1 hq
  rw [treeRun_succ, stepTree_lab,
    if_pos (killed_cons_of_vmark B (treeRun B w n) (w n) i p hvm)] at hi
  exact hi

/-! ### Counting markings and visits of the Büchi set -/

/-- The number of times the node `p` has been marked in `(t₀, n]`. -/
noncomputable def markCount (B : NBuchi Q Gam) (w : ℕ → Gam) (p : Pos Q) (t0 n : ℕ) : ℕ :=
  ((Finset.Ioc t0 n).filter (fun s => (treeRun B w s).mark p)).card

/-- The number of times `f` visits the Büchi set in `[s, t)`. -/
noncomputable def finCount (B : NBuchi Q Gam) (f : ℕ → Q) (s t : ℕ) : ℕ :=
  ((Finset.Ico s t).filter (fun k => f k ∈ B.fin)).card

@[simp] theorem markCount_self (B : NBuchi Q Gam) (w : ℕ → Gam) (p : Pos Q) (t0 : ℕ) :
    markCount B w p t0 t0 = 0 := by simp [markCount]

theorem markCount_succ (B : NBuchi Q Gam) (w : ℕ → Gam) (p : Pos Q) {t0 n : ℕ}
    (h : t0 ≤ n) : markCount B w p t0 (n + 1) =
      markCount B w p t0 n + (if (treeRun B w (n + 1)).mark p then 1 else 0) := by
  unfold markCount
  rw [← Finset.insert_Ioc_right_eq_Ioc_add_one h, Finset.filter_insert]
  split
  · rw [Finset.card_insert_of_notMem (by simp)]
  · simp

omit [Fintype Q] in
@[simp] theorem finCount_self (B : NBuchi Q Gam) (f : ℕ → Q) (s : ℕ) :
    finCount B f s s = 0 := by simp [finCount]

omit [Fintype Q] in
theorem finCount_succ (B : NBuchi Q Gam) (f : ℕ → Q) {s t : ℕ} (h : s ≤ t) :
    finCount B f s (t + 1) = finCount B f s t + (if f t ∈ B.fin then 1 else 0) := by
  unfold finCount
  rw [Nat.Ico_succ_right_eq_insert_Ico h, Finset.filter_insert]
  split
  · rw [Finset.card_insert_of_notMem (by simp)]
  · simp

omit [Fintype Q] in
theorem finCount_le (B : NBuchi Q Gam) (f : ℕ → Q) (s t : ℕ) : finCount B f s t ≤ t := by
  refine le_trans (Finset.card_filter_le _ _) ?_
  simp [Nat.card_Ico]

omit [Fintype Q] in
theorem finCount_congr (B : NBuchi Q Gam) {f g : ℕ → Q} {s t : ℕ}
    (h : ∀ k, s ≤ k → k < t → f k = g k) : finCount B f s t = finCount B g s t := by
  unfold finCount
  congr 1
  refine Finset.filter_congr ?_
  intro k hk
  simp only [Finset.mem_Ico] at hk
  rw [h k hk.1 hk.2]

/-! ### The witnesses -/

variable (B w)

/-- A partial run from the label of `p` at time `t₀` which, at every intermediate time, has
visited the Büchi set at least as often as `p` has been marked. -/
def GoodRun (p : Pos Q) (t0 n : ℕ) (f : ℕ → Q) : Prop :=
  f t0 ∈ labAt B w p t0 ∧ PRun B w t0 n f ∧
    ∀ m, t0 ≤ m → m ≤ n → markCount B w p t0 m ≤ finCount B f t0 m

variable {B w}

theorem GoodRun.mono {p : Pos Q} {t0 n n' : ℕ} {f : ℕ → Q} (h : GoodRun B w p t0 n f)
    (hn : n' ≤ n) : GoodRun B w p t0 n' f :=
  ⟨h.1, h.2.1.mono (le_refl _) hn, fun m hm hmn => h.2.2 m hm (hmn.trans hn)⟩

/-- Extending a good partial run by one step. -/
theorem good_extend {p : Pos Q} {t0 n : ℕ} (hn : t0 ≤ n) {f : ℕ → Q}
    (hf : GoodRun B w p t0 n f) {q : Q} (hstep : B.step (f n) (w n) q)
    (hcount : markCount B w p t0 (n + 1) ≤
      finCount B f t0 n + (if f n ∈ B.fin then 1 else 0)) :
    ∃ g, GoodRun B w p t0 (n + 1) g ∧ g (n + 1) = q ∧
      finCount B g t0 (n + 1) = finCount B f t0 n + (if f n ∈ B.fin then 1 else 0) := by
  obtain ⟨g, hgf, hgn, hgrun⟩ := exists_prun_succ hf.2.1 hstep
  have hcong : ∀ m, m ≤ n → finCount B g t0 m = finCount B f t0 m := by
    intro m hm
    exact finCount_congr B (fun k _ hk => hgf k (by omega))
  have hkey : finCount B g t0 (n + 1) = finCount B f t0 n + (if f n ∈ B.fin then 1 else 0) := by
    rw [finCount_succ B g hn, hcong n (le_refl n), hgf n (le_refl n)]
  refine ⟨g, ⟨?_, hgrun, ?_⟩, hgn, hkey⟩
  · rw [hgf t0 hn]
    exact hf.1
  · intro m hm hmn
    rcases Nat.lt_or_ge m (n + 1) with hlt | hge
    · rw [hcong m (by omega)]
      exact hf.2.2 m hm (by omega)
    · have : m = n + 1 := by omega
      subst this
      rw [hkey]
      exact hcount

/-- **The key step of the soundness proof.**  If the node `p` is present from the time `t₀`
on and has no child at time `t₀`, then every state of its label at a time `n` is reached by
a partial run which has visited the Büchi set at least as often as `p` has been marked;
moreover the states in the children of `p` have visited it strictly more often. -/
theorem exists_goodRun {p : Pos Q} {t0 : ℕ}
    (halive : ∀ n, t0 ≤ n → labAt B w p n ≠ ∅) (hchild0 : childUnion B w p t0 = ∅) :
    ∀ n, t0 ≤ n →
      (∀ q ∈ labAt B w p n, ∃ f, GoodRun B w p t0 n f ∧ f n = q) ∧
      (∀ q ∈ childUnion B w p n, ∃ f, GoodRun B w p t0 n f ∧ f n = q ∧
        markCount B w p t0 n < finCount B f t0 n) := by
  intro n hn
  induction n, hn using Nat.le_induction with
  | base =>
      refine ⟨fun q hq => ⟨fun _ => q, ⟨hq, fun k hk hk' => by omega, ?_⟩, rfl⟩, ?_⟩
      · intro m hm hmn
        have : m = t0 := by omega
        subst this
        simp
      · intro q hq
        rw [hchild0] at hq
        exact absurd hq (by simp)
  | succ n hn ih =>
      obtain ⟨ih1, ih2⟩ := ih
      -- from a predecessor of `q` we build a good run ending at `q`
      have key : ∀ q0 ∈ labAt B w p n, ∀ q : Q, B.step q0 (w n) q →
          (q0 ∈ B.fin ∨ q0 ∈ childUnion B w p n) →
          ∃ f, GoodRun B w p t0 n f ∧ f n = q0 ∧
            markCount B w p t0 n + 1 ≤ finCount B f t0 n + (if f n ∈ B.fin then 1 else 0) := by
        rintro q0 hq0 q hstep (hfin | hchild)
        · obtain ⟨f, hf, hfn⟩ := ih1 q0 hq0
          refine ⟨f, hf, hfn, ?_⟩
          rw [hfn, if_pos hfin]
          have := hf.2.2 n (by omega) (le_refl n)
          omega
        · obtain ⟨f, hf, hfn, hlt⟩ := ih2 q0 hchild
          exact ⟨f, hf, hfn, by omega⟩
      constructor
      · intro q hq
        by_cases hmark : (treeRun B w (n + 1)).mark p
        · obtain ⟨q0, hq0, hstep, hcase⟩ := mem_labAt_of_mark hmark hq
          obtain ⟨f, hf, hfn, hcount⟩ := key q0 hq0 q hstep hcase
          have hc : markCount B w p t0 (n + 1) ≤
              finCount B f t0 n + (if f n ∈ B.fin then 1 else 0) := by
            rw [markCount_succ B w p hn, if_pos hmark]
            exact hcount
          obtain ⟨g, hg, hgn, -⟩ := good_extend hn hf (by rw [hfn]; exact hstep) hc
          exact ⟨g, hg, hgn⟩
        · obtain ⟨q0, hq0, hstep⟩ := mem_labAt_succ (halive n hn) hq
          obtain ⟨f, hf, hfn⟩ := ih1 q0 hq0
          have hc : markCount B w p t0 (n + 1) ≤
              finCount B f t0 n + (if f n ∈ B.fin then 1 else 0) := by
            rw [markCount_succ B w p hn, if_neg hmark]
            have := hf.2.2 n (by omega) (le_refl n)
            omega
          obtain ⟨g, hg, hgn, -⟩ := good_extend hn hf (by rw [hfn]; exact hstep) hc
          exact ⟨g, hg, hgn⟩
      · intro q hq
        have hmark : ¬ (treeRun B w (n + 1)).mark p := by
          intro hm
          rw [childUnion_eq_empty_of_mark hm] at hq
          exact hq
        have hmc : markCount B w p t0 (n + 1) = markCount B w p t0 n := by
          rw [markCount_succ B w p hn, if_neg hmark, Nat.add_zero]
        obtain ⟨q0, hq0, hstep, hcase⟩ := mem_childUnion_succ hq
        obtain ⟨f, hf, hfn, hcount⟩ := key q0 hq0 q hstep hcase
        obtain ⟨g, hg, hgn, hgc⟩ := good_extend hn hf (by rw [hfn]; exact hstep) (by omega)
        exact ⟨g, hg, hgn, by omega⟩

/-! ### The number of markings is unbounded -/

theorem markCount_unbounded {p : Pos Q} {t0 : ℕ}
    (hmarks : {n | (treeRun B w n).mark p}.Infinite) (N : ℕ) :
    ∃ n, t0 ≤ n ∧ N ≤ markCount B w p t0 n := by
  classical
  have hinf : {n | (treeRun B w n).mark p} \ Set.Iic t0 |>.Infinite :=
    hmarks.diff (Set.finite_Iic t0)
  obtain ⟨s, hs, hcard⟩ := hinf.exists_subset_card_eq N
  rcases s.eq_empty_or_nonempty with rfl | hne
  · exact ⟨t0, le_refl _, by simp at hcard; omega⟩
  · obtain ⟨n, hn, hmax⟩ := s.exists_max_image id hne
    refine ⟨n, ?_, ?_⟩
    · have := hs hn
      simp only [Set.mem_diff, Set.mem_Iic, not_le] at this
      omega
    · rw [← hcard]
      refine Finset.card_le_card ?_
      intro m hm
      have hmem := hs hm
      simp only [Set.mem_diff, Set.mem_setOf_eq, Set.mem_Iic, not_le] at hmem
      simp only [Finset.mem_filter, Finset.mem_Ioc]
      exact ⟨⟨hmem.2, hmax m hm⟩, hmem.1⟩

/-! ### Soundness -/

/-- **Soundness of Safra's construction.**  If a node is present from some time on and is
marked infinitely often, then the Büchi automaton accepts the word. -/
theorem accepts_of_node {p : Pos Q} {t0 : ℕ}
    (halive : ∀ n, t0 ≤ n → labAt B w p n ≠ ∅) (hchild0 : childUnion B w p t0 = ∅)
    (hmarks : {n | (treeRun B w n).mark p}.Infinite) : B.Accepts w := by
  classical
  -- the property of a triple (time, state, number of visits of the Büchi set)
  set Pgood : ℕ × Q × ℕ → Prop := fun x =>
    ∃ f, GoodRun B w p t0 x.1 f ∧ f x.1 = x.2.1 ∧ x.2.2 = finCount B f t0 x.1 with hPgood
  -- one step backwards
  have key : ∀ x : ℕ × Q × ℕ, ∃ y : ℕ × Q × ℕ, Pgood x → t0 < x.1 →
      (y.1 + 1 = x.1 ∧ Pgood y ∧ B.step y.2.1 (w y.1) x.2.1 ∧
        x.2.2 = y.2.2 + (if y.2.1 ∈ B.fin then 1 else 0)) := by
    intro x
    by_cases hx : Pgood x ∧ t0 < x.1
    · obtain ⟨⟨f, hf, hfx, hcx⟩, hlt⟩ := hx
      obtain ⟨m, hm⟩ : ∃ m, x.1 = m + 1 := ⟨x.1 - 1, by omega⟩
      refine ⟨(m, f m, finCount B f t0 m), fun _ _ => ⟨by omega, ⟨f, hf.mono (by omega), rfl, rfl⟩,
        ?_, ?_⟩⟩
      · have := hf.2.1 m (by omega) (by omega)
        rw [← hfx, hm]
        exact this
      · rw [hcx, hm, finCount_succ B f (by omega)]
    · exact ⟨x, fun h1 h2 => absurd ⟨h1, h2⟩ hx⟩
  choose r hr using key
  -- the levels of the Kőnig argument
  set S : ℕ → Set (ℕ × Q × ℕ) := fun k => {x | x.1 = t0 + k ∧ Pgood x} with hS
  have hne : ∀ k, (S k).Nonempty := by
    intro k
    obtain ⟨q, hq⟩ := Set.nonempty_iff_ne_empty.2 (halive (t0 + k) (by omega))
    obtain ⟨f, hf, hfn⟩ := (exists_goodRun halive hchild0 (t0 + k) (by omega)).1 q hq
    exact ⟨(t0 + k, q, finCount B f t0 (t0 + k)), rfl, ⟨f, hf, hfn, rfl⟩⟩
  have hfin : ∀ k, (S k).Finite := by
    intro k
    refine Set.Finite.subset
      ((Set.finite_Iic (t0 + k)).prod ((Set.finite_univ (α := Q)).prod
        (Set.finite_Iic (t0 + k)))) ?_
    rintro ⟨n, q, cc⟩ ⟨hn, f, hf, hfn, hc⟩
    have hn' : n = t0 + k := hn
    have hc' : cc = finCount B f t0 n := hc
    have hcle : cc ≤ t0 + k := by
      rw [hc', hn']
      exact finCount_le B f t0 (t0 + k)
    refine ⟨?_, Set.mem_univ _, ?_⟩
    · simp only [Set.mem_Iic]
      omega
    · simpa only [Set.mem_Iic] using hcle
  have hstepS : ∀ k, ∀ x ∈ S (k + 1), r x ∈ S k := by
    intro k x hx
    obtain ⟨hx1, hxg⟩ := hx
    obtain ⟨h1, h2, -, -⟩ := hr x hxg (by omega)
    exact ⟨by omega, h2⟩
  obtain ⟨c, hcS, hcr⟩ := exists_coherent_seq S r hne hfin hstepS
  have hc1 : ∀ k, (c k).1 = t0 + k := fun k => (hcS k).1
  -- the run and the counter
  obtain ⟨rho, cnt, hrc⟩ : ∃ (rho : ℕ → Q) (cnt : ℕ → ℕ), ∀ k, c k = (t0 + k, rho k, cnt k) :=
    ⟨fun k => (c k).2.1, fun k => (c k).2.2, fun k => by rw [← hc1 k]⟩
  have hPg : ∀ k, Pgood (t0 + k, rho k, cnt k) := fun k => by rw [← hrc k]; exact (hcS k).2
  have hkey : ∀ k, B.step (rho k) (w (t0 + k)) (rho (k + 1)) ∧
      cnt (k + 1) = cnt k + (if rho k ∈ B.fin then 1 else 0) := by
    intro k
    obtain ⟨-, -, hstep', hcount'⟩ := hr (c (k + 1)) (hcS (k + 1)).2 (by rw [hc1]; omega)
    rw [hcr k, hrc k, hrc (k + 1)] at hstep' hcount'
    exact ⟨hstep', hcount'⟩
  -- the counter is unbounded
  have hcntge : ∀ k, markCount B w p t0 (t0 + k) ≤ cnt k := by
    intro k
    obtain ⟨f, hf, hfn, hc⟩ := hPg k
    rw [show cnt k = (((t0 + k, rho k, cnt k) : ℕ × Q × ℕ)).2.2 from rfl, hc]
    exact hf.2.2 (t0 + k) (by omega) (le_refl _)
  have hvisits : {k | rho k ∈ B.fin}.Infinite := by
    by_contra hfin'
    rw [Set.not_infinite] at hfin'
    obtain ⟨K, hK⟩ := hfin'.bddAbove
    have hconst : ∀ k, K + 1 ≤ k → cnt (k + 1) = cnt k := by
      intro k hk
      have hnm : rho k ∉ B.fin := by
        intro hmem
        have := hK (show k ∈ {k | rho k ∈ B.fin} from hmem)
        omega
      rw [(hkey k).2, if_neg hnm, Nat.add_zero]
    have hbdd : ∀ k, K + 1 ≤ k → cnt k = cnt (K + 1) := by
      intro k hk
      induction k, hk using Nat.le_induction with
      | base => rfl
      | succ k hk ih => rw [hconst k hk, ih]
    obtain ⟨n, hn, hNn⟩ := markCount_unbounded (p := p) (t0 := t0) hmarks (cnt (K + 1) + 1)
    have hle : markCount B w p t0 (t0 + (max (n - t0) (K + 1))) ≤ cnt (max (n - t0) (K + 1)) :=
      hcntge _
    rw [hbdd _ (le_max_right _ _)] at hle
    have hmono : markCount B w p t0 n ≤ markCount B w p t0 (t0 + max (n - t0) (K + 1)) := by
      unfold markCount
      refine Finset.card_le_card (Finset.filter_subset_filter _ ?_)
      refine Finset.Ioc_subset_Ioc_right ?_
      have := le_max_left (n - t0) (K + 1)
      omega
    omega
  -- the beginning of the run
  have hroot : rho 0 ∈ (treeRun B w t0).lab [] := by
    obtain ⟨f, hf, hfn, -⟩ := hPg 0
    have hfn' : f t0 = rho 0 := hfn
    have h0 : rho 0 ∈ labAt B w p t0 := by
      rw [← hfn']
      exact hf.1
    exact (inv_treeRun B w t0).mono' List.nil_suffix h0
  obtain ⟨g, hg0, hgt, hgrun⟩ := (mem_root_iff B w t0 (rho 0)).1 hroot
  refine ⟨fun n => if n ≤ t0 then g n else rho (n - t0), ⟨?_, ?_⟩, ?_⟩
  · show (if (0 : ℕ) ≤ t0 then g 0 else rho (0 - t0)) ∈ B.start
    rw [if_pos (Nat.zero_le _)]
    exact hg0
  · intro n
    show B.step (if n ≤ t0 then g n else rho (n - t0)) (w n)
      (if n + 1 ≤ t0 then g (n + 1) else rho (n + 1 - t0))
    rcases lt_trichotomy n t0 with hlt | heq | hgt
    · rw [if_pos (by omega : n ≤ t0), if_pos (by omega : n + 1 ≤ t0)]
      exact hgrun n (Nat.zero_le _) hlt
    · subst heq
      rw [if_pos (le_refl n), if_neg (by omega : ¬ (n + 1 ≤ n)),
        show n + 1 - n = 1 from by omega, hgt]
      have h := (hkey 0).1
      rw [Nat.add_zero] at h
      exact h
    · rw [if_neg (by omega : ¬ (n ≤ t0)), if_neg (by omega : ¬ (n + 1 ≤ t0)),
        show n + 1 - t0 = (n - t0) + 1 from by omega]
      have h := (hkey (n - t0)).1
      rw [show t0 + (n - t0) = n from by omega] at h
      exact h
  · refine Set.Infinite.mono (s := (fun k => t0 + k) '' ({k | rho k ∈ B.fin} \ {0})) ?_ ?_
    · rintro n ⟨k, ⟨hk, hk0⟩, rfl⟩
      simp only [Set.mem_setOf_eq, Set.mem_singleton_iff] at hk hk0
      show (if t0 + k ≤ t0 then g (t0 + k) else rho (t0 + k - t0)) ∈ B.fin
      rw [if_neg (by omega), show t0 + k - t0 = k from by omega]
      exact hk
    · exact Set.Infinite.image (fun a _ b _ hab => by omega)
        (hvisits.diff (Set.finite_singleton 0))

end Safra

end BorelMSO


==> anc/lean-formalization/BorelMSO/Safra/Tree.lean <==
import BorelMSO.Automata.MullerToBuchi

/-!
# Safra trees

This file sets up the data structure underlying **Safra's determinization construction** for
nondeterministic Büchi automata on ω-words, together with its elementary invariants.

A *Safra tree* over a finite set of states `Q` is a finitely branching tree whose nodes carry
subsets of `Q`.  Nodes are identified with their *position*: a list of slots, the head of the
list being the slot of the node among the children of its parent, the tail being the position
of the parent.  Thus the empty list is the root and `p <:+ r` ("`p` is a suffix of `r`")
means that `p` is an ancestor of `r`.  A node is *present* when its label is nonempty.

The transition of the construction (`BorelMSO.Safra.stepTree`) is the usual one:

* every node with a label meeting the Büchi set `B.fin` gets a new child, in a free slot,
  labelled by that intersection (`BorelMSO.Safra.lab1`);
* every label is replaced by the set of its successors under the letter read
  (`BorelMSO.Safra.lab1` again);
* a state occurring in several children of a node is kept only in the child with the smallest
  slot, and this removal is inherited by all the descendants
  (`BorelMSO.Safra.lab2`);
* a node whose label is covered by the labels of its children is *marked*
  (`BorelMSO.Safra.vmark`) and all its strict descendants are deleted
  (`BorelMSO.Safra.killed`).

The three basic invariants (`BorelMSO.Safra.stepTree_child_subset`,
`BorelMSO.Safra.stepTree_disjoint`, `BorelMSO.Safra.stepTree_ssubset`) hold after one
step, whatever the tree one starts from; they imply the bound on the depth of the present
nodes (`BorelMSO.Safra.length_le_of_inv`) which makes the state space finite.
-/

namespace BorelMSO

namespace Safra

open scoped Classical

variable {Q Gam : Type}

/-- The number of slots available for the children of a node.  A node has at most
`Fintype.card Q` children with a nonempty label (they are pairwise disjoint), so one slot is
always free. -/
def numSlots (Q : Type) [Fintype Q] : ℕ := Fintype.card Q + 1

/-- The slots of the children of a node. -/
abbrev Slot (Q : Type) [Fintype Q] : Type := Fin (numSlots Q)

/-- The position of a node of a Safra tree: the list of the slots on the way *up* to the
root, so that the head is the slot of the node itself and the empty list is the root. -/
abbrev Pos (Q : Type) [Fintype Q] : Type := List (Slot Q)

/-- The set of states reachable in one step from a set of states. -/
def succSet (B : NBuchi Q Gam) (a : Gam) (X : Set Q) : Set Q := {q' | ∃ q ∈ X, B.step q a q'}

theorem succSet_mono (B : NBuchi Q Gam) (a : Gam) {X Y : Set Q} (h : X ⊆ Y) :
    succSet B a X ⊆ succSet B a Y := by
  rintro q ⟨p, hp, hstep⟩
  exact ⟨p, h hp, hstep⟩

@[simp] theorem succSet_empty (B : NBuchi Q Gam) (a : Gam) : succSet B a (∅ : Set Q) = ∅ := by
  ext q; simp [succSet]

variable [Fintype Q]

/-- A Safra tree: a labelling of the positions by sets of states (the empty set meaning that
the node is absent) together with the set of marked positions. -/
structure STree (Q : Type) [Fintype Q] where
  /-- The label of a node; `∅` means that the node is absent. -/
  lab : Pos Q → Set Q
  /-- The nodes that are marked, i.e. that have just completed a round. -/
  mark : Pos Q → Prop

/-- A slot which is free for a new child of `p`, if there is one: the first one, so that the
choice is canonical (and computable when the labels are). -/
noncomputable def freshSlot (T : STree Q) (p : Pos Q) : Option (Slot Q) :=
  (List.finRange (numSlots Q)).find? (fun i => decide (T.lab (i :: p) = ∅))

theorem lab_eq_empty_of_freshSlot {T : STree Q} {p : Pos Q} {i : Slot Q}
    (h : freshSlot T p = some i) : T.lab (i :: p) = ∅ := by
  rw [freshSlot] at h
  have hp := List.find?_some (p := fun i : Slot Q => decide (T.lab (i :: p) = ∅)) h
  exact of_decide_eq_true hp

/-- The label of a node after the creation of the new children and the powerset step. -/
noncomputable def lab1 (B : NBuchi Q Gam) (T : STree Q) (a : Gam) : Pos Q → Set Q
  | [] => succSet B a (T.lab [])
  | i :: p =>
      if freshSlot T p = some i then succSet B a (T.lab p ∩ B.fin)
      else succSet B a (T.lab (i :: p))

@[simp] theorem lab1_nil (B : NBuchi Q Gam) (T : STree Q) (a : Gam) :
    lab1 B T a [] = succSet B a (T.lab []) := rfl

theorem lab1_cons (B : NBuchi Q Gam) (T : STree Q) (a : Gam) (i : Slot Q) (p : Pos Q) :
    lab1 B T a (i :: p) =
      if freshSlot T p = some i then succSet B a (T.lab p ∩ B.fin)
      else succSet B a (T.lab (i :: p)) := rfl

theorem lab1_cons_of_ne (B : NBuchi Q Gam) (T : STree Q) (a : Gam) {i : Slot Q} {p : Pos Q}
    (h : freshSlot T p ≠ some i) : lab1 B T a (i :: p) = succSet B a (T.lab (i :: p)) := by
  rw [lab1_cons, if_neg h]

/-- The label of a node after the horizontal merge: a state is kept only in the child with
the smallest slot containing it, and the removals are inherited by the descendants. -/
noncomputable def lab2 (B : NBuchi Q Gam) (T : STree Q) (a : Gam) : Pos Q → Set Q
  | [] => lab1 B T a []
  | i :: p =>
      (lab1 B T a (i :: p) ∩ lab2 B T a p) \ ⋃ (j : Slot Q) (_ : j < i), lab1 B T a (j :: p)

@[simp] theorem lab2_nil (B : NBuchi Q Gam) (T : STree Q) (a : Gam) :
    lab2 B T a [] = lab1 B T a [] := rfl

theorem lab2_cons (B : NBuchi Q Gam) (T : STree Q) (a : Gam) (i : Slot Q) (p : Pos Q) :
    lab2 B T a (i :: p) =
      (lab1 B T a (i :: p) ∩ lab2 B T a p) \ ⋃ (j : Slot Q) (_ : j < i), lab1 B T a (j :: p) :=
  rfl

theorem lab2_subset_lab1 (B : NBuchi Q Gam) (T : STree Q) (a : Gam) (p : Pos Q) :
    lab2 B T a p ⊆ lab1 B T a p := by
  cases p with
  | nil => exact subset_rfl
  | cons i p => exact fun q hq => hq.1.1

theorem lab2_cons_subset (B : NBuchi Q Gam) (T : STree Q) (a : Gam) (i : Slot Q) (p : Pos Q) :
    lab2 B T a (i :: p) ⊆ lab2 B T a p := fun _ hq => hq.1.2

/-- Along a branch, the labels decrease. -/
theorem lab2_mono (B : NBuchi Q Gam) (T : STree Q) (a : Gam) {p r : Pos Q} (h : p <:+ r) :
    lab2 B T a r ⊆ lab2 B T a p := by
  obtain ⟨s, rfl⟩ := h
  induction s with
  | nil => exact subset_rfl
  | cons i s ih =>
      exact fun q hq => ih (lab2_cons_subset B T a i (s ++ p) hq)

/-- Two different children of a node have disjoint labels. -/
theorem lab2_disjoint (B : NBuchi Q Gam) (T : STree Q) (a : Gam) {i j : Slot Q} (p : Pos Q)
    (hij : i ≠ j) : lab2 B T a (i :: p) ∩ lab2 B T a (j :: p) = ∅ := by
  ext q
  simp only [Set.mem_inter_iff, Set.mem_empty_iff_false, iff_false, not_and]
  intro hi hj
  rcases lt_trichotomy i j with h | h | h
  · exact hj.2 (Set.mem_iUnion.2 ⟨i, Set.mem_iUnion.2 ⟨h, lab2_subset_lab1 B T a _ hi⟩⟩)
  · exact absurd h hij
  · exact hi.2 (Set.mem_iUnion.2 ⟨j, Set.mem_iUnion.2 ⟨h, lab2_subset_lab1 B T a _ hj⟩⟩)

/-- A node is *marked* when its label is covered by the labels of its children: a round has
been completed. -/
def vmark (B : NBuchi Q Gam) (T : STree Q) (a : Gam) (p : Pos Q) : Prop :=
  (lab2 B T a p).Nonempty ∧ lab2 B T a p ⊆ ⋃ i : Slot Q, lab2 B T a (i :: p)

/-- A node is deleted when one of its strict ancestors is marked. -/
def killed (B : NBuchi Q Gam) (T : STree Q) (a : Gam) (p : Pos Q) : Prop :=
  ∃ c, c <:+ p ∧ c ≠ p ∧ vmark B T a c

theorem killed_of_killed_cons (B : NBuchi Q Gam) (T : STree Q) (a : Gam) (i : Slot Q)
    (p : Pos Q) (h : killed B T a p) : killed B T a (i :: p) := by
  obtain ⟨c, hc, hcp, hm⟩ := h
  exact ⟨c, hc.trans (List.suffix_cons i p), by
    intro hcc
    subst hcc
    exact absurd (hc.eq_of_length (by simpa using (hc.length_le))) hcp, hm⟩

theorem killed_cons_of_vmark (B : NBuchi Q Gam) (T : STree Q) (a : Gam) (i : Slot Q)
    (p : Pos Q) (h : vmark B T a p) : killed B T a (i :: p) :=
  ⟨p, List.suffix_cons i p, by simp, h⟩

/-- One step of Safra's construction. -/
noncomputable def stepTree (B : NBuchi Q Gam) (T : STree Q) (a : Gam) : STree Q where
  lab p := if killed B T a p then ∅ else lab2 B T a p
  mark p := vmark B T a p ∧ ¬ killed B T a p

theorem stepTree_lab (B : NBuchi Q Gam) (T : STree Q) (a : Gam) (p : Pos Q) :
    (stepTree B T a).lab p = if killed B T a p then ∅ else lab2 B T a p := rfl

theorem stepTree_lab_subset (B : NBuchi Q Gam) (T : STree Q) (a : Gam) (p : Pos Q) :
    (stepTree B T a).lab p ⊆ lab2 B T a p := by
  rw [stepTree_lab]
  split
  · exact Set.empty_subset _
  · exact subset_rfl

theorem stepTree_lab_of_not_killed (B : NBuchi Q Gam) (T : STree Q) (a : Gam) {p : Pos Q}
    (h : ¬ killed B T a p) : (stepTree B T a).lab p = lab2 B T a p := by
  rw [stepTree_lab, if_neg h]

theorem stepTree_mark (B : NBuchi Q Gam) (T : STree Q) (a : Gam) (p : Pos Q) :
    (stepTree B T a).mark p ↔ vmark B T a p ∧ ¬ killed B T a p := Iff.rfl

/-! ### The invariants -/

/-- The label of a child is contained in the label of its parent. -/
theorem stepTree_child_subset (B : NBuchi Q Gam) (T : STree Q) (a : Gam) (i : Slot Q)
    (p : Pos Q) : (stepTree B T a).lab (i :: p) ⊆ (stepTree B T a).lab p := by
  by_cases h : killed B T a p
  · rw [stepTree_lab, if_pos (killed_of_killed_cons B T a i p h)]
    exact Set.empty_subset _
  · rw [stepTree_lab_of_not_killed B T a h]
    exact (stepTree_lab_subset B T a (i :: p)).trans (lab2_cons_subset B T a i p)

/-- The labels decrease along a branch. -/
theorem stepTree_mono (B : NBuchi Q Gam) (T : STree Q) (a : Gam) {p r : Pos Q} (h : p <:+ r) :
    (stepTree B T a).lab r ⊆ (stepTree B T a).lab p := by
  obtain ⟨s, rfl⟩ := h
  induction s with
  | nil => exact subset_rfl
  | cons i s ih => exact (stepTree_child_subset B T a i (s ++ p)).trans ih

/-- Two different children of a node have disjoint labels. -/
theorem stepTree_disjoint (B : NBuchi Q Gam) (T : STree Q) (a : Gam) {i j : Slot Q}
    (p : Pos Q) (hij : i ≠ j) :
    (stepTree B T a).lab (i :: p) ∩ (stepTree B T a).lab (j :: p) = ∅ := by
  refine Set.eq_empty_of_subset_empty ?_
  rw [← lab2_disjoint B T a p hij]
  exact Set.inter_subset_inter (stepTree_lab_subset B T a _) (stepTree_lab_subset B T a _)

/-- The label of a present child is a *strict* subset of the label of its parent: this is
what bounds the depth of a Safra tree. -/
theorem stepTree_ssubset (B : NBuchi Q Gam) (T : STree Q) (a : Gam) (i : Slot Q) (p : Pos Q)
    (h : (stepTree B T a).lab (i :: p) ≠ ∅) :
    (stepTree B T a).lab (i :: p) ⊂ (stepTree B T a).lab p := by
  have hkill : ¬ killed B T a (i :: p) := by
    intro hk
    rw [stepTree_lab, if_pos hk] at h
    exact h rfl
  have hkp : ¬ killed B T a p := fun hk => hkill (killed_of_killed_cons B T a i p hk)
  have hvm : ¬ vmark B T a p := fun hv => hkill (killed_cons_of_vmark B T a i p hv)
  rw [stepTree_lab_of_not_killed B T a hkill, stepTree_lab_of_not_killed B T a hkp] at *
  refine ⟨lab2_cons_subset B T a i p, ?_⟩
  intro hsub
  -- otherwise the label of `p` is covered by the labels of its children, so `p` is marked
  refine hvm ⟨?_, ?_⟩
  · obtain ⟨q, hq⟩ := Set.nonempty_iff_ne_empty.2 h
    exact ⟨q, lab2_cons_subset B T a i p hq⟩
  · intro q hq
    exact Set.mem_iUnion.2 ⟨i, hsub hq⟩

/-! ### Consequences of the invariants -/

/-- The invariants of a Safra tree. -/
structure Inv (T : STree Q) : Prop where
  /-- The label of a child is contained in the label of its parent. -/
  mono : ∀ (i : Slot Q) (p : Pos Q), T.lab (i :: p) ⊆ T.lab p
  /-- Two different children of a node have disjoint labels. -/
  disj : ∀ {i j : Slot Q} (p : Pos Q), i ≠ j → T.lab (i :: p) ∩ T.lab (j :: p) = ∅
  /-- The label of a present child is a strict subset of the label of its parent. -/
  ssub : ∀ (i : Slot Q) (p : Pos Q), T.lab (i :: p) ≠ ∅ → T.lab (i :: p) ⊂ T.lab p

theorem inv_stepTree (B : NBuchi Q Gam) (T : STree Q) (a : Gam) : Inv (stepTree B T a) where
  mono i p := stepTree_child_subset B T a i p
  disj p hij := stepTree_disjoint B T a p hij
  ssub i p h := stepTree_ssubset B T a i p h

/-- The labels decrease along a branch. -/
theorem Inv.mono' {T : STree Q} (hT : Inv T) {p r : Pos Q} (h : p <:+ r) :
    T.lab r ⊆ T.lab p := by
  obtain ⟨s, rfl⟩ := h
  induction s with
  | nil => exact subset_rfl
  | cons i s ih => exact (hT.mono i (s ++ p)).trans ih

/-- The number of states of the label of a node, plus the depth of the node, is at most the
number of states of the automaton. -/
theorem Inv.ncard_add_length_le {T : STree Q} (hT : Inv T) :
    ∀ (p : Pos Q), T.lab p ≠ ∅ → (T.lab p).ncard + p.length ≤ Fintype.card Q := by
  intro p
  induction p with
  | nil =>
      intro _
      have h1 : (T.lab ([] : Pos Q)).ncard ≤ (Set.univ : Set Q).ncard :=
        Set.ncard_le_ncard (Set.subset_univ _) Set.finite_univ
      rw [Set.ncard_univ] at h1
      simpa using h1
  | cons i p ih =>
      intro h
      have hp : T.lab p ≠ ∅ := by
        intro hp0
        exact h (Set.eq_empty_of_subset_empty (hp0 ▸ hT.mono i p))
      have hlt : (T.lab (i :: p)).ncard < (T.lab p).ncard :=
        Set.ncard_lt_ncard (hT.ssub i p h) (Set.toFinite _)
      have := ih hp
      simp only [List.length_cons]
      omega

/-- Present nodes have a bounded depth. -/
theorem Inv.length_lt {T : STree Q} (hT : Inv T) {p : Pos Q} (h : T.lab p ≠ ∅) :
    p.length < Fintype.card Q := by
  have h1 : 0 < (T.lab p).ncard :=
    (Set.ncard_pos (Set.toFinite _)).2 (Set.nonempty_iff_ne_empty.2 h)
  have := hT.ncard_add_length_le p h
  omega

/-- There is always a free slot for a new child. -/
theorem Inv.exists_free_slot {T : STree Q} (hT : Inv T) (p : Pos Q) :
    ∃ i : Slot Q, T.lab (i :: p) = ∅ := by
  by_contra hcon
  push_neg at hcon
  choose f hf using hcon
  have hinj : Function.Injective f := by
    intro i j hij
    by_contra hne
    have := hT.disj (i := i) (j := j) p hne
    have hmem : f i ∈ T.lab (i :: p) ∩ T.lab (j :: p) := ⟨hf i, hij ▸ hf j⟩
    rw [this] at hmem
    exact hmem
  have := Fintype.card_le_of_injective f hinj
  rw [Fintype.card_fin] at this
  simp only [numSlots] at this
  omega

/-- The `freshSlot` of a node is defined as soon as the invariants hold. -/
theorem Inv.freshSlot_isSome {T : STree Q} (hT : Inv T) (p : Pos Q) :
    ∃ i : Slot Q, freshSlot T p = some i := by
  obtain ⟨i, hi⟩ := hT.exists_free_slot p
  rcases hfs : freshSlot T p with - | j
  · rw [freshSlot, List.find?_eq_none] at hfs
    exact absurd (decide_eq_true hi) (hfs i (List.mem_finRange i))
  · exact ⟨j, rfl⟩

/-- Two nodes whose labels contain a common state are comparable. -/
theorem Inv.suffix_of_mem_of_length_le {T : STree Q} (hT : Inv T) {q : Q} :
    ∀ (r p : Pos Q), p.length ≤ r.length → q ∈ T.lab p → q ∈ T.lab r → p <:+ r := by
  intro r
  induction r with
  | nil =>
      intro p hlen hp _
      simp only [List.length_nil, Nat.le_zero, List.length_eq_zero_iff] at hlen
      subst hlen
      exact List.nil_suffix
  | cons i r ih =>
      intro p hlen hp hr
      rcases Nat.lt_or_ge r.length p.length with hlt | hge
      · -- the lengths are equal
        have hplen : p.length = r.length + 1 := by simp only [List.length_cons] at hlen; omega
        match p, hplen with
        | j :: p', hplen =>
          have hp'len : p'.length = r.length := by simpa using hplen
          have hp' : q ∈ T.lab p' := hT.mono j p' hp
          have hr' : q ∈ T.lab r := hT.mono i r hr
          have : p' <:+ r := ih p' (le_of_eq hp'len) hp' hr'
          have hp'r : p' = r := this.eq_of_length (by omega)
          subst hp'r
          by_cases hij : j = i
          · subst hij; exact List.suffix_rfl
          · exfalso
            have hd := hT.disj (i := j) (j := i) p' hij
            have : q ∈ T.lab (j :: p') ∩ T.lab (i :: p') := ⟨hp, hr⟩
            rw [hd] at this
            exact this
      · exact (ih p hge hp (hT.mono i r hr)).trans (List.suffix_cons i r)

/-- Two nodes whose labels contain a common state are comparable. -/
theorem Inv.comparable {T : STree Q} (hT : Inv T) {q : Q} {p r : Pos Q} (hp : q ∈ T.lab p)
    (hr : q ∈ T.lab r) : p <:+ r ∨ r <:+ p := by
  rcases le_total p.length r.length with h | h
  · exact Or.inl (hT.suffix_of_mem_of_length_le r p h hp hr)
  · exact Or.inr (hT.suffix_of_mem_of_length_le p r h hr hp)

end Safra

end BorelMSO


==> anc/lean-formalization/BorelMSO/Trees/BoolFsigmaN.lean <==
import BorelMSO.Trees.CoBuchi

/-!
# Boolean combinations of a bounded number of `Fσ` sets

Section 5.2.1 of the paper measures the topological complexity of a set of branches by the
number of `Fσ` sets of which it is a Boolean combination.  A set `X ⊆ 2^ω` is a *Boolean
combination of (at most) `m` `Fσ` sets* (`BorelMSO.IsBoolFsigmaN m X`) if there are `Fσ` sets
`F 0, …, F (m-1)` such that `X` belongs to the Boolean algebra they generate, i.e. whether a
branch belongs to `X` only depends on which of the sets `F j` contain it.

This file records the basic closure properties: the number of sets may be increased
(`BorelMSO.IsBoolFsigmaN.mono`), the family may be indexed by any finite type of at most `m`
elements (`BorelMSO.isBoolFsigmaN_of_fintype`), the notion is closed under complementation
(`BorelMSO.IsBoolFsigmaN.compl`), such sets are Borel (`BorelMSO.IsBoolFsigmaN.isBorel`),
and `Fσ` sets may equivalently be given as co-Büchi conditions on nodes
(`BorelMSO.isBoolFsigmaN_iff_coBuchi`).
-/

namespace BorelMSO

open Set

/-- `X` is a **Boolean combination of at most `m` `Fσ` sets**: there are `Fσ` sets
`F 0, …, F (m-1)` of branches and a family `P` of sets of indices such that a branch `b`
belongs to `X` exactly when the set of indices `j` with `b ∈ F j` belongs to `P`. -/
def IsBoolFsigmaN (m : ℕ) (X : Set Branch) : Prop :=
  ∃ (F : Fin m → Set Branch) (P : Set (Set (Fin m))), (∀ j, IsFsigmaBranchSet (F j)) ∧
    X = {b | {j | b ∈ F j} ∈ P}

/-- A Boolean combination of `Fσ` sets indexed by a finite type with at most `m` elements is a
Boolean combination of at most `m` `Fσ` sets. -/
theorem isBoolFsigmaN_of_fintype {ι : Type*} [Fintype ι] {m : ℕ} (hm : Fintype.card ι ≤ m)
    (F : ι → Set Branch) (hF : ∀ i, IsFsigmaBranchSet (F i)) (P : Set (Set ι)) :
    IsBoolFsigmaN m {b | {i | b ∈ F i} ∈ P} := by
  classical
  -- embed `ι` into `Fin m`
  let e : ι ↪ Fin m := (Fintype.equivFin ι).toEmbedding.trans (Fin.castLEEmb hm)
  let F' : Fin m → Set Branch := fun j => if h : ∃ i, e i = j then F h.choose else ∅
  have hF' : ∀ i, F' (e i) = F i := by
    intro i
    have h : ∃ i', e i' = e i := ⟨i, rfl⟩
    simp only [F', dif_pos h]
    rw [e.injective h.choose_spec]
  refine ⟨F', {J | e ⁻¹' J ∈ P}, fun j => ?_, ?_⟩
  · simp only [F']
    split
    · exact hF _
    · exact ⟨fun _ => ∅, fun _ => isClosed_empty, by simp⟩
  · ext b
    simp only [mem_setOf_eq, preimage_setOf_eq, hF']

/-- The number of sets may be increased. -/
theorem IsBoolFsigmaN.mono {m m' : ℕ} (hle : m ≤ m') {X : Set Branch} (h : IsBoolFsigmaN m X) :
    IsBoolFsigmaN m' X := by
  obtain ⟨F, P, hF, rfl⟩ := h
  exact isBoolFsigmaN_of_fintype (by simpa using hle) F hF P

/-- Boolean combinations of `m` `Fσ` sets are closed under complementation. -/
theorem IsBoolFsigmaN.compl {m : ℕ} {X : Set Branch} (h : IsBoolFsigmaN m X) :
    IsBoolFsigmaN m Xᶜ := by
  obtain ⟨F, P, hF, rfl⟩ := h
  exact ⟨F, Pᶜ, hF, by ext b; simp⟩

/-- Boolean combinations of `Fσ` sets are Borel. -/
theorem IsBoolFsigmaN.isBorel {m : ℕ} {X : Set Branch} (h : IsBoolFsigmaN m X) :
    IsBorelBranchSet X := by
  classical
  obtain ⟨F, P, hF, rfl⟩ := h
  have hFb : ∀ j, IsBorelBranchSet (F j) := fun j =>
    isBorelBranchSet_of_isCoBuchi (isCoBuchi_of_isFsigma (hF j))
  have hset : {b | {j | b ∈ F j} ∈ P} = ⋃ J ∈ P, ((⋂ j ∈ J, F j) ∩ ⋂ j ∈ Jᶜ, (F j)ᶜ) := by
    ext b
    simp only [mem_setOf_eq, mem_iUnion, mem_inter_iff, mem_iInter, mem_compl_iff]
    constructor
    · intro hb
      exact ⟨_, hb, fun j hj => hj, fun j hj => hj⟩
    · rintro ⟨J, hJ, h1, h2⟩
      have : {j | b ∈ F j} = J := by
        ext j
        exact ⟨fun hj => by_contra fun hn => h2 j hn hj, fun hj => h1 j hj⟩
      rwa [this]
  rw [hset]
  letI : MeasurableSpace Branch := borel Branch
  exact MeasurableSet.biUnion (to_countable _) fun J _ =>
    (MeasurableSet.biInter (to_countable _) fun j _ => hFb j).inter
      (MeasurableSet.biInter (to_countable _) fun j _ => (hFb j).compl)

/-- `Fσ` sets of branches are the co-Büchi conditions on nodes, so a Boolean combination of
`m` `Fσ` sets is given by `m` sets of nodes and the pattern of sets visited finitely
often. -/
theorem isBoolFsigmaN_iff_coBuchi {m : ℕ} {X : Set Branch} :
    IsBoolFsigmaN m X ↔ ∃ (C : Fin m → Set Node) (P : Set (Set (Fin m))),
      X = {b | {j | b ∈ CoBuchiSet (C j)} ∈ P} := by
  constructor
  · rintro ⟨F, P, hF, rfl⟩
    choose C hC using fun j => isCoBuchi_of_isFsigma (hF j)
    refine ⟨C, P, ?_⟩
    ext b
    simp only [mem_setOf_eq, ← hC]
  · rintro ⟨C, P, rfl⟩
    exact ⟨fun j => CoBuchiSet (C j), P, fun j => isFsigma_of_isCoBuchi ⟨C j, rfl⟩, rfl⟩

theorem isBoolFsigmaN_empty (m : ℕ) : IsBoolFsigmaN m ∅ :=
  ⟨fun _ => ∅, ∅, fun _ => ⟨fun _ => ∅, fun _ => isClosed_empty, by simp⟩, by simp⟩

theorem isBoolFsigmaN_univ (m : ℕ) : IsBoolFsigmaN m univ := by
  simpa using (isBoolFsigmaN_empty m).compl

end BorelMSO


==> anc/lean-formalization/BorelMSO/Trees/BorelTrees.lean <==
import Mathlib.MeasureTheory.Constructions.BorelSpace.Basic
import Mathlib.Data.Finite.Sum
import BorelMSO.Basic.Games

/-!
# Borel trees and nondeterministic automata over them

This file formalizes Section 3 of *Automata for MSO over Infinite Trees with Quantification
over Borel Sets of Branches*:

* the space `2^{≤ω}` of finite and infinite binary strings, with the topology generated by
  the singletons `{w}` of nodes and by the sets `Ub w = {x ∈ 2^ω | w is a prefix of x}` of
  *branches* extending a node `w` (`BorelMSO.Pt`); in this topology every node is an
  isolated point, so that `{w}` is clopen for a node `w`;
* Borel trees over a finite alphabet (Definition 5);
* nondeterministic Muller automata on Borel trees, their runs and the languages they
  recognize (Definition 6);
* closure of the recognized languages under intersection and union (Lemma 8).
-/

namespace BorelMSO

/-- An element of `2^{≤ω}`: either a finite string (a *node*) or an infinite string
(a *branch*). -/
inductive Pt where
  | node : List Bool → Pt
  | branch : (ℕ → Bool) → Pt

namespace Pt

/-- `w` is a prefix of the element `x` of `2^{≤ω}`. -/
def HasPrefix (w : List Bool) : Pt → Prop
  | node v => w <+: v
  | branch b => w = pre b w.length

/-- The set `U w = {x | w is a prefix of x}` of all points of `2^{≤ω}`, nodes and branches
alike, extending the node `w`.  It is not a basic open set of the topology any more, but it
is still open (`BorelMSO.Pt.isOpen_U`). -/
def U (w : List Bool) : Set Pt := {x | HasPrefix w x}

/-- The set of nodes of `2^{≤ω}`. -/
def nodeSet : Set Pt := {x | ∃ v, x = node v}

/-- The set of branches of `2^{≤ω}`. -/
def branchSet : Set Pt := {x | ∃ b, x = branch b}

/-- The basic open set `Ub w = {x ∈ 2^ω | w is a prefix of x}`: the *branches* extending the
node `w`.  Together with the singletons of nodes, these sets form the base of the topology of
`2^{≤ω}`. -/
def Ub (w : List Bool) : Set Pt := {x | HasPrefix w x ∧ x ∈ branchSet}

/-- The base of the topology of `2^{≤ω}`: the singletons `{w}` of nodes `w ∈ 2^*`, and the
sets `Ub w` of branches extending a node `w`. -/
def baseSets : Set (Set Pt) :=
  (Set.range fun w : List Bool => ({node w} : Set Pt)) ∪ Set.range Ub

/-- The topology of `2^{≤ω}`, generated by the singletons of nodes and by the sets of
branches extending a given node.  Every node is an isolated point. -/
instance instTopologicalSpace : TopologicalSpace Pt :=
  TopologicalSpace.generateFrom baseSets

/-- The Borel sets of `2^{≤ω}`. -/
instance instMeasurableSpace : MeasurableSpace Pt := borel Pt

instance instBorelSpace : BorelSpace Pt := ⟨rfl⟩

@[simp] theorem mem_Ub {w : List Bool} {x : Pt} : x ∈ Ub w ↔ HasPrefix w x ∧ x ∈ branchSet :=
  Iff.rfl

theorem Ub_subset_U (w : List Bool) : Ub w ⊆ U w := fun _ hx => hx.1

/-- Every node is an isolated point: its singleton is open. -/
theorem isOpen_singleton_node (w : List Bool) : IsOpen ({node w} : Set Pt) :=
  TopologicalSpace.GenerateOpen.basic _ (Or.inl ⟨w, rfl⟩)

theorem isOpen_Ub (w : List Bool) : IsOpen (Ub w) :=
  TopologicalSpace.GenerateOpen.basic _ (Or.inr ⟨w, rfl⟩)

/-- A set is open as soon as each of its points has a basic open neighbourhood inside it. -/
theorem isOpen_of_forall_mem_base {O : Set Pt}
    (h : ∀ x ∈ O, ∃ B ∈ baseSets, x ∈ B ∧ B ⊆ O) : IsOpen O := by
  have hO : O = ⋃₀ {B | B ∈ baseSets ∧ B ⊆ O} := by
    ext x
    constructor
    · intro hx
      obtain ⟨B, hB, hxB, hBO⟩ := h x hx
      exact ⟨B, ⟨hB, hBO⟩, hxB⟩
    · rintro ⟨B, ⟨-, hBO⟩, hxB⟩
      exact hBO hxB
  rw [hO]
  exact isOpen_sUnion fun B hB => TopologicalSpace.GenerateOpen.basic _ hB.1

@[simp] theorem Ub_nil : Ub [] = branchSet := by
  ext x
  simp only [mem_Ub, and_iff_right_iff_imp]
  rintro ⟨b, rfl⟩
  show HasPrefix [] (branch b)
  simp [HasPrefix, pre]

theorem isOpen_branchSet : IsOpen branchSet := by
  rw [← Ub_nil]; exact isOpen_Ub []

theorem isOpen_nodeSet : IsOpen nodeSet := by
  refine isOpen_of_forall_mem_base fun x hx => ?_
  obtain ⟨v, rfl⟩ := hx
  exact ⟨{node v}, Or.inl ⟨v, rfl⟩, rfl, by rintro y rfl; exact ⟨v, rfl⟩⟩

theorem branchSet_eq_compl : branchSet = nodeSetᶜ := by
  ext x
  cases x <;> simp [branchSet, nodeSet]

theorem nodeSet_eq_compl : nodeSet = branchSetᶜ := by
  rw [branchSet_eq_compl, compl_compl]

theorem isClosed_branchSet : IsClosed branchSet := by
  rw [branchSet_eq_compl]; exact isOpen_nodeSet.isClosed_compl

theorem isClosed_nodeSet : IsClosed nodeSet := by
  rw [nodeSet_eq_compl]; exact isOpen_branchSet.isClosed_compl

/-- A node is an isolated point: its singleton is closed as well as open. -/
theorem isClosed_singleton_node (w : List Bool) : IsClosed ({node w} : Set Pt) := by
  rw [← isOpen_compl_iff]
  refine isOpen_of_forall_mem_base fun x hx => ?_
  cases x with
  | node v =>
      refine ⟨{node v}, Or.inl ⟨v, rfl⟩, rfl, ?_⟩
      rintro y rfl
      exact hx
  | branch b =>
      refine ⟨branchSet, ?_, ⟨b, rfl⟩, ?_⟩
      · exact Or.inr ⟨[], Ub_nil⟩
      · rintro y ⟨c, rfl⟩ (h : branch c ∈ ({node w} : Set Pt))
        exact absurd h (by simp)

/-- The set of all points extending a node is open: it is the union of the singletons of the
nodes extending it with the set of branches extending it. -/
theorem isOpen_U (w : List Bool) : IsOpen (U w) := by
  refine isOpen_of_forall_mem_base fun x hx => ?_
  cases x with
  | node v =>
      refine ⟨{node v}, Or.inl ⟨v, rfl⟩, rfl, ?_⟩
      rintro y rfl
      exact hx
  | branch b =>
      exact ⟨Ub w, Or.inr ⟨w, rfl⟩, ⟨hx, ⟨b, rfl⟩⟩, Ub_subset_U w⟩

theorem measurableSet_U (w : List Bool) : MeasurableSet (U w) :=
  (isOpen_U w).measurableSet

theorem measurableSet_Ub (w : List Bool) : MeasurableSet (Ub w) :=
  (isOpen_Ub w).measurableSet

/-- A node is the difference of basic open sets, hence Borel. -/
theorem singleton_node_eq (w : List Bool) :
    ({node w} : Set Pt) = U w \ (U (w ++ [false]) ∪ U (w ++ [true])) := by
  ext x
  cases x with
  | node v =>
    simp only [Set.mem_singleton_iff, Set.mem_diff, Set.mem_union, U, Set.mem_setOf_eq,
      HasPrefix]
    constructor
    · rintro h
      simp only [node.injEq] at h
      subst h
      refine ⟨List.prefix_rfl, ?_⟩
      rintro (h | h) <;>
        · have := h.length_le
          simp at this
    · rintro ⟨⟨u, hu⟩, hne⟩
      cases u with
      | nil => simp at hu; rw [hu]
      | cons c u' =>
        exact absurd (by cases c <;> [left; right] <;> exact ⟨u', by simpa using hu⟩) hne
  | branch b =>
    simp only [Set.mem_singleton_iff, Set.mem_diff, Set.mem_union, U, Set.mem_setOf_eq,
      HasPrefix]
    constructor
    · intro h; exact absurd h (by simp)
    · rintro ⟨hw, hne⟩
      exfalso
      refine hne ?_
      cases hb : b w.length
      · left
        rw [show (w ++ [false]).length = w.length + 1 from by simp, pre_succ, ← hw, hb]
      · right
        rw [show (w ++ [true]).length = w.length + 1 from by simp, pre_succ, ← hw, hb]

theorem measurableSet_singleton_node (w : List Bool) : MeasurableSet ({node w} : Set Pt) :=
  (isOpen_singleton_node w).measurableSet

theorem measurableSet_nodeSet : MeasurableSet nodeSet := isOpen_nodeSet.measurableSet

theorem measurableSet_branchSet : MeasurableSet branchSet := isOpen_branchSet.measurableSet

/-- Every set of nodes is Borel. -/
theorem measurableSet_of_subset_nodeSet {S : Set Pt} (h : S ⊆ nodeSet) : MeasurableSet S := by
  have hS : S = ⋃ w ∈ {w : List Bool | node w ∈ S}, ({node w} : Set Pt) := by
    ext x
    constructor
    · intro hx
      obtain ⟨v, rfl⟩ := h hx
      exact Set.mem_biUnion (by simpa using hx) rfl
    · intro hx
      simp only [Set.mem_iUnion, Set.mem_singleton_iff, exists_prop, Set.mem_setOf_eq] at hx
      obtain ⟨w, hw, rfl⟩ := hx
      exact hw
  rw [hS]
  exact MeasurableSet.biUnion (Set.to_countable _)
    (fun w _ => measurableSet_singleton_node w)

/-- A set of branches determined by a fixed finite prefix is Borel. -/
theorem measurableSet_branch_pre (n : ℕ) (P : List Bool → Prop) :
    MeasurableSet {x : Pt | ∃ b, x = branch b ∧ P (pre b n)} := by
  classical
  have h : {x : Pt | ∃ b, x = branch b ∧ P (pre b n)}
      = ⋃ w ∈ {w : List Bool | w.length = n ∧ P w}, (U w ∩ branchSet) := by
    ext x
    constructor
    · rintro ⟨b, rfl, hP⟩
      simp only [Set.mem_iUnion, exists_prop, Set.mem_setOf_eq]
      refine ⟨pre b n, ⟨by simp, hP⟩, ?_, ⟨b, rfl⟩⟩
      show HasPrefix (pre b n) (branch b)
      simp [HasPrefix]
    · intro hx
      simp only [Set.mem_iUnion, exists_prop, Set.mem_setOf_eq] at hx
      obtain ⟨w, ⟨hlen, hP⟩, hU, b, rfl⟩ := hx
      refine ⟨b, rfl, ?_⟩
      have hpre : w = pre b w.length := hU
      rw [← hlen, ← hpre]
      exact hP
  rw [h]
  exact MeasurableSet.biUnion (Set.to_countable _)
    (fun w _ => (measurableSet_U w).inter measurableSet_branchSet)

end Pt

/-- A Borel tree over the alphabet `Al` (Definition 5): a labelling of `2^{≤ω}` whose
fibres are Borel sets. -/
def IsBorelTree {Al : Type*} (t : Pt → Al) : Prop :=
  ∀ a : Al, MeasurableSet {x | t x = a}

theorem IsBorelTree.comp {Al Al' : Type*} [Finite Al] {t : Pt → Al} (ht : IsBorelTree t)
    (f : Al → Al') : IsBorelTree (fun x => f (t x)) := by
  classical
  intro a
  have : {x | f (t x) = a} = ⋃ c ∈ {c : Al | f c = a}, {x | t x = c} := by
    ext x
    simp only [Set.mem_setOf_eq, Set.mem_iUnion, exists_prop]
    constructor
    · intro h; exact ⟨t x, h, rfl⟩
    · rintro ⟨c, hc, rfl⟩; exact hc
  rw [this]
  have : Set.Finite {c : Al | f c = a} := Set.toFinite _
  exact this.measurableSet_biUnion (fun c _ => ht c)

/-- The set of states occurring infinitely often along the branch `b` in the labelling
`ρ`. -/
def infSet {Q : Type*} (ρ : Pt → Q) (b : Branch) : Set Q :=
  {q | {n | ρ (Pt.node (pre b n)) = q}.Infinite}

theorem infSet_nonempty {Q : Type*} [Finite Q] [Nonempty Q] (ρ : Pt → Q) (b : Branch) :
    (infSet ρ b).Nonempty := by
  classical
  by_contra hcon
  rw [Set.not_nonempty_iff_eq_empty] at hcon
  have hfin : ∀ q : Q, {n | ρ (Pt.node (pre b n)) = q}.Finite := by
    intro q
    by_contra hq
    have : q ∈ infSet ρ b := Set.not_finite.mp hq
    rw [hcon] at this
    exact this
  have huniv : (Set.univ : Set ℕ) = ⋃ q : Q, {n | ρ (Pt.node (pre b n)) = q} := by
    ext n
    simp
  have : (Set.univ : Set ℕ).Finite := by
    rw [huniv]
    exact Set.finite_iUnion hfin
  exact Set.infinite_univ this

/-- The states occurring infinitely often in a relabelled run are the relabellings of the
states occurring infinitely often. -/
theorem image_infSet {Q Q' : Type*} [Finite Q] (f : Q → Q') (ρ : Pt → Q) (b : Branch) :
    f '' infSet ρ b = infSet (fun x => f (ρ x)) b := by
  classical
  ext q'
  constructor
  · rintro ⟨q, hq, rfl⟩
    refine Set.Infinite.mono ?_ hq
    intro n hn
    simp only [Set.mem_setOf_eq] at hn ⊢
    rw [hn]
  · intro hq'
    by_contra hcon
    have hfin : ∀ q : Q, f q = q' → {n | ρ (Pt.node (pre b n)) = q}.Finite := by
      intro q hfq
      by_contra hq
      exact hcon ⟨q, Set.not_finite.mp hq, hfq⟩
    have hsub : {n | f (ρ (Pt.node (pre b n))) = q'} ⊆
        ⋃ q ∈ {q : Q | f q = q'}, {n | ρ (Pt.node (pre b n)) = q} := by
      intro n hn
      simp only [Set.mem_setOf_eq] at hn
      exact Set.mem_biUnion (by simpa using hn) rfl
    have : {n | f (ρ (Pt.node (pre b n))) = q'}.Finite := by
      refine Set.Finite.subset ?_ hsub
      exact Set.Finite.biUnion (Set.toFinite _) (fun q hq => hfin q hq)
    exact hq' this

/-- The set of branches along which a given state occurs infinitely often is Borel. -/
theorem measurableSet_infSet_mem {Q : Type*} (ρ : Pt → Q) (q : Q) :
    MeasurableSet {x : Pt | ∃ b, x = Pt.branch b ∧ q ∈ infSet ρ b} := by
  have h : {x : Pt | ∃ b, x = Pt.branch b ∧ q ∈ infSet ρ b}
      = ⋂ N : ℕ, ⋃ n ∈ {n : ℕ | N ≤ n},
          {x : Pt | ∃ b, x = Pt.branch b ∧ ρ (Pt.node (pre b n)) = q} := by
    ext x
    constructor
    · rintro ⟨b, rfl, hinf⟩
      simp only [Set.mem_iInter, Set.mem_iUnion, exists_prop, Set.mem_setOf_eq]
      intro N
      obtain ⟨n, hn, hlt⟩ := hinf.exists_gt N
      exact ⟨n, le_of_lt hlt, b, rfl, hn⟩
    · intro hx
      simp only [Set.mem_iInter, Set.mem_iUnion, exists_prop, Set.mem_setOf_eq] at hx
      obtain ⟨n0, -, b, rfl, -⟩ := hx 0
      refine ⟨b, rfl, ?_⟩
      apply Set.infinite_of_not_bddAbove
      rintro ⟨M, hM⟩
      obtain ⟨n, hn, b', hb', hval⟩ := hx (M + 1)
      simp only [Pt.branch.injEq] at hb'
      subst hb'
      have := hM (show n ∈ {n | ρ (Pt.node (pre b n)) = q} from hval)
      omega
  rw [h]
  refine MeasurableSet.iInter (fun N => ?_)
  exact MeasurableSet.biUnion (Set.to_countable _)
    (fun n _ => Pt.measurableSet_branch_pre n (fun w => ρ (Pt.node w) = q))

/-- The set of branches with a prescribed set of states occurring infinitely often is
Borel. -/
theorem measurableSet_infSet_eq {Q : Type*} [Finite Q] (ρ : Pt → Q) (R : Set Q) :
    MeasurableSet {x : Pt | ∃ b, x = Pt.branch b ∧ infSet ρ b = R} := by
  classical
  have h : {x : Pt | ∃ b, x = Pt.branch b ∧ infSet ρ b = R}
      = (Pt.branchSet ∩ ⋂ q ∈ R, {x : Pt | ∃ b, x = Pt.branch b ∧ q ∈ infSet ρ b})
        ∩ ⋂ q ∈ Rᶜ, {x : Pt | ∃ b, x = Pt.branch b ∧ q ∈ infSet ρ b}ᶜ := by
    ext x
    constructor
    · rintro ⟨b, rfl, hR⟩
      refine ⟨⟨⟨b, rfl⟩, ?_⟩, ?_⟩
      · simp only [Set.mem_iInter]
        intro q hq
        exact ⟨b, rfl, by rw [hR]; exact hq⟩
      · simp only [Set.mem_iInter]
        intro q hq
        rintro ⟨b', hb', hmem⟩
        simp only [Pt.branch.injEq] at hb'
        subst hb'
        rw [hR] at hmem
        exact hq hmem
    · rintro ⟨⟨⟨b, rfl⟩, h1⟩, h2⟩
      refine ⟨b, rfl, ?_⟩
      ext q
      simp only [Set.mem_iInter] at h1 h2
      constructor
      · intro hq
        by_contra hqR
        exact h2 q hqR ⟨b, rfl, hq⟩
      · intro hq
        obtain ⟨b', hb', hmem⟩ := h1 q hq
        simp only [Pt.branch.injEq] at hb'
        subst hb'
        exact hmem
  rw [h]
  refine MeasurableSet.inter (MeasurableSet.inter Pt.measurableSet_branchSet ?_) ?_
  · exact MeasurableSet.biInter (Set.to_countable _)
      (fun q _ => measurableSet_infSet_mem ρ q)
  · exact MeasurableSet.biInter (Set.to_countable _)
      (fun q _ => (measurableSet_infSet_mem ρ q).compl)

/-- A nondeterministic Muller automaton on Borel trees (Definition 6). -/
structure Automaton (Q : Type*) (Al : Type*) where
  /-- The set of initial states. -/
  init : Set Q
  /-- The transition relation used at the nodes. -/
  Dstar : Q → Al → Q → Q → Prop
  /-- The transition relation used at the branches. -/
  Domega : Set Q → Al → Q → Prop

namespace Automaton

variable {Q Al : Type*}

/-- `ρ` is an accepting run of `A` on the input tree `t`. -/
def IsAcceptingRun (A : Automaton Q Al) (t : Pt → Al) (ρ : Pt → Q) : Prop :=
  IsBorelTree ρ ∧
  ρ (Pt.node []) ∈ A.init ∧
  (∀ v : List Bool, A.Dstar (ρ (Pt.node v)) (t (Pt.node v))
      (ρ (Pt.node (v ++ [false]))) (ρ (Pt.node (v ++ [true])))) ∧
  (∀ b : Branch, A.Domega (infSet ρ b) (t (Pt.branch b)) (ρ (Pt.branch b)))

/-- The language of Borel trees recognized by an automaton. -/
def lang (A : Automaton Q Al) : Set (Pt → Al) :=
  {t | IsBorelTree t ∧ ∃ ρ, A.IsAcceptingRun t ρ}

variable {Q₁ Q₂ : Type*}

/-- The product of two automata, recognizing the intersection of their languages. -/
def prod (A₁ : Automaton Q₁ Al) (A₂ : Automaton Q₂ Al) : Automaton (Q₁ × Q₂) Al where
  init := {q | q.1 ∈ A₁.init ∧ q.2 ∈ A₂.init}
  Dstar := fun q a p r => A₁.Dstar q.1 a p.1 r.1 ∧ A₂.Dstar q.2 a p.2 r.2
  Domega := fun R a q => A₁.Domega (Prod.fst '' R) a q.1 ∧ A₂.Domega (Prod.snd '' R) a q.2

/-- **Lemma 8** (intersection): the languages recognized by nondeterministic Muller
automata on Borel trees are closed under intersection. -/
theorem lang_prod [Finite Q₁] [Finite Q₂] (A₁ : Automaton Q₁ Al) (A₂ : Automaton Q₂ Al) :
    (A₁.prod A₂).lang = A₁.lang ∩ A₂.lang := by
  ext t
  constructor
  · rintro ⟨ht, ρ, hρborel, hρinit, hρstar, hρomega⟩
    refine ⟨⟨ht, fun x => (ρ x).1, hρborel.comp Prod.fst, hρinit.1, fun v => (hρstar v).1,
      fun b => ?_⟩, ⟨ht, fun x => (ρ x).2, hρborel.comp Prod.snd, hρinit.2,
      fun v => (hρstar v).2, fun b => ?_⟩⟩
    · have := (hρomega b).1
      rwa [image_infSet Prod.fst ρ b] at this
    · have := (hρomega b).2
      rwa [image_infSet Prod.snd ρ b] at this
  · rintro ⟨⟨ht, ρ₁, hb₁, hi₁, hs₁, ho₁⟩, ⟨-, ρ₂, hb₂, hi₂, hs₂, ho₂⟩⟩
    refine ⟨ht, fun x => (ρ₁ x, ρ₂ x), ?_, ⟨hi₁, hi₂⟩, fun v => ⟨hs₁ v, hs₂ v⟩, fun b => ?_⟩
    · intro q
      have : {x | (ρ₁ x, ρ₂ x) = q} = {x | ρ₁ x = q.1} ∩ {x | ρ₂ x = q.2} := by
        ext x
        simp [Prod.ext_iff]
      rw [this]
      exact (hb₁ q.1).inter (hb₂ q.2)
    · refine ⟨?_, ?_⟩
      · rw [image_infSet Prod.fst (fun x => (ρ₁ x, ρ₂ x)) b]
        exact ho₁ b
      · rw [image_infSet Prod.snd (fun x => (ρ₁ x, ρ₂ x)) b]
        exact ho₂ b

/-- The disjoint union of two automata, recognizing the union of their languages. -/
def sum (A₁ : Automaton Q₁ Al) (A₂ : Automaton Q₂ Al) : Automaton (Q₁ ⊕ Q₂) Al where
  init := Sum.inl '' A₁.init ∪ Sum.inr '' A₂.init
  Dstar := fun q a p r =>
    match q, p, r with
    | Sum.inl q, Sum.inl p, Sum.inl r => A₁.Dstar q a p r
    | Sum.inr q, Sum.inr p, Sum.inr r => A₂.Dstar q a p r
    | _, _, _ => False
  Domega := fun R a q =>
    match q with
    | Sum.inl q => ∃ R₁, R = Sum.inl '' R₁ ∧ A₁.Domega R₁ a q
    | Sum.inr q => ∃ R₂, R = Sum.inr '' R₂ ∧ A₂.Domega R₂ a q

theorem sum_Dstar_side {A₁ : Automaton Q₁ Al} {A₂ : Automaton Q₂ Al} {q p r : Q₁ ⊕ Q₂}
    {a : Al} (h : (A₁.sum A₂).Dstar q a p r) :
    (∃ q' p' r', q = Sum.inl q' ∧ p = Sum.inl p' ∧ r = Sum.inl r' ∧ A₁.Dstar q' a p' r') ∨
      (∃ q' p' r', q = Sum.inr q' ∧ p = Sum.inr p' ∧ r = Sum.inr r' ∧ A₂.Dstar q' a p' r') := by
  cases q <;> cases p <;> cases r <;> simp_all [sum]

/-- **Lemma 8** (union): the languages recognized by nondeterministic Muller automata on
Borel trees are closed under union. -/
theorem lang_sum [Finite Q₁] [Finite Q₂] (A₁ : Automaton Q₁ Al) (A₂ : Automaton Q₂ Al) :
    (A₁.sum A₂).lang = A₁.lang ∪ A₂.lang := by
  ext t
  constructor
  · rintro ⟨ht, ρ, hborel, hinit, hstar, homega⟩
    rcases hq0 : ρ (Pt.node []) with q0 | q0
    · left
      have hleft : ∀ v : List Bool, ∃ q, ρ (Pt.node v) = Sum.inl q := by
        intro v
        induction v using List.reverseRecOn with
        | nil => exact ⟨q0, hq0⟩
        | append_singleton w c ih =>
          obtain ⟨q, hq⟩ := ih
          rcases sum_Dstar_side (hstar w) with
            ⟨q', p', r', _, hp', hr', _⟩ | ⟨q', p', r', hq', _, _, _⟩
          · cases c
            · exact ⟨p', hp'⟩
            · exact ⟨r', hr'⟩
          · rw [hq] at hq'
            exact absurd hq' (by simp)
      have hbranch : ∀ b : Branch, ∃ q, ρ (Pt.branch b) = Sum.inl q := by
        intro b
        rcases hcase : ρ (Pt.branch b) with q | q
        · exact ⟨q, rfl⟩
        · exfalso
          have hom := homega b
          rw [hcase] at hom
          obtain ⟨R₂, hR₂, -⟩ := hom
          have : Nonempty (Q₁ ⊕ Q₂) := ⟨ρ (Pt.node [])⟩
          obtain ⟨s, hs⟩ := infSet_nonempty ρ b
          obtain ⟨n, hn⟩ := hs.nonempty
          obtain ⟨q', hq'⟩ := hleft (pre b n)
          rw [hR₂] at hs
          obtain ⟨s₂, -, hs₂⟩ := hs
          simp only [Set.mem_setOf_eq] at hn
          rw [hq'] at hn
          rw [← hn] at hs₂
          exact absurd hs₂ (by simp)
      classical
      refine ⟨ht, fun x => Sum.elim id (fun _ => q0) (ρ x), hborel.comp _, ?_, ?_, ?_⟩
      · have hq0init : q0 ∈ A₁.init := by
          rcases hinit with ⟨q, hq, hqe⟩ | ⟨q, hq, hqe⟩
          · rw [hq0] at hqe
            simp only [Sum.inl.injEq] at hqe
            rw [hqe] at hq
            exact hq
          · rw [hq0] at hqe
            exact absurd hqe (by simp)
        simpa [hq0] using hq0init
      · intro v
        obtain ⟨q, hq⟩ := hleft v
        rcases sum_Dstar_side (hstar v) with
          ⟨q', p', r', hq', hp', hr', hD⟩ | ⟨q', p', r', hq'', -, -, -⟩
        · simp only [hq', hp', hr', Sum.elim_inl, id]
          exact hD
        · rw [hq] at hq''
          exact absurd hq'' (by simp)
      · intro b
        obtain ⟨q, hq⟩ := hbranch b
        have hom := homega b
        rw [hq] at hom
        obtain ⟨R₁, hR₁, hA⟩ := hom
        have : infSet (fun x => Sum.elim id (fun _ => q0) (ρ x)) b = R₁ := by
          rw [← image_infSet (Sum.elim id (fun _ => q0)) ρ b, hR₁]
          ext y
          simp
        rw [this]
        simpa [hq] using hA
    · right
      have hright : ∀ v : List Bool, ∃ q, ρ (Pt.node v) = Sum.inr q := by
        intro v
        induction v using List.reverseRecOn with
        | nil => exact ⟨q0, hq0⟩
        | append_singleton w c ih =>
          obtain ⟨q, hq⟩ := ih
          rcases sum_Dstar_side (hstar w) with
            ⟨q', p', r', hq', _, _, _⟩ | ⟨q', p', r', _, hp', hr', _⟩
          · rw [hq] at hq'
            exact absurd hq' (by simp)
          · cases c
            · exact ⟨p', hp'⟩
            · exact ⟨r', hr'⟩
      have hbranch : ∀ b : Branch, ∃ q, ρ (Pt.branch b) = Sum.inr q := by
        intro b
        rcases hcase : ρ (Pt.branch b) with q | q
        · exfalso
          have hom := homega b
          rw [hcase] at hom
          obtain ⟨R₁, hR₁, -⟩ := hom
          have : Nonempty (Q₁ ⊕ Q₂) := ⟨ρ (Pt.node [])⟩
          obtain ⟨s, hs⟩ := infSet_nonempty ρ b
          obtain ⟨n, hn⟩ := hs.nonempty
          obtain ⟨q', hq'⟩ := hright (pre b n)
          rw [hR₁] at hs
          obtain ⟨s₁, -, hs₁⟩ := hs
          simp only [Set.mem_setOf_eq] at hn
          rw [hq'] at hn
          rw [← hn] at hs₁
          exact absurd hs₁ (by simp)
        · exact ⟨q, rfl⟩
      classical
      refine ⟨ht, fun x => Sum.elim (fun _ => q0) id (ρ x), hborel.comp _, ?_, ?_, ?_⟩
      · have hq0init : q0 ∈ A₂.init := by
          rcases hinit with ⟨q, hq, hqe⟩ | ⟨q, hq, hqe⟩
          · rw [hq0] at hqe
            exact absurd hqe (by simp)
          · rw [hq0] at hqe
            simp only [Sum.inr.injEq] at hqe
            rw [hqe] at hq
            exact hq
        simpa [hq0] using hq0init
      · intro v
        obtain ⟨q, hq⟩ := hright v
        rcases sum_Dstar_side (hstar v) with
          ⟨q', p', r', hq'', -, -, -⟩ | ⟨q', p', r', hq', hp', hr', hD⟩
        · rw [hq] at hq''
          exact absurd hq'' (by simp)
        · simp only [hq', hp', hr', Sum.elim_inr, id]
          exact hD
      · intro b
        obtain ⟨q, hq⟩ := hbranch b
        have hom := homega b
        rw [hq] at hom
        obtain ⟨R₂, hR₂, hA⟩ := hom
        have : infSet (fun x => Sum.elim (fun _ => q0) id (ρ x)) b = R₂ := by
          rw [← image_infSet (Sum.elim (fun _ => q0) id) ρ b, hR₂]
          ext y
          simp
        rw [this]
        simpa [hq] using hA
  · rintro (⟨ht, ρ₁, hb₁, hi₁, hs₁, ho₁⟩ | ⟨ht, ρ₂, hb₂, hi₂, hs₂, ho₂⟩)
    · refine ⟨ht, fun x => Sum.inl (ρ₁ x), hb₁.comp Sum.inl, Or.inl ⟨_, hi₁, rfl⟩, fun v => hs₁ v,
        fun b => ?_⟩
      refine ⟨infSet ρ₁ b, ?_, ho₁ b⟩
      rw [image_infSet Sum.inl ρ₁ b]
    · refine ⟨ht, fun x => Sum.inr (ρ₂ x), hb₂.comp Sum.inr, Or.inr ⟨_, hi₂, rfl⟩, fun v => hs₂ v,
        fun b => ?_⟩
      refine ⟨infSet ρ₂ b, ?_, ho₂ b⟩
      rw [image_infSet Sum.inr ρ₂ b]

/-- The automaton obtained by renaming input letters along `f`; it recognizes the
projection of the language of `A`. -/
def project {Al' : Type*} (A : Automaton Q Al) (f : Al → Al') : Automaton Q Al' where
  init := A.init
  Dstar := fun q a' p r => ∃ a, f a = a' ∧ A.Dstar q a p r
  Domega := fun R a' q => ∃ a, f a = a' ∧ A.Domega R a q

/-- **Lemma 9**: languages recognized by nondeterministic Muller automata on Borel trees
are closed under projection. -/
theorem lang_project {Al' : Type*} [Finite Q] [Finite Al] [Finite Al'] (A : Automaton Q Al)
    (f : Al → Al') : (A.project f).lang = (fun t x => f (t x)) '' A.lang := by
  classical
  ext t'
  constructor
  · rintro ⟨ht', ρ, hborel, hinit, hstar, homega⟩
    have hexN : ∀ v : List Bool, ∃ a : Al, f a = t' (Pt.node v) ∧
        A.Dstar (ρ (Pt.node v)) a (ρ (Pt.node (v ++ [false]))) (ρ (Pt.node (v ++ [true]))) :=
      fun v => hstar v
    choose selNode hselN1 hselN2 using hexN
    have hAlne : Nonempty Al := ⟨selNode []⟩
    have hexB : ∀ (R : Set Q) (a' : Al') (q : Q), ∃ a : Al,
        (∃ a0 : Al, f a0 = a' ∧ A.Domega R a0 q) → (f a = a' ∧ A.Domega R a q) := by
      intro R a' q
      by_cases h : ∃ a0 : Al, f a0 = a' ∧ A.Domega R a0 q
      · obtain ⟨a0, h0⟩ := h
        exact ⟨a0, fun _ => h0⟩
      · exact ⟨Classical.arbitrary Al, fun hc => absurd hc h⟩
    choose selBranch hselB using hexB
    obtain ⟨t, htn, htb⟩ : ∃ t : Pt → Al, (∀ v, t (Pt.node v) = selNode v) ∧
        (∀ b, t (Pt.branch b) = selBranch (infSet ρ b) (t' (Pt.branch b)) (ρ (Pt.branch b))) :=
      ⟨fun x => match x with
        | Pt.node v => selNode v
        | Pt.branch b => selBranch (infSet ρ b) (t' (Pt.branch b)) (ρ (Pt.branch b)),
       fun _ => rfl, fun _ => rfl⟩
    have hbranchspec : ∀ b : Branch, f (t (Pt.branch b)) = t' (Pt.branch b) ∧
        A.Domega (infSet ρ b) (t (Pt.branch b)) (ρ (Pt.branch b)) := by
      intro b
      rw [htb b]
      exact hselB _ _ _ (homega b)
    have hft : (fun x => f (t x)) = t' := by
      funext x
      cases x with
      | node v => rw [htn v]; exact hselN1 v
      | branch b => exact (hbranchspec b).1
    refine ⟨t, ⟨?_, ρ, hborel, hinit, ?_, ?_⟩, hft⟩
    · intro a
      have hsplit : {x : Pt | t x = a}
          = {x : Pt | ∃ v, x = Pt.node v ∧ selNode v = a} ∪
            ⋃ p ∈ {p : Set Q × Al' × Q | selBranch p.1 p.2.1 p.2.2 = a},
              (({x : Pt | ∃ b, x = Pt.branch b ∧ infSet ρ b = p.1} ∩ {x : Pt | t' x = p.2.1})
                ∩ {x : Pt | ρ x = p.2.2}) := by
        ext x
        cases x with
        | node v =>
          simp only [Set.mem_setOf_eq, Set.mem_union, Set.mem_iUnion, exists_prop,
            Set.mem_inter_iff, htn v]
          constructor
          · intro h; exact Or.inl ⟨v, rfl, h⟩
          · rintro (⟨v', hv', h⟩ | ⟨p, -, ⟨⟨b, hb, -⟩, -⟩, -⟩)
            · simp only [Pt.node.injEq] at hv'
              subst hv'
              exact h
            · exact absurd hb (by simp)
        | branch b =>
          simp only [Set.mem_setOf_eq, Set.mem_union, Set.mem_iUnion, exists_prop,
            Set.mem_inter_iff, htb b]
          constructor
          · intro h
            refine Or.inr ⟨(infSet ρ b, t' (Pt.branch b), ρ (Pt.branch b)), h, ⟨⟨b, rfl, rfl⟩,
              rfl⟩, rfl⟩
          · rintro (⟨v', hv', -⟩ | ⟨p, hp, ⟨⟨b', hb', hR⟩, hl⟩, hq⟩)
            · exact absurd hv' (by simp)
            · simp only [Pt.branch.injEq] at hb'
              subst hb'
              rw [hR, hl, hq]
              exact hp
      rw [hsplit]
      refine MeasurableSet.union ?_ ?_
      · apply Pt.measurableSet_of_subset_nodeSet
        rintro x ⟨v, rfl, -⟩
        exact ⟨v, rfl⟩
      · exact MeasurableSet.biUnion (Set.to_countable _) (fun p _ =>
          ((measurableSet_infSet_eq ρ p.1).inter (ht' p.2.1)).inter (hborel p.2.2))
    · intro v
      rw [htn v]
      exact hselN2 v
    · intro b
      exact (hbranchspec b).2
  · rintro ⟨t, ⟨ht, ρ, hborel, hinit, hstar, homega⟩, rfl⟩
    exact ⟨ht.comp f, ρ, hborel, hinit, fun v => ⟨t (Pt.node v), rfl, hstar v⟩,
      fun b => ⟨t (Pt.branch b), rfl, homega b⟩⟩

end Automaton

end BorelMSO


==> anc/lean-formalization/BorelMSO/Trees/BranchImage.lean <==
import BorelMSO.Trees.BorelTrees

/-!
# Borel sets of branches, seen inside `2^{≤ω}`

The space `2^{≤ω}` of Section 3 contains the Cantor space `2^ω` of branches as the subset
`BorelMSO.Pt.branchSet`.  This file shows that the inclusion `b ↦ Pt.branch b` maps Borel
sets of branches to Borel subsets of `2^{≤ω}`
(`BorelMSO.Pt.measurableSet_image_branch`), and deduces that a subset of `2^{≤ω}` is Borel
as soon as its set of branches is Borel (`BorelMSO.Pt.measurableSet_of_branchPart`) — the
part of the set consisting of nodes is always Borel, since there are only countably many
nodes.

The proof of the first statement transports the σ-algebra along the injection: the family of
sets of branches with Borel image is a σ-algebra (complements work because the image of a
complement is the complement inside the Borel set `branchSet`), and it contains the
cylinders `{b | b i ∈ s}`, which generate the product σ-algebra of `2^ω`.
-/

namespace BorelMSO

namespace Pt

theorem branch_injective : Function.Injective Pt.branch := by
  intro a b h
  simpa using h

/-- The image of a cylinder set of branches is Borel in `2^{≤ω}`. -/
theorem measurableSet_image_branch_coord (i : ℕ) (s : Set Bool) :
    MeasurableSet (Pt.branch '' {b : Branch | b i ∈ s}) := by
  classical
  have key : ∀ b : Branch, (pre b (i + 1)).getD i false = b i := by
    intro b
    simp [pre, List.getD_eq_getElem?_getD]
  have h : Pt.branch '' {b : Branch | b i ∈ s}
      = {x : Pt | ∃ b, x = branch b ∧ ((pre b (i + 1)).getD i false ∈ s)} := by
    ext x
    constructor
    · rintro ⟨b, hb, rfl⟩
      exact ⟨b, rfl, by rw [key]; exact hb⟩
    · rintro ⟨b, rfl, hb⟩
      exact ⟨b, by rw [key] at hb; exact hb, rfl⟩
  rw [h]
  exact measurableSet_branch_pre (i + 1) (fun w => w.getD i false ∈ s)

theorem image_branch_compl (X : Set Branch) :
    Pt.branch '' Xᶜ = branchSet \ Pt.branch '' X := by
  ext x
  constructor
  · rintro ⟨b, hb, rfl⟩
    refine ⟨⟨b, rfl⟩, ?_⟩
    rintro ⟨c, hc, hcb⟩
    exact hb (by rwa [branch_injective hcb] at hc)
  · rintro ⟨⟨b, rfl⟩, hne⟩
    exact ⟨b, fun hb => hne ⟨b, hb, rfl⟩, rfl⟩

/-- The image in `2^{≤ω}` of a Borel set of branches is Borel. -/
theorem measurableSet_image_branch {X : Set Branch} (hX : MeasurableSet X) :
    MeasurableSet (Pt.branch '' X) := by
  classical
  set m : MeasurableSpace Branch :=
    { MeasurableSet' := fun X => MeasurableSet (Pt.branch '' X)
      measurableSet_empty := by simp
      measurableSet_compl := by
        intro X hX
        rw [image_branch_compl]
        exact measurableSet_branchSet.diff hX
      measurableSet_iUnion := by
        intro f hf
        rw [Set.image_iUnion]
        exact MeasurableSet.iUnion hf } with hm
  have hle : (MeasurableSpace.pi : MeasurableSpace Branch) ≤ m := by
    rw [MeasurableSpace.pi]
    refine iSup_le fun i => ?_
    rintro Y ⟨s, -, rfl⟩
    exact measurableSet_image_branch_coord i s
  exact hle _ hX

/-- The set of branches belonging to a subset of `2^{≤ω}`. -/
def branchPart (S : Set Pt) : Set Branch := {b | Pt.branch b ∈ S}

@[simp] theorem mem_branchPart {S : Set Pt} {b : Branch} : b ∈ branchPart S ↔ branch b ∈ S :=
  Iff.rfl

@[simp] theorem branchPart_compl (S : Set Pt) : branchPart Sᶜ = (branchPart S)ᶜ := rfl

@[simp] theorem branchPart_union (S T : Set Pt) :
    branchPart (S ∪ T) = branchPart S ∪ branchPart T := rfl

@[simp] theorem branchPart_inter (S T : Set Pt) :
    branchPart (S ∩ T) = branchPart S ∩ branchPart T := rfl

@[simp] theorem branchPart_empty : branchPart (∅ : Set Pt) = ∅ := rfl

@[simp] theorem branchPart_univ : branchPart (Set.univ : Set Pt) = Set.univ := rfl

theorem image_branchPart (S : Set Pt) : Pt.branch '' branchPart S = S ∩ branchSet := by
  ext x
  constructor
  · rintro ⟨b, hb, rfl⟩
    exact ⟨hb, ⟨b, rfl⟩⟩
  · rintro ⟨hx, b, rfl⟩
    exact ⟨b, hx, rfl⟩

/-- A subset of `2^{≤ω}` is Borel as soon as its set of branches is Borel: the nodes it
contains form a countable set, which is always Borel. -/
theorem measurableSet_of_branchPart {S : Set Pt} (h : MeasurableSet (branchPart S)) :
    MeasurableSet S := by
  have hsplit : S = (S ∩ nodeSet) ∪ Pt.branch '' branchPart S := by
    rw [image_branchPart, ← Set.inter_union_distrib_left, branchSet_eq_compl,
      Set.union_compl_self, Set.inter_univ]
  rw [hsplit]
  exact (measurableSet_of_subset_nodeSet Set.inter_subset_right).union
    (measurableSet_image_branch h)

end Pt

end BorelMSO


==> anc/lean-formalization/BorelMSO/Trees/BuchiBranches.lean <==
import BorelMSO.Safra.Main
import BorelMSO.Trees.BoolFsigmaN

/-!
# Branch languages of Büchi automata are Boolean combinations of boundedly many `Fσ` sets

Let `B` be a nondeterministic Büchi automaton with a finite set of states `S`, reading an
arbitrary (possibly infinite) alphabet, and let `lab` assign a letter to every node of the
binary tree.  Every branch `b` then yields the ω-word `nodeWord lab b` of the letters of the
nodes it visits.  This file shows that the set of branches whose word is accepted by `B` is a
Boolean combination of at most `safraBound |S|` `Fσ` sets
(`BorelMSO.isBoolFsigmaN_buchiBranches`), where `safraBound` is an explicit (computable)
function of the number of states.

This is the form of [2, Corollary 3.1] (together with the bound on the size of the Boolean
combination, extracted from its proof) used in the last paragraph of Section 5.2.1 of the
paper.

The proof determinizes `B` with Safra's construction (`BorelMSO.Safra.detAut`): the state of
the deterministic automaton after reading the letters of the prefixes of a node only depends
on the node, so "the state `s` occurs infinitely often" is the complement of the co-Büchi
(that is, `Fσ`) condition "the branch visits only finitely many nodes with state `s`", and
the Muller acceptance condition is a Boolean combination of these conditions, one for each
state of the deterministic automaton.
-/

namespace BorelMSO

open Set

/-- An upper bound on the number of states of the deterministic automaton produced by
Safra's construction from a Büchi automaton with `s` states. -/
def safraBound (s : ℕ) : ℕ := (2 ^ (s + 1)) ^ ((s + 2) ^ s)

theorem Safra.card_fpos_le (Q : Type) [Fintype Q] :
    Nat.card (Safra.FPos Q) ≤ (Fintype.card Q + 2) ^ Fintype.card Q := by
  classical
  let f : Safra.FPos Q → (Fin (Fintype.card Q) → Option (Safra.Slot Q)) :=
    fun p i => p.1[(i : ℕ)]?
  have hf : Function.Injective f := by
    intro p p' h
    apply Subtype.ext
    apply List.ext_getElem?
    intro i
    by_cases hi : i < Fintype.card Q
    · exact congrFun h ⟨i, hi⟩
    · rw [List.getElem?_eq_none (by have := p.2; omega),
        List.getElem?_eq_none (by have := p'.2; omega)]
  have := Nat.card_le_card_of_injective f hf
  simpa [Nat.card_eq_fintype_card, Fintype.card_option, Safra.numSlots] using this

theorem Safra.card_safraState_le (Q : Type) [Fintype Q] :
    Nat.card (Safra.SafraState Q) ≤ safraBound (Fintype.card Q) := by
  classical
  haveI : Finite (Safra.FPos Q) := inferInstance
  have h1 : Nat.card (Safra.SafraState Q)
      = Nat.card (Set Q × Prop) ^ Nat.card (Safra.FPos Q) := by
    unfold Safra.SafraState
    exact Nat.card_fun
  have h2 : Nat.card (Set Q × Prop) = 2 ^ (Fintype.card Q + 1) := by
    rw [Nat.card_prod, Nat.card_eq_fintype_card, Fintype.card_set, Nat.card_eq_fintype_card,
      Fintype.card_prop, pow_succ]
  rw [h1, h2, safraBound]
  exact Nat.pow_le_pow_right (Nat.pos_of_ne_zero (by positivity)) (Safra.card_fpos_le Q)

theorem DMuller.run_congr {T Gam : Type*} (D : DMuller T Gam) {w w' : ℕ → Gam} :
    ∀ n, (∀ i < n, w i = w' i) → D.run w n = D.run w' n
  | 0, _ => rfl
  | n + 1, h => by
    rw [DMuller.run_succ, DMuller.run_succ, D.run_congr n (fun i hi => h i (by omega)),
      h n (by omega)]

variable {S Gam : Type}

/-- The ω-word read along a branch: the `n`-th letter is the label of the node of depth
`n + 1` of the branch (so that the letter carries the direction `b n` taken at step `n`). -/
def nodeWord (lab : Node → Gam) (b : Branch) : ℕ → Gam := fun n => lab (pre b (n + 1))

/-- The branch extending a node with `false`s. -/
def extNode (v : Node) : Branch := fun i => v.getD i false

theorem pre_extNode_pre (b : Branch) {n i : ℕ} (hi : i ≤ n) :
    pre (extNode (pre b n)) i = pre b i := by
  rw [pre_eq_iff]
  intro j hj
  simp [extNode, pre, List.getD_eq_getElem?_getD,
    show j < n by omega]

/-- The state of a deterministic automaton reading the letters of the (nonempty) prefixes of
the node `v`. -/
noncomputable def nodeState {T : Type*} (D : DMuller T Gam) (lab : Node → Gam) (v : Node) : T :=
  D.run (nodeWord lab (extNode v)) v.length

theorem run_nodeWord {T : Type*} (D : DMuller T Gam) (lab : Node → Gam) (b : Branch) (n : ℕ) :
    D.run (nodeWord lab b) n = nodeState D lab (pre b n) := by
  rw [nodeState, length_pre]
  refine D.run_congr n (fun i hi => ?_)
  simp only [nodeWord]
  rw [pre_extNode_pre b (by omega)]

/-- The set of branches along which the word of labels is accepted by the Büchi automaton
`B`. -/
def buchiBranches (B : NBuchi S Gam) (lab : Node → Gam) : Set Branch :=
  {b | B.Accepts (nodeWord lab b)}

/-- **The branches accepted by a Büchi automaton with `|S|` states form a Boolean
combination of at most `safraBound |S|` `Fσ` sets**, whatever the (possibly infinite)
alphabet and the labelling of the nodes. -/
theorem isBoolFsigmaN_buchiBranches [Fintype S] (B : NBuchi S Gam) (lab : Node → Gam) :
    IsBoolFsigmaN (safraBound (Fintype.card S)) (buchiBranches B lab) := by
  classical
  set D := Safra.detAut B
  haveI : Fintype (Safra.SafraState S) := Fintype.ofFinite _
  let C : Safra.SafraState S → Set Node := fun s => {v | nodeState D lab v = s}
  have hcard : Fintype.card (Safra.SafraState S) ≤ safraBound (Fintype.card S) := by
    rw [← Nat.card_eq_fintype_card]
    exact Safra.card_safraState_le S
  have heq : buchiBranches B lab
      = {b | {s | b ∈ CoBuchiSet (C s)} ∈ {P : Set (Safra.SafraState S) | D.acc Pᶜ}} := by
    ext b
    simp only [buchiBranches, mem_setOf_eq, ← Safra.accepts_detAut_iff, DMuller.Accepts]
    have : D.infStates (nodeWord lab b) = {s | b ∈ CoBuchiSet (C s)}ᶜ := by
      ext s
      simp [DMuller.infStates, CoBuchiSet, C, run_nodeWord, D]
    rw [this]
  rw [heq]
  exact isBoolFsigmaN_of_fintype hcard _ (fun s => isFsigma_of_isCoBuchi ⟨C s, rfl⟩) _

end BorelMSO


==> anc/lean-formalization/BorelMSO/Trees/CoBuchi.lean <==
import Mathlib.Topology.MetricSpace.PiNat
import BorelMSO.Basic.MullerBorel

/-!
# Co-Büchi sets of branches are exactly the `Fσ` sets

Section 4.3 of *Automata for MSO over Infinite Trees with Quantification over Borel Sets of
Branches* recalls that, in the space `2^ω` of branches, the `Fσ` sets — the countable unions
of closed sets — are exactly the sets that can be described by a *co-Büchi condition on the
visited nodes*, that is, the sets of the form

  `X = {b | b visits nodes from F only finitely often}`

for a set of nodes `F ⊆ 2^*`.  This file proves that equivalence
(`BorelMSO.isCoBuchi_iff_isFsigma`), and records that such sets are Borel.

The easy direction writes a co-Büchi set as the countable union of the closed sets
"after the `N`-th step, no prefix lies in `F`".  For the converse, a countable union of
closed sets is first made increasing, and each closed set is replaced by its tree of
prefixes.  The set `F` is then defined by a counter: walking down the tree, the counter is
increased whenever the current node leaves the tree of the closed set indexed by the current
value of the counter, and `F` is the set of nodes at which the counter increases.  Along a
branch the counter is monotone; it is bounded exactly when the branch belongs to one of the
closed sets, which is exactly when the branch visits `F` only finitely often.
-/

namespace BorelMSO

open Set

/-! ### Prefixes -/

theorem pre_eq_iff (b c : Branch) (n : ℕ) : pre b n = pre c n ↔ ∀ i < n, b i = c i := by
  constructor
  · intro h i hi
    have := congrArg (fun l => l[i]?) h
    simpa [pre, List.getElem?_map, List.getElem?_range, hi] using this
  · intro h
    apply List.ext_getElem (by simp)
    intro i hi _
    have hi' : i < n := by simpa [pre] using hi
    simp [pre, List.getElem_map, h i hi']

theorem pre_eq_of_le {b c : Branch} {m : ℕ} (h : pre b m = pre c m) {n : ℕ} (hn : n ≤ m) :
    pre b n = pre c n :=
  (pre_eq_iff b c n).2 fun i hi => (pre_eq_iff b c m).1 h i (lt_of_lt_of_le hi hn)

/-! ### The topology of `2^ω` -/

theorem isOpen_pre_eq (b : Branch) (n : ℕ) : IsOpen {c : Branch | pre c n = pre b n} := by
  have h : {c : Branch | pre c n = pre b n} = ⋂ i ∈ Finset.range n, {c : Branch | c i = b i} := by
    ext c
    simp only [mem_setOf_eq, mem_iInter, Finset.mem_range]
    rw [pre_eq_iff]
  rw [h]
  refine isOpen_biInter_finset (fun i _ => ?_)
  have : {c : Branch | c i = b i} = (fun c : Branch => c i) ⁻¹' {b i} := rfl
  rw [this]
  exact (isOpen_discrete _).preimage (continuous_apply i)

/-- The set of branches with a prescribed prefix is open (it is empty if the prescribed
prefix does not have the right length). -/
theorem isOpen_setOf_pre_eq (n : ℕ) (w : Node) : IsOpen {b : Branch | pre b n = w} := by
  by_cases hne : ∃ c : Branch, pre c n = w
  · obtain ⟨c, hc⟩ := hne
    have h : {b : Branch | pre b n = w} = {b : Branch | pre b n = pre c n} := by rw [hc]
    rw [h]
    exact isOpen_pre_eq c n
  · have h : {b : Branch | pre b n = w} = ∅ := by
      ext b
      simp only [mem_setOf_eq, mem_empty_iff_false, iff_false]
      exact fun hb => hne ⟨b, hb⟩
    rw [h]
    exact isOpen_empty

/-- Every branch has a neighbourhood basis of cylinders. -/
theorem exists_pre_subset_of_isOpen {U : Set Branch} (hU : IsOpen U) {b : Branch} (hb : b ∈ U) :
    ∃ n, {c : Branch | pre c n = pre b n} ⊆ U := by
  have hbasis := PiNat.isTopologicalBasis_cylinders (fun _ : ℕ => Bool)
  obtain ⟨s, ⟨x, n, rfl⟩, hbs, hsU⟩ := hbasis.mem_nhds_iff.1 (hU.mem_nhds hb)
  refine ⟨n, subset_trans ?_ hsU⟩
  intro c hc
  have hcb : ∀ i < n, c i = b i := (pre_eq_iff c b n).1 hc
  have hbx : ∀ i < n, b i = x i := hbs
  intro i hi
  rw [hcb i hi, hbx i hi]

/-! ### The tree of prefixes of a set of branches -/

/-- The set of nodes that are prefixes of some branch of `C`. -/
def treeOf (C : Set Branch) : Set Node := {w | ∃ b ∈ C, pre b w.length = w}

theorem mem_treeOf {C : Set Branch} {b : Branch} (hb : b ∈ C) (n : ℕ) : pre b n ∈ treeOf C :=
  ⟨b, hb, by rw [length_pre]⟩

theorem treeOf_mono {C D : Set Branch} (h : C ⊆ D) : treeOf C ⊆ treeOf D := by
  rintro w ⟨b, hb, hpre⟩
  exact ⟨b, h hb, hpre⟩

theorem mem_treeOf_of_le {C : Set Branch} {b : Branch} {m : ℕ} (h : pre b m ∈ treeOf C)
    {n : ℕ} (hn : n ≤ m) : pre b n ∈ treeOf C := by
  obtain ⟨c, hc, hpre⟩ := h
  rw [length_pre] at hpre
  exact ⟨c, hc, by rw [length_pre]; exact pre_eq_of_le hpre hn⟩

/-- A closed set of branches is determined by its tree of prefixes. -/
theorem mem_of_forall_pre_mem_treeOf {C : Set Branch} (hC : IsClosed C) {b : Branch}
    (h : ∀ n, pre b n ∈ treeOf C) : b ∈ C := by
  by_contra hb
  obtain ⟨n, hn⟩ := exists_pre_subset_of_isOpen hC.isOpen_compl hb
  obtain ⟨c, hc, hpre⟩ := h n
  rw [length_pre] at hpre
  exact hn (show pre c n = pre b n by rw [hpre]) hc

/-! ### Co-Büchi sets -/

/-- A *co-Büchi* set of branches: the branches that visit the set of nodes `F` only finitely
often. -/
def CoBuchiSet (F : Set Node) : Set Branch := {b | {n | pre b n ∈ F}.Finite}

/-- A set of branches is co-Büchi if it is described by a co-Büchi condition on the visited
nodes. -/
def IsCoBuchi (X : Set Branch) : Prop := ∃ F : Set Node, X = CoBuchiSet F

/-- A set of branches is `Fσ` if it is a countable union of closed sets. -/
def IsFsigmaBranchSet (X : Set Branch) : Prop :=
  ∃ C : ℕ → Set Branch, (∀ k, IsClosed (C k)) ∧ X = ⋃ k, C k

/-! ### Every co-Büchi set is `Fσ` -/

theorem isFsigma_of_isCoBuchi {X : Set Branch} (h : IsCoBuchi X) : IsFsigmaBranchSet X := by
  obtain ⟨F, rfl⟩ := h
  refine ⟨fun N => {b | ∀ n, N ≤ n → pre b n ∉ F}, fun N => ?_, ?_⟩
  · rw [← isOpen_compl_iff]
    have hcompl : {b : Branch | ∀ n, N ≤ n → pre b n ∉ F}ᶜ
        = ⋃ n ∈ {n | N ≤ n}, ⋃ w ∈ {w ∈ F | w.length = n}, {c : Branch | pre c n = w} := by
      ext b
      simp only [mem_compl_iff, mem_setOf_eq, not_forall, mem_iUnion, exists_prop]
      constructor
      · rintro ⟨n, hn, hmem⟩
        rw [not_not] at hmem
        exact ⟨n, hn, pre b n, ⟨hmem, length_pre b n⟩, rfl⟩
      · rintro ⟨n, hn, w, ⟨hw, -⟩, hpre⟩
        exact ⟨n, hn, by rw [not_not, hpre]; exact hw⟩
    rw [hcompl]
    exact isOpen_biUnion (fun n _ => isOpen_biUnion (fun w _ => isOpen_setOf_pre_eq n w))
  · ext b
    simp only [CoBuchiSet, mem_setOf_eq, mem_iUnion]
    constructor
    · intro hfin
      obtain ⟨N, hN⟩ := hfin.bddAbove
      refine ⟨N + 1, fun n hn hmem => ?_⟩
      have := hN (show n ∈ {n | pre b n ∈ F} from hmem)
      omega
    · rintro ⟨N, hN⟩
      refine Set.Finite.subset (Set.finite_Iio N) (fun n hn => ?_)
      simp only [mem_setOf_eq] at hn
      simp only [mem_Iio]
      by_contra hcon
      exact hN n (by omega) hn

/-! ### Every `Fσ` set is co-Büchi

The construction of the set of nodes, by a counter that increases whenever the current node
leaves the tree of the closed set indexed by the current value of the counter. -/

section Counter

variable (T : ℕ → Set Node)

open scoped Classical in
/-- One step of the counter: it increases when the new node leaves the tree `T c`. -/
noncomputable def cntStep (w : Node) (c : ℕ) (d : Bool) : ℕ :=
  if w ++ [d] ∈ T c then c else c + 1

open scoped Classical in
/-- Auxiliary recursion for the counter, reading the directions in chronological order. -/
noncomputable def cntAux : Node → ℕ → List Bool → ℕ
  | _, c, [] => c
  | w, c, d :: l => cntAux (w ++ [d]) (cntStep T w c d) l

/-- The value of the counter at a node. -/
noncomputable def cnt (v : Node) : ℕ := cntAux T [] 0 v

@[simp] theorem cnt_nil : cnt T [] = 0 := rfl

theorem cntAux_append (v : Node) :
    ∀ (w : Node) (c : ℕ) (d : Bool),
      cntAux T w c (v ++ [d]) = cntStep T (w ++ v) (cntAux T w c v) d := by
  induction v with
  | nil => intro w c d; simp [cntAux]
  | cons e v ih =>
    intro w c d
    rw [List.cons_append, cntAux, ih]
    simp [cntAux]

theorem cnt_append (v : Node) (d : Bool) : cnt T (v ++ [d]) = cntStep T v (cnt T v) d := by
  rw [cnt, cntAux_append, List.nil_append, cnt]

theorem cntStep_eq_or (w : Node) (c : ℕ) (d : Bool) :
    cntStep T w c d = c ∨ cntStep T w c d = c + 1 := by
  classical
  rw [cntStep]
  split
  · exact Or.inl rfl
  · exact Or.inr rfl

theorem mem_of_cntStep_eq {w : Node} {c : ℕ} {d : Bool} (h : cntStep T w c d = c) :
    w ++ [d] ∈ T c := by
  classical
  rw [cntStep] at h
  split at h
  · assumption
  · omega

theorem cntStep_eq_self_of_mem {w : Node} {c : ℕ} {d : Bool} (h : w ++ [d] ∈ T c) :
    cntStep T w c d = c := by
  classical
  rw [cntStep, if_pos h]

/-- The set of nodes at which the counter increases. -/
noncomputable def incSet : Set Node :=
  {v | ∃ w d, v = w ++ [d] ∧ cnt T v = cnt T w + 1}

theorem mem_incSet_iff (w : Node) (d : Bool) :
    w ++ [d] ∈ incSet T ↔ cnt T (w ++ [d]) = cnt T w + 1 := by
  constructor
  · rintro ⟨w', d', heq, h⟩
    obtain ⟨rfl, rfl⟩ : w' = w ∧ d' = d := by
      have h1 := congrArg List.dropLast heq
      have h2 := congrArg (fun l => l.getLastD false) heq
      simp at h1 h2
      exact ⟨h1.symm, h2.symm⟩
    exact h
  · intro h
    exact ⟨w, d, rfl, h⟩

theorem not_mem_incSet_nil : [] ∉ incSet T := by
  rintro ⟨w, d, heq, -⟩
  exact absurd heq.symm (by simp)

end Counter

theorem isCoBuchi_of_isFsigma {X : Set Branch} (h : IsFsigmaBranchSet X) : IsCoBuchi X := by
  classical
  obtain ⟨C, hclosed, rfl⟩ := h
  -- make the sequence of closed sets increasing
  set D : ℕ → Set Branch := fun k => ⋃ j ∈ Finset.range (k + 1), C j with hD
  have hDclosed : ∀ k, IsClosed (D k) := by
    intro k
    exact Set.Finite.isClosed_biUnion (Finset.range (k + 1)).finite_toSet
      (fun j _ => hclosed j)
  have hDmono : ∀ {j k : ℕ}, j ≤ k → D j ⊆ D k := by
    intro j k hjk b hb
    simp only [hD, mem_iUnion, Finset.mem_range, exists_prop] at hb ⊢
    obtain ⟨i, hi, hb⟩ := hb
    exact ⟨i, by omega, hb⟩
  have hDunion : ⋃ k, D k = ⋃ k, C k := by
    ext b
    simp only [hD, mem_iUnion, Finset.mem_range, exists_prop]
    constructor
    · rintro ⟨k, j, -, hj⟩
      exact ⟨j, hj⟩
    · rintro ⟨k, hk⟩
      exact ⟨k, k, by omega, hk⟩
  set T : ℕ → Set Node := fun k => treeOf (D k) with hT
  have hTmono : ∀ {j k : ℕ}, j ≤ k → T j ⊆ T k := fun hjk => treeOf_mono (hDmono hjk)
  refine ⟨incSet T, ?_⟩
  rw [← hDunion]
  ext b
  set f : ℕ → ℕ := fun n => cnt T (pre b n) with hf
  have hstep : ∀ n, f (n + 1) = cntStep T (pre b n) (f n) (b n) := by
    intro n
    rw [hf]
    simp only
    rw [pre_succ, cnt_append]
  have hmono : Monotone f := by
    apply monotone_nat_of_le_succ
    intro n
    rw [hstep n]
    rcases cntStep_eq_or T (pre b n) (f n) (b n) with h | h <;> omega
  have hincr : ∀ n, pre b (n + 1) ∈ incSet T ↔ f (n + 1) = f n + 1 := by
    intro n
    simp only [hf]
    rw [pre_succ, mem_incSet_iff]
  simp only [CoBuchiSet, mem_iUnion, mem_setOf_eq]
  constructor
  · -- a branch in one of the closed sets visits the increasing nodes only finitely often
    rintro ⟨k, hk⟩
    have hbound : ∀ n, f n ≤ k := by
      intro n
      induction n with
      | zero => simp [hf]
      | succ n ih =>
        rcases lt_or_eq_of_le ih with hlt | heq
        · rw [hstep n]
          rcases cntStep_eq_or T (pre b n) (f n) (b n) with h | h <;> omega
        · have hmem : pre b (n + 1) ∈ T (f n) := by
            rw [heq]
            exact mem_treeOf hk (n + 1)
          rw [hstep n, cntStep_eq_self_of_mem T (by rw [← pre_succ]; exact hmem)]
          omega
    have hinj : Set.InjOn f {n | pre b n ∈ incSet T} := by
      intro n hn m hm hnm
      by_contra hne
      rcases lt_or_gt_of_ne hne with hlt | hlt
      · exfalso
        obtain ⟨m', rfl⟩ : ∃ m', m = m' + 1 := by
          cases m with
          | zero => exact absurd hm (by simpa using not_mem_incSet_nil T)
          | succ m' => exact ⟨m', rfl⟩
        have h1 : f (m' + 1) = f m' + 1 := (hincr m').1 hm
        have h2 : f n ≤ f m' := hmono (by omega)
        omega
      · exfalso
        obtain ⟨n', rfl⟩ : ∃ n', n = n' + 1 := by
          cases n with
          | zero => exact absurd hn (by simpa using not_mem_incSet_nil T)
          | succ n' => exact ⟨n', rfl⟩
        have h1 : f (n' + 1) = f n' + 1 := (hincr n').1 hn
        have h2 : f m ≤ f n' := hmono (by omega)
        omega
    refine Set.Finite.of_finite_image ?_ hinj
    refine Set.Finite.subset (Set.finite_Iic k) ?_
    rintro x ⟨n, -, rfl⟩
    exact hbound n
  · -- a branch visiting the increasing nodes finitely often lies in one of the closed sets
    intro hfin
    obtain ⟨N, hN⟩ := hfin.bddAbove
    have hconst : ∀ n, N < n → f (n + 1) = f n := by
      intro n hn
      by_contra hne
      have h1 : f (n + 1) = f n + 1 := by
        rw [hstep n] at hne ⊢
        rcases cntStep_eq_or T (pre b n) (f n) (b n) with h | h
        · exact absurd h hne
        · exact h
      have : n + 1 ∈ {n | pre b n ∈ incSet T} := (hincr n).2 h1
      have := hN this
      omega
    set k := f (N + 1) with hk
    have hfk : ∀ n, N < n → f n = k := by
      intro n hn
      induction n with
      | zero => omega
      | succ n ih =>
        rcases Nat.lt_or_ge N n with h | h
        · rw [hconst n h, ih h]
        · have : n = N := by omega
          subst this
          rfl
    have hmem : ∀ n, N + 1 < n → pre b n ∈ T k := by
      intro n hn
      obtain ⟨m, rfl⟩ : ∃ m, n = m + 1 := by
        cases n with
        | zero => omega
        | succ m => exact ⟨m, rfl⟩
      have h1 : f (m + 1) = f m := by
        rw [hfk (m + 1) (by omega), hfk m (by omega)]
      have h2 : cntStep T (pre b m) (f m) (b m) = f m := by rw [← hstep m, h1]
      have h3 : pre b m ++ [b m] ∈ T (f m) := mem_of_cntStep_eq T h2
      rw [← pre_succ] at h3
      rwa [hfk m (by omega)] at h3
    refine ⟨k, mem_of_forall_pre_mem_treeOf (hDclosed k) (fun n => ?_)⟩
    exact mem_treeOf_of_le (hmem (n + N + 2) (by omega)) (by omega)

/-! ### The equivalence -/

/-- In the space `2^ω` of branches, the co-Büchi sets — the sets of branches visiting a
fixed set of nodes only finitely often — are exactly the `Fσ` sets, that is, the countable
unions of closed sets. -/
theorem isCoBuchi_iff_isFsigma (X : Set Branch) : IsCoBuchi X ↔ IsFsigmaBranchSet X :=
  ⟨isFsigma_of_isCoBuchi, isCoBuchi_of_isFsigma⟩

/-! ### Boolean combinations of co-Büchi sets are Muller conditions on the visited nodes

As the paper puts it, a Boolean combination of co-Büchi conditions is a *Muller condition*:
there is a finite family of sets of nodes, and membership of a branch only depends on which
of these sets the branch visits infinitely often. -/

section Muller

variable {ι : Type*}

/-- The sets of the family `F` that the branch `b` visits infinitely often. -/
def infVisited (F : ι → Set Node) (b : Branch) : Set ι :=
  {i | {n | pre b n ∈ F i}.Infinite}

/-- A Muller condition on the visited nodes: membership only depends on which sets of the
family `F` are visited infinitely often. -/
def MullerNodesSet (F : ι → Set Node) (𝔉 : Set (Set ι)) : Set Branch :=
  {b | infVisited F b ∈ 𝔉}

theorem coBuchiSet_eq_mullerNodesSet (F : ι → Set Node) (i : ι) :
    CoBuchiSet (F i) = MullerNodesSet F {R | i ∉ R} := by
  ext b
  simp only [CoBuchiSet, MullerNodesSet, infVisited, mem_setOf_eq, Set.not_infinite]

theorem compl_mullerNodesSet (F : ι → Set Node) (𝔉 : Set (Set ι)) :
    (MullerNodesSet F 𝔉)ᶜ = MullerNodesSet F 𝔉ᶜ := rfl

theorem union_mullerNodesSet (F : ι → Set Node) (𝔉₁ 𝔉₂ : Set (Set ι)) :
    MullerNodesSet F 𝔉₁ ∪ MullerNodesSet F 𝔉₂ = MullerNodesSet F (𝔉₁ ∪ 𝔉₂) := rfl

theorem inter_mullerNodesSet (F : ι → Set Node) (𝔉₁ 𝔉₂ : Set (Set ι)) :
    MullerNodesSet F 𝔉₁ ∩ MullerNodesSet F 𝔉₂ = MullerNodesSet F (𝔉₁ ∩ 𝔉₂) := rfl

/-- Conversely, a Muller condition on the visited nodes is a Boolean combination of
co-Büchi conditions: it is the union, over the accepting families `R`, of the branches
visiting exactly the sets `F i` with `i ∈ R` infinitely often. -/
theorem mullerNodesSet_eq_boolean (F : ι → Set Node) (𝔉 : Set (Set ι)) :
    MullerNodesSet F 𝔉 =
      ⋃ R ∈ 𝔉, ((⋂ i ∈ R, (CoBuchiSet (F i))ᶜ) ∩ ⋂ i ∈ Rᶜ, CoBuchiSet (F i)) := by
  ext b
  simp only [MullerNodesSet, CoBuchiSet, mem_setOf_eq, mem_iUnion, mem_inter_iff, mem_iInter,
    mem_compl_iff, exists_prop]
  constructor
  · refine fun h => ⟨infVisited F b, h, fun i hi => ?_, fun i hi => ?_⟩
    · exact hi
    · exact Set.not_infinite.1 hi
  · rintro ⟨R, hR, h1, h2⟩
    have : infVisited F b = R := by
      ext i
      constructor
      · intro hi
        by_contra hiR
        exact hi (h2 i hiR)
      · intro hi
        exact h1 i hi
    rwa [this]

end Muller

/-- Co-Büchi sets of branches are Borel. -/
theorem isBorelBranchSet_of_isCoBuchi {X : Set Branch} (h : IsCoBuchi X) :
    IsBorelBranchSet X := by
  obtain ⟨C, hclosed, rfl⟩ := isFsigma_of_isCoBuchi h
  refine MeasurableSet.iUnion fun k => ?_
  have h1 : @MeasurableSet Branch (borel Branch) (C k)ᶜ :=
    MeasurableSpace.measurableSet_generateFrom (hclosed k).isOpen_compl
  have h2 := h1.compl
  rwa [compl_compl] at h2

end BorelMSO


==> anc/lean-formalization/BorelMSO/Trees/PtFsigma.lean <==
import BorelMSO.Trees.BranchImage
import BorelMSO.Trees.PtOrder
import BorelMSO.Trees.CoBuchi

/-!
# The topology of `2^{≤ω}` and its `Fσ` sets

In the topology of `2^{≤ω}` (see `BorelMSO.Pt.instTopologicalSpace`) the basic open sets are
the singletons `{w}` of nodes and the sets `Ub w` of *branches* extending a node `w`.  Every
node is therefore an isolated point, and the subspace of branches is a copy of the Cantor
space `2^ω`.

This file develops what is needed to compare the `Fσ` subsets of `2^{≤ω}` with the `Fσ`
subsets of `2^ω`:

* `BorelMSO.Pt.exists_Ub_subset_of_isOpen`: the sets `Ub (pre b n)` form a neighbourhood
  basis of a branch `b`;
* `BorelMSO.Pt.continuous_branch` and `BorelMSO.Pt.isClosed_image_branch`: the inclusion of
  the Cantor space into `2^{≤ω}` is a closed embedding;
* `BorelMSO.Pt.IsFsigma`, the `Fσ` subsets of `2^{≤ω}`; every set of nodes is `Fσ`
  (`BorelMSO.Pt.isFsigma_of_subset_nodeSet`), the image of an `Fσ` set of branches is `Fσ`
  (`BorelMSO.Pt.isFsigma_image_branch`), and the branches of an `Fσ` subset of `2^{≤ω}` form
  an `Fσ` subset of `2^ω` (`BorelMSO.Pt.isFsigmaBranchSet_branchPart`).

Finally, `BorelMSO.Pt.measurableSet_iff_branchPart` shows that a subset of `2^{≤ω}` is Borel
exactly when its restriction to the branches is a Borel subset of the Cantor space.
-/

namespace BorelMSO

namespace Pt

/-! ### A neighbourhood basis at a branch -/

/-- The sets of branches extending longer and longer prefixes of a branch shrink. -/
theorem Ub_pre_mono (b : Branch) {n m : ℕ} (h : n ≤ m) : Ub (pre b m) ⊆ Ub (pre b n) := by
  rintro x ⟨hx, c, rfl⟩
  refine ⟨?_, ⟨c, rfl⟩⟩
  have hxc : pre b m = pre c m := by
    rw [hasPrefix_branch, length_pre] at hx
    exact hx
  show pre b n = pre c (pre b n).length
  rw [length_pre]
  exact pre_eq_of_le hxc h

/-- The sets `Ub (pre b n)` form a neighbourhood basis of the branch `b` in `2^{≤ω}`. -/
theorem exists_Ub_subset_of_isOpen {O : Set Pt} (hO : IsOpen O) :
    ∀ b : Branch, branch b ∈ O → ∃ n, Ub (pre b n) ⊆ O := by
  induction hO with
  | basic s hs =>
      rcases hs with ⟨w, rfl⟩ | ⟨w, rfl⟩
      · intro b hb
        exact absurd hb (by simp)
      · intro b hb
        refine ⟨w.length, ?_⟩
        have hw : w = pre b w.length := hb.1
        rw [← hw]
  | univ => exact fun _ _ => ⟨0, fun _ _ => trivial⟩
  | inter s t _ _ ihs iht =>
      intro b hb
      obtain ⟨n, hn⟩ := ihs b hb.1
      obtain ⟨m, hm⟩ := iht b hb.2
      refine ⟨max n m, fun x hx => ⟨hn ?_, hm ?_⟩⟩
      · exact Ub_pre_mono b (le_max_left n m) hx
      · exact Ub_pre_mono b (le_max_right n m) hx
  | sUnion S _ ih =>
      rintro b ⟨s, hs, hbs⟩
      obtain ⟨n, hn⟩ := ih s hs b hbs
      exact ⟨n, hn.trans (Set.subset_sUnion_of_mem hs)⟩

/-! ### The Cantor space sits inside `2^{≤ω}` as a closed subspace -/

/-- The inclusion of the Cantor space of branches into `2^{≤ω}` is continuous. -/
theorem continuous_branch : Continuous (fun b : Branch => Pt.branch b) := by
  rw [continuous_generateFrom_iff]
  intro s hs
  rcases hs with ⟨w, rfl⟩ | ⟨w, rfl⟩
  · have h : (fun b : Branch => Pt.branch b) ⁻¹' ({node w} : Set Pt) = ∅ := by
      ext b
      simp
    rw [h]
    exact isOpen_empty
  · have h : (fun b : Branch => Pt.branch b) ⁻¹' Ub w = {b : Branch | pre b w.length = w} := by
      ext b
      simp only [Set.mem_preimage, mem_Ub, HasPrefix, Set.mem_setOf_eq, eq_comm,
        and_iff_left_iff_imp]
      exact fun _ => ⟨b, rfl⟩
    rw [h]
    exact isOpen_setOf_pre_eq w.length w

/-- The image in `2^{≤ω}` of a closed set of branches is closed. -/
theorem isClosed_image_branch {C : Set Branch} (hC : IsClosed C) :
    IsClosed (Pt.branch '' C) := by
  rw [← isOpen_compl_iff]
  refine isOpen_of_forall_mem_base fun x hx => ?_
  cases x with
  | node v =>
      refine ⟨{node v}, Or.inl ⟨v, rfl⟩, rfl, ?_⟩
      rintro y rfl ⟨c, -, hc⟩
      exact absurd hc (by simp)
  | branch c =>
      have hcC : c ∉ C := fun h => hx ⟨c, h, rfl⟩
      obtain ⟨n, hn⟩ := exists_pre_subset_of_isOpen hC.isOpen_compl hcC
      refine ⟨Ub (pre c n), Or.inr ⟨pre c n, rfl⟩, ⟨hasPrefix_pre c n, ⟨c, rfl⟩⟩, ?_⟩
      rintro y ⟨hy, d, rfl⟩ ⟨e, he, hed⟩
      have hde : d = e := (branch_injective hed).symm
      subst hde
      have hpre : pre d n = pre c n := by
        rw [hasPrefix_branch, length_pre] at hy
        exact hy.symm
      exact hn hpre he

/-- The branches of a closed subset of `2^{≤ω}` form a closed subset of the Cantor space. -/
theorem isClosed_branchPart {X : Set Pt} (hX : IsClosed X) : IsClosed (branchPart X) :=
  hX.preimage continuous_branch

/-- The singleton of a branch is closed in `2^{≤ω}`. -/
theorem isClosed_singleton_branch (c : Branch) : IsClosed ({branch c} : Set Pt) := by
  have h : ({branch c} : Set Pt) = Pt.branch '' ({c} : Set Branch) := by simp
  rw [h]
  exact isClosed_image_branch isClosed_singleton

/-- Points of `2^{≤ω}` are closed. -/
theorem isClosed_singleton (x : Pt) : IsClosed ({x} : Set Pt) := by
  cases x with
  | node w => exact isClosed_singleton_node w
  | branch c => exact isClosed_singleton_branch c

/-! ### `Fσ` subsets of `2^{≤ω}` -/

/-- An `Fσ` subset of `2^{≤ω}`: a countable union of closed sets. -/
def IsFsigma (X : Set Pt) : Prop :=
  ∃ C : ℕ → Set Pt, (∀ k, IsClosed (C k)) ∧ X = ⋃ k, C k

theorem IsFsigma.of_isClosed {X : Set Pt} (hX : IsClosed X) : IsFsigma X :=
  ⟨fun _ => X, fun _ => hX, (Set.iUnion_const X).symm⟩

theorem isFsigma_empty : IsFsigma (∅ : Set Pt) := .of_isClosed isClosed_empty

theorem isFsigma_univ : IsFsigma (Set.univ : Set Pt) := .of_isClosed isClosed_univ

/-- Since nodes are isolated points and there are only countably many of them, every set of
nodes is `Fσ`. -/
theorem isFsigma_of_subset_nodeSet {S : Set Pt} (h : S ⊆ nodeSet) : IsFsigma S := by
  classical
  set f : ℕ → List Bool := fun k => (Encodable.decode (α := List Bool) k).getD [] with hf
  have hsurj : ∀ w : List Bool, ∃ k, f k = w := by
    intro w
    exact ⟨Encodable.encode w, by simp [hf, Encodable.encodek]⟩
  refine ⟨fun k => if node (f k) ∈ S then {node (f k)} else ∅, fun k => ?_, ?_⟩
  · by_cases hk : node (f k) ∈ S
    · simpa [hk] using isClosed_singleton_node (f k)
    · simp only [hk, if_false]
      exact isClosed_empty
  · ext x
    simp only [Set.mem_iUnion]
    constructor
    · intro hx
      obtain ⟨v, rfl⟩ := h hx
      obtain ⟨k, hk⟩ := hsurj v
      exact ⟨k, by rw [if_pos (by rw [hk]; exact hx)]; rw [hk]; rfl⟩
    · rintro ⟨k, hk⟩
      by_cases hkS : node (f k) ∈ S
      · rw [if_pos hkS, Set.mem_singleton_iff] at hk
        rw [hk]
        exact hkS
      · rw [if_neg hkS] at hk
        exact absurd hk (by simp)

theorem IsFsigma.union {X Y : Set Pt} (hX : IsFsigma X) (hY : IsFsigma Y) :
    IsFsigma (X ∪ Y) := by
  obtain ⟨C, hC, rfl⟩ := hX
  obtain ⟨D, hD, rfl⟩ := hY
  refine ⟨fun k => if k % 2 = 0 then C (k / 2) else D (k / 2), fun k => ?_, ?_⟩
  · by_cases hk : k % 2 = 0
    · simpa [hk] using hC (k / 2)
    · simpa [hk] using hD (k / 2)
  · ext x
    simp only [Set.mem_union, Set.mem_iUnion]
    constructor
    · rintro (⟨k, hk⟩ | ⟨k, hk⟩)
      · exact ⟨2 * k, by simpa [Nat.mul_mod_right] using hk⟩
      · refine ⟨2 * k + 1, ?_⟩
        have h1 : (2 * k + 1) % 2 = 1 := by omega
        have h2 : (2 * k + 1) / 2 = k := by omega
        simpa [h1, h2] using hk
    · rintro ⟨k, hk⟩
      by_cases h : k % 2 = 0
      · rw [if_pos h] at hk
        exact Or.inl ⟨_, hk⟩
      · rw [if_neg h] at hk
        exact Or.inr ⟨_, hk⟩

/-- The image in `2^{≤ω}` of an `Fσ` set of branches is `Fσ`. -/
theorem isFsigma_image_branch {X : Set Branch} (hX : IsFsigmaBranchSet X) :
    IsFsigma (Pt.branch '' X) := by
  obtain ⟨C, hC, rfl⟩ := hX
  refine ⟨fun k => Pt.branch '' C k, fun k => isClosed_image_branch (hC k), ?_⟩
  rw [Set.image_iUnion]

/-- The branches of an `Fσ` subset of `2^{≤ω}` form an `Fσ` subset of the Cantor space. -/
theorem isFsigmaBranchSet_branchPart {X : Set Pt} (hX : IsFsigma X) :
    IsFsigmaBranchSet (branchPart X) := by
  obtain ⟨C, hC, rfl⟩ := hX
  refine ⟨fun k => branchPart (C k), fun k => isClosed_branchPart (hC k), ?_⟩
  ext b
  simp [branchPart]

theorem IsFsigma.measurableSet {X : Set Pt} (hX : IsFsigma X) : MeasurableSet X := by
  obtain ⟨C, hC, rfl⟩ := hX
  exact MeasurableSet.iUnion fun k => (hC k).measurableSet

/-! ### Borel subsets of `2^{≤ω}`

A subset of `2^{≤ω}` is Borel exactly when its restriction to the branches is a Borel subset
of the Cantor space: the part of the set consisting of nodes is Borel anyway, since nodes are
isolated points and there are only countably many of them. -/

/-- The inclusion of the Cantor space of branches into `2^{≤ω}` is Borel measurable. -/
theorem measurable_branch : Measurable (fun b : Branch => Pt.branch b) :=
  continuous_branch.measurable

/-- The branches of a Borel subset of `2^{≤ω}` form a Borel subset of the Cantor space. -/
theorem measurableSet_branchPart {S : Set Pt} (hS : MeasurableSet S) :
    MeasurableSet (branchPart S) :=
  measurable_branch hS

/-- A subset of `2^{≤ω}` is Borel exactly when its restriction to the branches is a Borel
subset of the Cantor space `2^ω`. -/
theorem measurableSet_iff_branchPart {S : Set Pt} :
    MeasurableSet S ↔ MeasurableSet (branchPart S) :=
  ⟨measurableSet_branchPart, measurableSet_of_branchPart⟩

end Pt

end BorelMSO


==> anc/lean-formalization/BorelMSO/Trees/PtOrder.lean <==
import BorelMSO.Trees.BorelTrees

/-!
# The prefix and lexicographic orders on `2^{≤ω}`

Rabin's Tree Theorem, and the logic studied in the paper, view `2^{≤ω}` as a structure with
two binary relations: the prefix order and the lexicographic order.  This file defines them
on `BorelMSO.Pt` and proves the combinatorial characterizations that are used to build
automata for the atomic formulas of the logic:

* `BorelMSO.Pt.pre_iff_forall_hasPrefix`: `x` is a prefix of `y` exactly when every node
  which is a prefix of `x` is a prefix of `y`;
* `BorelMSO.Pt.lex_iff`: `x ≤lex y` exactly when no node sends `x` to the right and `y` to
  the left, and `y` is not a proper prefix of `x`.

Both characterizations are *local*: they only speak about, for each node `v`, which of the
two points lies in the subtree rooted at `v`.  This is what makes them recognizable by an
automaton on Borel trees.
-/

namespace BorelMSO

namespace Pt

/-! ### Basic facts about `HasPrefix` -/

@[simp] theorem hasPrefix_node (w v : Node) : HasPrefix w (node v) ↔ w <+: v := Iff.rfl

@[simp] theorem hasPrefix_branch (w : Node) (b : Branch) :
    HasPrefix w (branch b) ↔ w = pre b w.length := Iff.rfl

theorem hasPrefix_nil (x : Pt) : HasPrefix [] x := by
  cases x with
  | node v => exact List.nil_prefix
  | branch b => simp [pre]

theorem pre_prefix_pre (b : Branch) {n m : ℕ} (h : n ≤ m) : pre b n <+: pre b m := by
  induction m with
  | zero =>
      obtain rfl : n = 0 := Nat.le_zero.1 h
      exact List.prefix_rfl
  | succ m ih =>
      rcases Nat.lt_succ_iff_lt_or_eq.1 (Nat.lt_succ_of_le h) with hlt | rfl
      · exact (ih (by omega)).trans (by rw [pre_succ]; exact List.prefix_append _ _)
      · exact List.prefix_rfl

theorem hasPrefix_pre (b : Branch) (n : ℕ) : HasPrefix (pre b n) (branch b) := by
  simp

/-- A prefix of a prefix of `x` is a prefix of `x`. -/
theorem hasPrefix_of_prefix {u w : Node} {x : Pt} (h : u <+: w) (hw : HasPrefix w x) :
    HasPrefix u x := by
  cases x with
  | node v => exact h.trans hw
  | branch b =>
      simp only [hasPrefix_branch] at hw ⊢
      have hlen : u.length ≤ w.length := h.length_le
      have hpp : pre b u.length <+: pre b w.length := pre_prefix_pre b hlen
      rw [← hw] at hpp
      have h1 : u <+: pre b u.length := List.prefix_of_prefix_length_le h hpp (by simp)
      exact List.IsPrefix.eq_of_length h1 (by simp)

/-- The nodes which are prefixes of a given point are linearly ordered. -/
theorem prefix_total {u w : Node} {x : Pt} (hu : HasPrefix u x) (hw : HasPrefix w x) :
    u <+: w ∨ w <+: u := by
  cases x with
  | node v => exact List.prefix_or_prefix_of_prefix hu hw
  | branch b =>
      simp only [hasPrefix_branch] at hu hw
      rcases le_total u.length w.length with h | h
      · left
        rw [hu, hw]
        exact pre_prefix_pre b h
      · right
        rw [hu, hw]
        exact pre_prefix_pre b h

theorem hasPrefix_prefix_of_length_le {u w : Node} {x : Pt} (hu : HasPrefix u x)
    (hw : HasPrefix w x) (h : u.length ≤ w.length) : u <+: w := by
  rcases prefix_total hu hw with h' | h'
  · exact h'
  · exact (List.IsPrefix.eq_of_length h' (le_antisymm h'.length_le h)).symm ▸ List.prefix_rfl

theorem hasPrefix_eq_of_length_eq {u w : Node} {x : Pt} (hu : HasPrefix u x)
    (hw : HasPrefix w x) (h : u.length = w.length) : u = w :=
  List.IsPrefix.eq_of_length (hasPrefix_prefix_of_length_le hu hw h.le) h

/-- If a node `w` is a prefix of `x` and `x` is not the node `w` itself, then `x` extends
`w` by one more bit. -/
theorem exists_hasPrefix_append {w : Node} {x : Pt} (hw : HasPrefix w x) (hne : x ≠ node w) :
    ∃ c : Bool, HasPrefix (w ++ [c]) x := by
  cases x with
  | node v =>
      obtain ⟨t, rfl⟩ := hw
      cases t with
      | nil => exact absurd (by simp) hne
      | cons c t => exact ⟨c, ⟨t, by simp⟩⟩
  | branch b =>
      refine ⟨b w.length, ?_⟩
      simp only [hasPrefix_branch] at hw ⊢
      simp only [List.length_append, List.length_cons, List.length_nil]
      rw [pre_succ, ← hw]

theorem not_hasPrefix_append_self {w : Node} {c : Bool} : ¬ HasPrefix (w ++ [c]) (node w) := by
  intro h
  have := (List.IsPrefix.length_le (show w ++ [c] <+: w from h))
  simp at this

/-- Two incomparable nodes split at their longest common prefix. -/
theorem exists_split_of_incomparable :
    ∀ {u w : Node}, ¬ u <+: w → ¬ w <+: u →
      ∃ (z : Node) (c : Bool), z ++ [c] <+: u ∧ z ++ [!c] <+: w
  | [], w, h, _ => absurd List.nil_prefix h
  | _ :: _, [], _, h => absurd List.nil_prefix h
  | a :: u, b :: w, h1, h2 => by
      by_cases hab : a = b
      · subst hab
        have h1' : ¬ u <+: w := fun hc => h1 ((List.prefix_cons_inj a).mpr hc)
        have h2' : ¬ w <+: u := fun hc => h2 ((List.prefix_cons_inj a).mpr hc)
        obtain ⟨z, c, hz1, hz2⟩ := exists_split_of_incomparable h1' h2'
        exact ⟨a :: z, c, (List.prefix_cons_inj a).mpr hz1, (List.prefix_cons_inj a).mpr hz2⟩
      · refine ⟨[], a, ?_, ?_⟩
        · exact ⟨u, rfl⟩
        · have : (!a) = b := by revert hab; cases a <;> cases b <;> simp
          rw [this]
          exact ⟨w, rfl⟩

/-! ### The prefix order -/

/-- The prefix relation on `2^{≤ω}`: `Pre x y` means that `x` is a prefix of `y`. -/
def Pre : Pt → Pt → Prop
  | node v, y => HasPrefix v y
  | branch b, y => y = branch b

@[simp] theorem pre_node (v : Node) (y : Pt) : Pre (node v) y ↔ HasPrefix v y := Iff.rfl

@[simp] theorem pre_branch (b : Branch) (y : Pt) : Pre (branch b) y ↔ y = branch b := Iff.rfl

theorem Pre.refl (x : Pt) : Pre x x := by
  cases x with
  | node v => exact List.prefix_rfl
  | branch b => rfl

theorem hasPrefix_of_pre {v : Node} {x y : Pt} (h : Pre x y) (hv : HasPrefix v x) :
    HasPrefix v y := by
  cases x with
  | node w => exact hasPrefix_of_prefix hv h
  | branch b =>
      rw [pre_branch] at h
      rw [h]
      exact hv

/-- **The prefix order is a local condition**: `x` is a prefix of `y` exactly when every
node which is a prefix of `x` is also a prefix of `y`. -/
theorem pre_iff_forall_hasPrefix (x y : Pt) :
    Pre x y ↔ ∀ v : Node, HasPrefix v x → HasPrefix v y := by
  constructor
  · intro h v hv
    exact hasPrefix_of_pre h hv
  · intro h
    cases x with
    | node w => exact h w List.prefix_rfl
    | branch b =>
        simp only [pre_branch]
        cases y with
        | node u =>
            exfalso
            have h1 := h (pre b (u.length + 1)) (hasPrefix_pre b _)
            have h2 := List.IsPrefix.length_le (show pre b (u.length + 1) <+: u from h1)
            simp at h2
        | branch c =>
            have hbc : ∀ n, pre b n = pre c n := by
              intro n
              have := h (pre b n) (hasPrefix_pre b n)
              simpa using this
            have : b = c := by
              funext n
              have := congrArg (fun l => l[n]?) (hbc (n + 1))
              simpa [pre, List.getElem?_map, List.getElem?_range] using this
            rw [this]

theorem Pre.trans {x y z : Pt} (h₁ : Pre x y) (h₂ : Pre y z) : Pre x z := by
  rw [pre_iff_forall_hasPrefix] at *
  exact fun v hv => h₂ v (h₁ v hv)

/-! ### The lexicographic order -/

/-- The lexicographic order on `2^{≤ω}`: `x ≤lex y` when `x` is a prefix of `y`, or the two
points split at some node with `x` going to the left and `y` to the right. -/
def Lex (x y : Pt) : Prop :=
  Pre x y ∨ ∃ w : Node, HasPrefix (w ++ [false]) x ∧ HasPrefix (w ++ [true]) y

theorem lex_refl (x : Pt) : Lex x x := Or.inl (Pre.refl x)

/-- `y` is a *proper* prefix of `x`. -/
private def ProperBelow (x y : Pt) : Prop :=
  ∃ (v : Node) (c : Bool), y = node v ∧ HasPrefix (v ++ [c]) x

/-- The four possible relative positions of two points. -/
private theorem four_cases (x y : Pt) :
    Pre x y ∨ ProperBelow x y ∨
      (∃ w : Node, HasPrefix (w ++ [false]) x ∧ HasPrefix (w ++ [true]) y) ∨
      (∃ w : Node, HasPrefix (w ++ [true]) x ∧ HasPrefix (w ++ [false]) y) := by
  by_cases hxy : Pre x y
  · exact Or.inl hxy
  by_cases hyx : Pre y x
  · refine Or.inr (Or.inl ?_)
    cases y with
    | branch c =>
        exact absurd (by rw [pre_branch] at hyx; rw [hyx]; exact Pre.refl _) hxy
    | node v =>
        have hv : HasPrefix v x := hyx
        have hne : x ≠ node v := by
          rintro rfl
          exact hxy (Pre.refl _)
        obtain ⟨c, hc⟩ := exists_hasPrefix_append hv hne
        exact ⟨v, c, rfl, hc⟩
  · rw [pre_iff_forall_hasPrefix] at hxy hyx
    push_neg at hxy hyx
    obtain ⟨u, hux, huy⟩ := hxy
    obtain ⟨w, hwy, hwx⟩ := hyx
    have h1 : ¬ u <+: w := fun hc => huy (hasPrefix_of_prefix hc hwy)
    have h2 : ¬ w <+: u := fun hc => hwx (hasPrefix_of_prefix hc hux)
    obtain ⟨z, c, hz1, hz2⟩ := exists_split_of_incomparable h1 h2
    have hzx : HasPrefix (z ++ [c]) x := hasPrefix_of_prefix hz1 hux
    have hzy : HasPrefix (z ++ [!c]) y := hasPrefix_of_prefix hz2 hwy
    cases c with
    | false => exact Or.inr (Or.inr (Or.inl ⟨z, hzx, by simpa using hzy⟩))
    | true => exact Or.inr (Or.inr (Or.inr ⟨z, hzx, by simpa using hzy⟩))

private theorem pre_not_right {x y : Pt} (h : Pre x y) :
    ¬ ∃ w : Node, HasPrefix (w ++ [true]) x ∧ HasPrefix (w ++ [false]) y := by
  rintro ⟨w, hx, hy⟩
  have hx' : HasPrefix (w ++ [true]) y := hasPrefix_of_pre h hx
  have := hasPrefix_eq_of_length_eq hx' hy (by simp)
  simp at this

private theorem pre_not_properBelow {x y : Pt} (h : Pre x y) : ¬ ProperBelow x y := by
  rintro ⟨v, c, rfl, hc⟩
  exact not_hasPrefix_append_self (hasPrefix_of_pre h hc)

private theorem split_not_right {x y : Pt} {w : Node} (hw0 : HasPrefix (w ++ [false]) x)
    (hw1 : HasPrefix (w ++ [true]) y) :
    ¬ ∃ v : Node, HasPrefix (v ++ [true]) x ∧ HasPrefix (v ++ [false]) y := by
  rintro ⟨v, hvx, hvy⟩
  rcases lt_trichotomy w.length v.length with hlt | heq | hgt
  · have h0 : w ++ [false] <+: v ++ [true] :=
      hasPrefix_prefix_of_length_le hw0 hvx (by simp; omega)
    have h1 : w ++ [false] <+: v :=
      List.prefix_of_prefix_length_le h0 (List.prefix_append v [true]) (by simp; omega)
    have h2 : HasPrefix (w ++ [false]) y :=
      hasPrefix_of_prefix (h1.trans (List.prefix_append v [false])) hvy
    have := hasPrefix_eq_of_length_eq h2 hw1 (by simp)
    simp at this
  · have : w ++ [false] = v ++ [true] :=
      hasPrefix_eq_of_length_eq hw0 hvx (by simp [heq])
    simp at this
  · have h0 : v ++ [true] <+: w ++ [false] :=
      hasPrefix_prefix_of_length_le hvx hw0 (by simp; omega)
    have h1 : v ++ [true] <+: w :=
      List.prefix_of_prefix_length_le h0 (List.prefix_append w [false]) (by simp; omega)
    have h2 : HasPrefix (v ++ [true]) y :=
      hasPrefix_of_prefix (h1.trans (List.prefix_append w [true])) hw1
    have := hasPrefix_eq_of_length_eq h2 hvy (by simp)
    simp at this

private theorem split_not_properBelow {x y : Pt} {w : Node} (hw0 : HasPrefix (w ++ [false]) x)
    (hw1 : HasPrefix (w ++ [true]) y) : ¬ ProperBelow x y := by
  rintro ⟨v, c, rfl, hc⟩
  have h1 : w ++ [true] <+: v := hw1
  have hlen : w.length < v.length := by
    have := h1.length_le
    simp only [List.length_append, List.length_cons, List.length_nil] at this
    omega
  have h3 : HasPrefix (w ++ [false]) (node v) := by
    have h4 : w ++ [false] <+: v ++ [c] := hasPrefix_prefix_of_length_le hw0 hc (by simp; omega)
    exact List.prefix_of_prefix_length_le h4 (List.prefix_append v [c]) (by simp; omega)
  have := hasPrefix_eq_of_length_eq h3 hw1 (by simp)
  simp at this

/-- **The lexicographic order is a local condition.**  `x ≤lex y` exactly when there is no
node at which `x` goes to the right while `y` goes to the left, and `y` is not a proper
prefix of `x`. -/
theorem lex_iff (x y : Pt) :
    Lex x y ↔
      (¬ ∃ v : Node, HasPrefix (v ++ [true]) x ∧ HasPrefix (v ++ [false]) y) ∧
      (∀ (v : Node) (c : Bool), y = node v → ¬ HasPrefix (v ++ [c]) x) := by
  constructor
  · rintro (h | ⟨w, hw0, hw1⟩)
    · exact ⟨pre_not_right h, fun v c hv hc => pre_not_properBelow h ⟨v, c, hv, hc⟩⟩
    · exact ⟨split_not_right hw0 hw1,
        fun v c hv hc => split_not_properBelow hw0 hw1 ⟨v, c, hv, hc⟩⟩
  · rintro ⟨h1, h2⟩
    rcases four_cases x y with h | ⟨v, c, hv, hc⟩ | h | h
    · exact Or.inl h
    · exact absurd hc (h2 v c hv)
    · exact Or.inr h
    · exact absurd h h1

end Pt

end BorelMSO


==> anc/lean-formalization/BorelMSO/Trees/Relabel.lean <==
import BorelMSO.Trees.BorelTrees

/-!
# Renaming the states of an automaton on Borel trees

Renaming the states of a nondeterministic Muller automaton on Borel trees along a bijection
does not change the language it recognizes (`BorelMSO.Automaton.lang_relabel`).  This is
used to normalize the state space (for instance to `Fin K`, as required by the translation
of automata into formulas) and, in the effective development, to transport the constructions
performed on convenient state spaces onto the state spaces the algorithms use.
-/

namespace BorelMSO

namespace Automaton

variable {Q Q' Al : Type}

/-- Rename the states of an automaton along a bijection. -/
def relabel (A : Automaton Q Al) (e : Q ≃ Q') : Automaton Q' Al where
  init := e '' A.init
  Dstar q a p r := A.Dstar (e.symm q) a (e.symm p) (e.symm r)
  Domega R a q := A.Domega (e.symm '' R) a (e.symm q)

theorem isAcceptingRun_relabel [Finite Q] {A : Automaton Q Al} (e : Q ≃ Q')
    {t : Pt → Al} {ρ : Pt → Q} (h : A.IsAcceptingRun t ρ) :
    (A.relabel e).IsAcceptingRun t (fun x => e (ρ x)) := by
  obtain ⟨hb, hi, hs, ho⟩ := h
  refine ⟨hb.comp e, ⟨_, hi, rfl⟩, fun v => ?_, fun b => ?_⟩
  · show A.Dstar (e.symm (e _)) _ (e.symm (e _)) (e.symm (e _))
    simpa using hs v
  · show A.Domega (e.symm '' infSet (fun x => e (ρ x)) b) _ (e.symm (e _))
    rw [← image_infSet e ρ b]
    simpa [Set.image_image] using ho b

theorem lang_relabel [Finite Q] (A : Automaton Q Al) (e : Q ≃ Q') :
    (A.relabel e).lang = A.lang := by
  ext t
  constructor
  · rintro ⟨ht, ρ', hρ'⟩
    haveI : Finite Q' := Finite.of_equiv Q e
    have := isAcceptingRun_relabel (A := A.relabel e) e.symm hρ'
    refine ⟨ht, fun x => e.symm (ρ' x), ?_⟩
    obtain ⟨hb, hi, hs, ho⟩ := this
    refine ⟨hb, ?_, fun v => ?_, fun b => ?_⟩
    · obtain ⟨q, hq, hq'⟩ := hi
      obtain ⟨q0, hq0, rfl⟩ := hq
      simpa [← hq'] using hq0
    · have := hs v
      simpa [relabel] using this
    · have := ho b
      simpa [relabel, Set.image_image] using this
  · rintro ⟨ht, ρ, hρ⟩
    exact ⟨ht, fun x => e (ρ x), isAcceptingRun_relabel e hρ⟩

end Automaton

end BorelMSO


==> anc/lean-formalization/PAPER-VS-FORMALIZATION.md <==
# The paper and the formalization: differences

This document lists the differences between `main.pdf`
(*Automata for MSO over Infinite Trees with Quantification over Borel Sets of Branches*,
M. Bojańczyk, A. Casares, S. Manthe, P. Parys) and the Lean development in `BorelMSO/`.
Results that are not mentioned here are formalized as stated and proved as in the paper.

* **Part A**: differences between the *statements* of the paper and the statements proved in
  Lean (modelling choices, extra or missing hypotheses, different games).
* **Part B**: differences between the *proofs* of the paper and the proofs in Lean.
* **Part C**: material of the paper that is not formalized.

Within each part the items follow the order of the paper; Part A starts with two items about
the game model, which concern the whole paper.  Every item gives the place in the paper and
the place in the development.  The library contains no `sorry`.

Throughout, "the model" means the Lean notion `BorelMSO.TreeGame Q Λ` of a game on a
tree-shaped arena with states `Q` and a finite set `Λ` of edge labels
(`BorelMSO/Basic/Games.lean`), together with the prioritized winning condition
`BorelMSO.TreeGame.PrioWin` (`BorelMSO/Basic/Prioritized.lean`).

---

## Part A: differences between the statements

### A1. The game model (Definitions 1, 10 and 18)

| paper | formalization |
| --- | --- |
| positions `2^* × Q`, `Q` finite | `Pos Q = Node × Q` for a type `Q`; finiteness of `Q` is assumed only where it is used (A2) |
| Muller–Borel games: a singleton set of labels | `TreeGame Q Unit` (`BorelMSO.Conjecture2`, the acceptance game `BorelMSO.Automaton.accGame`) |
| prioritized Borel games: labels `{1, …, k}` (Definition 18) | `TreeGame Q (Priority k)` with `Priority k = {i : ℕ // 1 ≤ i ∧ i ≤ k}`, and the priority of an edge is its label (`BorelMSO.TreeGame.priority`) |
| winning condition given by a Boolean combination of Büchi and Borel conditions (Definition 1) | the equivalent normal form `W : Set Q → Set Branch`, Eve winning iff the branch lies in `W R` for `R` the set of states seen infinitely often (`BorelMSO.TreeGame.MullerBorelWin`); the equivalence with Boolean combinations is proved in `BorelMSO/Basic/BooleanCombination.lean` |
| games on arbitrary arenas (Definition 10) | only tree-shaped arenas are formalized; the acceptance game, in which Eve's move stays in the same node, is formalized directly in the modified tree-shaped form described in the proof of Claim 13 (A4) |

Internally, the one-sided results of Section 5 are proved for an arbitrary label type and an
arbitrary function `prio : Edge → ℕ` (`BorelMSO.TreeGame.PrioWin prio W`), with the bounds on
the priorities as explicit hypotheses.  The statements of the paper are the special case
`prio = BorelMSO.TreeGame.priority` for games with labels `Priority k`.

### A2. Results of Section 5: one-sided statements, and where finiteness is used

The paper states "the winner has a strategy with little memory".  The development proves the
one-sided form "if a player has a winning strategy, he has one with little memory"
(`exists_memoryless_of_branch_objective`, `exists_twoMemory_of_win_prio`,
`exists_memoryless_of_alternatingly_nested`, `exists_kMemory_of_win_oneState`).  It then
recovers the paper's form by combining it with Borel determinacy
(`BorelMSO.TreeGame.prioDetermined`) in `BorelMSO/Memory/Determined.lean`.  The one-sided
statements are stronger and avoid Martin's theorem.

Propositions 23, 24 and 26 (`BorelMSO.TreeGame.prop23`, `prop24`, `prop26`) are stated, as in
the paper, for games with finitely many states.  The one-sided results they are derived from
only need the weaker hypothesis `g.LocallyFinite` (every position has finitely many outgoing
edges), which is what the Kőnig arguments use; it follows from the finiteness of `Q` and of
the set of labels (`BorelMSO.TreeGame.locallyFinite_of_finite`).  Proposition 27
(`BorelMSO.TreeGame.prop27`) and Example 21 need no finiteness hypothesis on the states beyond
the one-state assumption.

### A3. Examples 3 and 4 (Section 2)

* **Example 3 in `2^*`.**  For the structure `2^*` there is a separate satisfaction relation
  `BorelMSO.MSO.SatNodes` (element variables range over nodes, set variables over all sets of
  nodes) (`BorelMSO/MSO/Example3.lean`).  The truth of the sentence in `2^{≤ω}` is proved for
  every range `U` of the set quantifiers (`BorelMSO.MSO.example3_true`), which covers Borel MSO
  and MSO at once.
* **Example 4: the formula.**  The paper only says that `φ(W, X, Y)` "says that the unique play
  consistent with strategies `X` and `Y` belongs to `W`".  The formalization fixes how a set of
  nodes describes a strategy: Eve moves at nodes of even length, Adam at nodes of odd length,
  and a strategy `X` chooses the bit `1` at `v` exactly when `v ∈ X`.  It then writes `φ` in
  the logic, defining "branch", "child", "right child" and "the set of nodes of even length"
  from the two orders (`BorelMSO.MSO.phiF`, `BorelMSO.MSO.detSentence`,
  `BorelMSO/MSO/Example4Formula.lean`).  The quantifiers `∀W ⊆ 2^ω`, `∃X ⊆ 2^*` range over all
  sets of `U`; only the branches of `W` and the nodes of `X`, `Y` matter, so this is
  equivalent to the paper's restricted quantifiers.  The meaning of the sentence
  (`BorelMSO.MSO.true_detSentence_iff`) uses the hypothesis that the set of nodes of even
  length belongs to `U`, which holds for Borel MSO and MSO.
* **Example 4: the non-determined game.**  The paper takes the existence of a non-determined
  Gale–Stewart game as known.  The development builds one by the usual diagonal construction
  (`BorelMSO.MSO.exists_not_determined`, `BorelMSO.exists_separating_set`,
  `BorelMSO/MSO/Separation.lean`).

### A4. The acceptance game, Lemma 11 and Lemma 12 (Section 4.2)

* **Initial states.**  The paper assumes "without loss of generality that the automaton has
  one initial state".  The formalization keeps a set `I ⊆ Q` of initial states.  The
  tree-shaped acceptance game `BorelMSO.Automaton.accGame A hA t q0` is built for each state
  `q0`, and a tree is rejected iff Adam wins the game for every `q0 ∈ I`
  (`BorelMSO.Automaton.claim13_complement`).
* **The tree-shaped game.**  The game is the one of the proof of Claim 13: Eve's move goes to
  the left child, Adam's move to the chosen child, the input tree is read at the "real" node
  obtained by keeping every second direction (`BorelMSO.Automaton.real`,
  `BorelMSO.Automaton.realBr`), and its states are `st q` and `tr a b`, so there are
  `|Q| + |Q|²` of them (`BorelMSO.Automaton.card_accSt`).  The same moves are available at
  every node, whatever the parity of its depth; the positions reached from the initial
  position are exactly the ones of the paper's game.
* **Lemma 11 needs no totality.**  In the paper the acceptance game is only built for automata
  with a transition from every state for every letter, and Lemma 11 is stated for that game.
  `BorelMSO.Automaton.mem_lang_iff_exists_winningStrat` is stated for an arbitrary automaton,
  in terms of strategies of Eve given as node labellings (`BorelMSO.Automaton.EveStrat`: an
  initial state and, for every node, the pair of states put at its children).  This is
  enough because, once Eve's strategy is fixed, Adam's moves are directions and each branch is
  traced by exactly one play.  The version for the tree-shaped game of a total automaton is
  in `Claim13.lean`.
* **Adam's strategies as labellings.**  The paper's alphabet is
  `Γ = (M × (Q³ + Q² × 2) → M) × (M × Q² → 2) + {ω}`.  A letter of
  `BorelMSO.Automaton.StratLabel Q m` has the same components: `upd1 : M × Q³ → M` and
  `upd2 : M × Q² × 2 → M` (the memory updates along Eve's and Adam's edges) and
  `dir : M × Q² → 2` (Adam's choice).  The differences are the following.
  - `StratLabel` also has a field `memStart` for the initial memory state.  It is only read
    at the root.
  - The alphabet that is guessed is `BorelMSO.Automaton.GamAlph Q m = Q → StratLabel Q m`,
    with one local strategy datum for each possible initial state.
  - There is no extra letter `ω` for branches.  The branches of the guessed tree carry an
    arbitrary fixed letter (`BorelMSO.Automaton.pairTree`).
* **Effectiveness of Lemma 12.**  The existence of the complement automaton
  (`BorelMSO.Automaton.lemma12`) and its computability (`BorelMSO.Automaton.complE`,
  `BorelMSO/Complementation/EffCompl.lean`) are separate statements: the automata of the model
  carry arbitrary transition relations, so effectiveness is stated for computable
  presentations of automata.

### A5. Claim 14 takes deterministic Muller automata (Section 4.2)

The paper states Claim 14 for a family of ω-regular languages `L_a`.  The Lean statement
(`BorelMSO.claim14`, `BorelMSO/Automata/DetMuller.lean`) takes a family of *deterministic
Muller* automata, which is the form in which it is used.  The passage from ω-regular languages
to deterministic automata is McNaughton's theorem, which is proved in this project
(`BorelMSO.mcNaughton`, via Safra's construction in `BorelMSO/Safra/`).

### A6. Deterministic automata (Section 4.2)

The paper remarks that the strategy language of the proof of Lemma 12 "is recognised by a
nondeterministic automaton (in fact, a deterministic one would be enough)", and that the
automaton of Claim 14 is "even deterministic".  It does not define deterministic automata on
Borel trees.

* **The notion.**  `BorelMSO.Automaton.IsDeterministic` (`BorelMSO/Automata/Deterministic.lean`):
  exactly one initial state; at every node the pair of states sent to the children is a
  function of the state and the letter; at every branch at most one state is allowed, given
  the set of states seen infinitely often and the letter.  Such an automaton has at most one
  accepting run on every tree (`BorelMSO.Automaton.IsDeterministic.run_unique`).
* **The automaton of Claim 14.**  The paper's proof does not say which state the automaton
  writes at a branch; this state is never read.  In `BorelMSO.DMuller.treeAut` the transition
  at a branch requires it to be the tuple of initial states, which makes the automaton
  deterministic (`BorelMSO.DMuller.isDeterministic_treeAut`, `BorelMSO.claim14_deterministic`)
  without changing its language.
* **The strategy language.**  `BorelMSO.Automaton.stratLang A m`
  (`BorelMSO/Complementation/StrategyLanguage.lean`) is the set of trees over
  `Al × GamAlph Q m` whose second component describes, for every initial state, a strategy of
  Adam with memory `Fin m` that wins the acceptance game on the first component; as in A4,
  strategies are labellings by local strategy data and there is no letter `ω`.
  `BorelMSO.Automaton.adam_wins_of_mem_stratLang` and
  `BorelMSO.Automaton.exists_mem_stratLang_of_adam_wins` check that this is the paper's
  language, and `BorelMSO.Automaton.stratLang_deterministic` shows that it is recognized by a
  deterministic automaton.

### A7. Theorem 15: valuations are encoded by tracks (Section 4.2)

*Paper*, Section 2: a language `L ⊆ T_Σ` over `Σ = {a₁, …, aₙ}` is definable if there is a
formula `φ(X₁, …, Xₙ)` such that `t ∈ L` iff `φ` holds when `Xᵢ` is the set of points
labelled `aᵢ`.  Theorem 15 compares these languages with the languages of automata.

*Formalization*: a valuation of `n` element variables and `m` set variables is encoded as a
tree over the alphabet `BorelMSO.MSO.Alph n m = (Fin n → Bool) × (Fin m → Bool)`, with one
bit ("track") per variable (`BorelMSO/MSO/Track.lean`).  `BorelMSO.MSO.theorem15` states the
equality of the two families of languages over the alphabets `Alph 0 m`, the set variable `j`
being interpreted as the set of points whose `j`-th bit is set.  An arbitrary finite alphabet
`Σ` corresponds to the paper's convention through a relabelling with `m = |Σ|` tracks; this
translation is standard and is not stated as a theorem.

As for Lemma 12, the effective translations and the decidability are separate statements
about computable presentations (`BorelMSO.MSO.theorem15_effective`,
`BorelMSO.MSO.borelMSO_decidable`).

### A8. Claim 17 (Section 4.3)

`BorelMSO.MSO.claim17` is stated as the non-trivial implication only.  Its hypothesis "`A`
accepts some `s ∈ T_Γ` that projects to `t`" is expressed as membership of `t` in the
language of the projected automaton, which is equivalent by Lemma 9.

### A9. Remark 20 (Section 5.1)

Remark 20 is formalized for a fixed finite set of states (`BorelMSO.remark20`) and for
`Fin n` (`BorelMSO.remark20_fin`), i.e. for games with exactly `n` states; the paper states
it for `|Q| ≤ n`.  The passage from one to the other (taking the maximum of the constants for
`m ≤ n`, and transporting games along bijections of the state sets) is not formalized.

### A10. Section 5.2.1: the simplification conjecture

The paper says that the complexity of the smaller winning sets is bounded "depending on the
number of states and priorities".  `BorelMSO.SimplificationConjecture`
(`BorelMSO/Memory/Simplification.lean`) measures this complexity as the number of `Fσ` sets
in the Boolean combination (`BorelMSO.IsBoolFsigmaN`), bounded by `N |Q| k`, and requires the
bound `N` to be computable, in line with the computable bound of Conjecture 19.

### A11. Remark 25 (Section 5.2.2)

`BorelMSO.TreeGame.remark25` (`BorelMSO/Memory/Remark25.lean`) concerns the strategy
`τ = BorelMSO.TreeGame.prop24Strat g σ` built in the proof of Proposition 24 from a winning
strategy `σ` of Eve, and the sets `W'₁ = BorelMSO.TreeGame.remark25W1 g σ`,
`W'₂ = BorelMSO.TreeGame.remark25W2 g σ`.  The single-state assumption of the paper is the
hypothesis `g.OneState`.

* **Increases and decreases of the maximal profile.**  The paper pads the finite profiles with
  ones and compares the padded sequences lexicographically.  In Lean the maximal profile at a
  node `v` of length `n` is a natural number `M v < 2 ^ n` (`BorelMSO.TreeGame.nodeMaxProf`,
  with the encoding of profiles of B6); padding with ones (priority 1) corresponds to padding
  the binary expansion with zeroes, so the padded profile is the binary fraction `M v / 2 ^ n`.
  Accordingly, the maximal profile increases at the child `v ++ [c]` when
  `2 · M v < M (v ++ [c])` (`BorelMSO.TreeGame.incNodes`) and decreases when
  `M (v ++ [c]) < 2 · M v` (`BorelMSO.TreeGame.decNodes`).  An increase or decrease is
  recorded at the child node, so all three colourings (witnesses, increases, decreases) are
  sets of nodes.
* **Nodes not reachable by `σ`.**  The paper defines the maximal profile only at nodes reached
  by a history consistent with `σ`; in Lean it is `0` at the other nodes, and such nodes are
  witnesses (the condition defining witnesses holds vacuously).  This does not affect `W'₁`
  and `W'₂`, which only contain branches of `W_σ`, all of whose nodes are reachable.
* **Generality of the definitions.**  The sets `W'₁, W'₂` are defined for every game with
  priorities `{1, 2}`, the maximal profile at a node being taken over all histories reaching
  the node; the single-state hypothesis is only used to identify it with the maximal profile
  at the current position, which is the one used by `τ`.  The theorem does not assume that
  `σ` is a valid strategy: only plays consistent with `σ` and `τ` are involved.
* **The complexity bound is explicit.**  The paper says that `W'₂` is a Boolean combination of
  `Fσ` sets of bounded complexity.  The Lean statement says that it is a Boolean combination
  of four `Fσ` sets (`BorelMSO.IsBoolFsigmaN 4`): `W_σ` and the sets of branches visiting
  finitely many witnesses, finitely many decreases and finitely many increases.
* **Indexing.**  The replaced winning condition uses the sequence
  `BorelMSO.TreeGame.remark25W g σ`, which is `W'₁` at index 1, `W'₂` at index 2 and `∅`
  elsewhere; the other indices play no role, since every edge has priority 1 or 2.

### A12. Proposition 26: the nesting hypothesis is also imposed at index 0 (Section 5.2.3)

`BorelMSO.TreeGame.prop26` asks for `W p ⊆ W i` (`p` odd) and `W i ⊆ W p` (`p` even) for all
`i < p`, *including* `i = 0`.  In the paper the nesting condition is only required for
`1 ≤ p ≤ k`, priorities start at 1, and `W₀` does not exist.  Since no edge has priority 0,
`W₀` does not affect the game and can always be chosen to satisfy the condition (for instance
as the union of the odd `W p`).  So this comes from indexing by `ℕ`, but a user of the Lean
theorem has to supply `W₀`.

### A13. Proposition 40: Eve's `k`-way choice is encoded on the binary tree (Section 5.3.1)

In the paper's game (Figure 2) Adam's position has `k` edges to its only successor, with the
`k` different labels `1, …, k`, and Eve's position has `k` children.  The game
`BorelMSO.ManyPrio.game` (`BorelMSO.ManyPrio.prop40`, `BorelMSO/Memory/ManyPriorities.lean`)
has a single state and labels `Priority k`, and Adam's edges are exactly as in Figure 2.
Because arenas are binary, Eve's choice of a child `c ∈ {1, …, k}` is encoded by the *number
of left moves before her next right move*.  Adam owns the root and the nodes reached by a right
move, and Eve owns the nodes reached by a left move, so no states are needed.  `W i` holds the
branches on which the block length `i` occurs infinitely often and no larger block length in
`{1, …, k}` does.

The paper suggests inserting `⌈log |C|⌉ − 1` intermediate levels instead.  The unary encoding
lets Eve choose any block length, but choosing a length larger than `k`, or never closing a
block, never helps her.  It adds no states and no priorities.

### A14. Proposition 41: the `2s`-branching game and its binary simulation (Section 5.3.2)

The formalization first defines `Gₛ` directly on the `2s`-branching tree
(`BorelMSO/Memory/ThreePriorities/Game.lean`).  This is a separate structure, not an instance
of `BorelMSO.TreeGame`, with the same ingredients (positions = node × state, priorities on
moves, memory strategies).  Proposition 41 is proved for it (`BorelMSO.ThreePrio.prop41`),
following the paper's proof.

The binary simulation is carried out for this game
(`BorelMSO/Memory/ThreePriorities/Binary/`): `BorelMSO.ThreePrio.prop41_binary` states
Proposition 41 for a game in the sense of `BorelMSO.TreeGame` on the binary tree, with
finitely many states, priorities `{1, 2, 3}` and Borel winning sets.  The encoding differs
from the paper's suggestion: a move to the child `c` becomes a block of exactly `2s` binary
moves, `c` right moves followed by left moves, and the choices inside a block are constrained
to encode legal moves of `Gₛ`.  The binary game keeps the three priorities but not the number
of states (a binary state also records the offset in the block and the chosen target state);
Proposition 41 says nothing about the number of states.  Both memory bounds are transferred
unchanged.

Further differences in the statement:

* Both Lean statements assume `0 < s`; the paper says "for every `s`", but `G₀` is not a
  meaningful game (Adam has no move in the state `q̂`), and the induction of Lemma 42 starts
  at `s = 1`.
* The paper's Proposition 41 states only the lower bound ("Eve requires `s + 1` memory
  states"); the upper bound of `2^s` memory states appears in the informal description of
  `Gₛ`.  Both Lean statements include the upper bound as well, proved with the memory
  `Fin s → Bool`, one bit per level (`BorelMSO.ThreePrio.altStrat_wins`,
  `BorelMSO.ThreePrio.card_mem`).
* Child numbering is shifted by one (the paper's `c_r` is `r − 1`), so the paper's "the
  greatest direction occurring infinitely often is even" becomes "… is odd" in Lean; the
  module docstring records the dictionary.

---

## Part B: differences between the proofs

### B1. Results that the paper cites and the development proves

The paper uses as known: decidability of emptiness for classical Muller tree automata
(inside Lemma 7), McNaughton's theorem (inside Lemma 12), positional determinacy of parity
games, the finite-memory determinacy of Büchi–Landweber and Gurevich–Harrington (Section
5.2.1), and Kőnig's lemma.  All of these are proved here (`BorelMSO/Emptiness/`,
`BorelMSO/Safra/`, `BorelMSO/Memory/BoolFsigma.lean`, `BorelMSO/Basic/Konig.lean`).  Martin's
Borel determinacy theorem is *not* reproved: it is imported from the `borel_det` package
through `BorelMSO/Basic/Determinacy.lean`.  The paper also asserts without proof that a
prioritized Borel condition is a Borel set of plays, which makes Martin's theorem applicable;
this is proved (`BorelMSO.TreeGame.measurableSet_prioWin`,
`BorelMSO/Basic/PrioDeterminacy.lean`).

For Lemma 7, beyond the paper's reduction (`BorelMSO.Automaton.lang_nonempty_iff_classical`,
`BorelMSO/Emptiness/Reduction.lean`), the whole decision procedure is built: the latest
appearance record (`BorelMSO/Emptiness/LARSeq.lean`), the nonemptiness game, Zielonka's
positional determinacy for finite parity games (`BorelMSO/Emptiness/Zielonka.lean`), and a
decidable criterion (`BorelMSO.Automaton.emptinessTest_eq_true_iff`).

### B2. Lemma 8: union by disjoint union (Section 3)

The paper proves both closure properties by the "standard product construction".  In Lean the
intersection is a product (`BorelMSO.Automaton.prod`, `BorelMSO.Automaton.lang_prod`), but the
union uses the disjoint union of the two automata (`BorelMSO.Automaton.sum`,
`BorelMSO.Automaton.lang_sum`, `BorelMSO/Trees/BorelTrees.lean`): a run of the sum stays in
one of the two components.

### B3. Lemma 12: step 3 (Section 4.2)

The paper says that "condition (*) becomes an ω-regular property".  In Lean this goes through
the nondeterministic Muller automaton `BorelMSO.Automaton.eveNMuller`, which recognises "Eve
wins along this branch".  What is needed is its *complement*, which is where determinization
(Safra/McNaughton) enters.

### B4. Conjecture 2 ⇔ Conjecture 19 (Section 5.1)

The paper only observes that the information added to the states takes computably boundedly
many values, so that the memory bounds remain computable.  The formalization
(`BorelMSO.conjecture2_iff_conjecture19`, `BorelMSO/Basic/ConjEquiv.lean`) gives explicit
bounds.  Both translations are instances of a general expansion of a game by a finite record
updated along the edges (`BorelMSO/Basic/Expansion.lean`), whose memory-transfer lemma
`BorelMSO.memBoundedDetermined_of_expand` multiplies the memory by the number of records.

* Conjecture 19 ⟹ Conjecture 2: with `n = |Q|`, the latest appearance record replaces the
  state space by `Q × (Q → Fin n)` and produces `n · 2^n` priorities, giving the bound
  `bound (n · n^n) (n · 2^n) · n^n` (`BorelMSO.mullerBoundOf`).
* Conjecture 2 ⟹ Conjecture 19: a prioritized game with `n` states and `k` priorities
  becomes a Muller–Borel game with states `Q × Fin (k+1)` (the priority of the incoming edge,
  `0` at the root), giving the bound `bound (n (k+1)) · (k+1)` (`BorelMSO.prioBoundOf`).

### B5. Section 5.2.1: Boolean combinations of `Fσ` sets and the simplification conjecture

**Conjecture 19 for Boolean combinations of `m` `Fσ` sets**
(`BorelMSO.TreeGame.memBounded_of_isBoolFsigmaN`, `BorelMSO/Memory/BoolFsigma.lean`).  The
paper cites finite-memory determinacy results; the formalization proves the statement with
the results of the development itself:

1. Each `Fσ` set is a co-Büchi condition on nodes (`BorelMSO.isBoolFsigmaN_iff_coBuchi`).
2. Each edge gets a colour: its priority, and one bit for each of the sets of nodes involved.
   The winning condition becomes a Muller condition on these colours
   (`BorelMSO.prioWin_iff_colAcc`).
3. A latest appearance record on the colours, kept in the state (`BorelMSO.larGame`), turns
   the Muller condition into a parity condition (`BorelMSO.LAR.maxInfOften_code`).
4. A parity condition is alternatingly nested, so the parity game is memoryless determined
   (Proposition 26, through its general form `BorelMSO.TreeGame.prop26_aux`).
5. The memoryless strategy is transferred back with the record as memory; the number of
   records gives the bound `fsigmaBound k m`.

**Conjecture 19 ⟹ simplification.**  The paper uses the sets of branches of the plays
consistent with the finite-memory strategy and cites [2, Corollary 3.1] together with its
proof.  The formalization does not use the corollary:

* `BorelMSO.isBoolFsigmaN_buchiBranches` (`BorelMSO/Trees/BuchiBranches.lean`): the set of
  branches whose sequence of node labels is accepted by a nondeterministic Büchi automaton
  with `s` states is a Boolean combination of at most `safraBound s` `Fσ` sets.  The proof
  determinizes the automaton with the project's Safra construction, and uses that the state
  of a deterministic automaton at a node only depends on the node, so its Muller condition is
  a Boolean combination of co-Büchi conditions on nodes.
* `stratBranches σ eve i`, the set of branches of the plays consistent with `σ` in which `i`
  is the maximal priority seen infinitely often, is the language of a Büchi automaton with
  `4 · |Q| · m` states that reads the nodes and guesses the play
  (`BorelMSO.TreeGame.stratBranches_eq_buchiBranches`).  One takes `W' i = stratBranches σ eve i`.

### B6. Proposition 24 (Section 5.2.2)

* Profiles are encoded as natural numbers in base 2, the earliest edge being the most
  significant digit (`BorelMSO.TreeGame.prof`, `BorelMSO/Memory/TwoPriorities/Basic.lean`),
  so that the lexicographic comparison becomes the order on `ℕ`.  The profile-maximal history
  `hₙ` is selected as a supremum of a bounded set of natural numbers
  (`BorelMSO.TreeGame.maxProf`), and the convergence of the profiles becomes
  `BorelMSO.TreeGame.exists_eventually_const` (a bounded, eventually monotone sequence of
  naturals is eventually constant).
* Case (2).  The paper assumes that `π` visits finitely many witnesses and sees priority 2
  finitely often, and shows that the branch of `π` is in `W1`.  In Lean the same argument
  (Kőnig's lemma applied to histories that avoid priority 2 after the last witness) is the
  lemma `BorelMSO.TreeGame.mem_V1_of_not_infWit`, whose only hypothesis is that the branch
  has finitely many witnesses.  In the main proof (`BorelMSO.TreeGame.exists_twoMemory_of_win`)
  the case is entered from the assumption that `π` sees priority 2 finitely often; finiteness
  of the witnesses then follows from the first half of case (1)
  (`BorelMSO.TreeGame.inf2_of_infWit`).

### B7. Remark 25 (Section 5.2.2)

The paper deduces that the branch of a play consistent with `τ` belongs to `W_σ` from the
Kőnig arguments of Cases (1)–(3).  In Lean `W_σ` is the set of branches all of whose nodes are
reached by a history consistent with `σ` (`BorelMSO.TreeGame.attBranches`, which equals the
set of branches of plays consistent with `σ` by `BorelMSO.TreeGame.attBranches_eq`).  The
membership is then immediate: every position of such a play is reached by the history
consistent with `σ` chosen by `τ` (`BorelMSO.TreeGame.branchOf_mem_attBranches`).

### B8. Proposition 26 (Section 5.2.3)

The paper compares two histories by finding the largest `p` where their `p`-profiles differ.
Lean encodes this comparison as a single natural number `BorelMSO.TreeGame.scoreH`, in base
`(k+1)·2^k`, whose digit of index `j − 1` is a key built from the `j`-profile and from the
position of the last occurrence of `j` (`BorelMSO/Memory/Profiles.lean`).  A history is worse
than another exactly when its score is larger, which turns the three-clause definition of the
paper into an arithmetic comparison; the worst history is selected as a supremum
(`BorelMSO.TreeGame.worstHist`, via `BorelMSO.TreeGame.maxScore`).

### B9. Proposition 27 (Section 5.2.4)

The proof is in `BorelMSO/Memory/Prop27/`.

* The paper's normal form (branching / pick-priority nodes) is `BorelMSO.Prop27.Ctx.Normalized`.
  The paper obtains it "by adding some intermediate nodes", in one line.  In Lean the reduction
  is `SplitGame.lean` / `Split.lean`.  The split game `BorelMSO.Prop27.splitGame` is again a
  one-state `TreeGame`, with labels `Option Λ`: at the node `inter v` the owner of `v` chooses a
  direction (label `none`, priority `1`), and at the next node the label of an edge of the
  original game in that direction.  Strategies are transferred in both directions
  (`liftStrat`, `projStrat`), the latter without changing the memory.  The reduction includes
  the transport of the Borel winning sets along the map that deletes every second direction
  (`BorelMSO.Prop27.splitWin`), a point the paper does not mention.
* The labelling `witness`/`code`/`h_w` is defined by a *single* recursion along the tree.  Each
  node also stores the data about its ancestors that the definition needs: the history of the
  most recent `i`-witness ancestor, whether `i` is recorded, and the number of ancestors of
  each type (`BorelMSO.Prop27.Ctx.labOf`, `Label.lean`).
* Claim 31 has no theorem of its own.  Its content is the combination of
  `BorelMSO.Prop27.Ctx.wit_child_pick` with the minimality of the least available priority
  (`leastPrio_min`), used inline in the proof of `claim35`, which is where the paper uses
  Claim 31.
* Claim 34 is proved in the form used in the paper's proof: for the *highest* `i`, i.e. with
  the extra hypothesis that only finitely many `(i+1)`-witnesses are visited, and for `i ≥ 2`
  (for `i = 1` the claim is trivial).  The core step is `claim34_step`.  The paper's statement
  for every `i` is not stated separately.

---

## Part C: paper material that is not formalized

1. **Conjectures 2 and 19** themselves (open problems).  They appear as explicit hypotheses
   of Claim 13, Lemma 12, Theorems 15 and 16, and of the decision procedure.  Their
   equivalence with each other and with the simplification conjecture is formalized (B4, A10).
2. **Section 5.3, first paragraph**: the general simulation of `C`-branching games by binary
   ones.  For Proposition 40 the formalized game is on the binary tree from the start (A13);
   for Proposition 41 the simulation is carried out for `Gₛ` specifically (A14).
3. **Section 6** (generalizations: non-Borel conditions, determinacy axioms, `2^{<α}`).
4. Figures 1 and 2 as such.  The games they depict are formalized
   (`BorelMSO/Memory/CopyingGame.lean`, `BorelMSO/Memory/ManyPriorities/Upper.lean`).

---

## Summary

The formalization confirms all the results of the paper that it covers, with the modelling
differences of Part A: Examples 3 and 4; Lemmas 7–9 and 11; Claims 13, 14 and 17 and the
determinism remarks of Section 4.2; Theorems 15 and 16 (under Conjecture 2); the equivalence
of the two conjectures, Remark 20, Examples 21 and 22; Propositions 23, 24, 26, 27, 40 and 41;
the two statements at the end of Section 5.2.1; and Remark 25.

The differences are modelling choices (Part A), different proof routes (Part B) and
unformalized material (Part C).


==> anc/lean-formalization/README.md <==
This project was edited by [Aristotle](https://aristotle.harmonic.fun).

To cite Aristotle:
- Tag @Aristotle-Harmonic on GitHub PRs/issues
- Add as co-author to commits:
```
Co-authored-by: Aristotle (Harmonic) <aristotle-harmonic@harmonic.fun>
```

# Formalization of results on automata for MSO over infinite trees with Borel branch quantification

This project contains a Lean 4 / Mathlib formalization of several results from the paper
*Automata for MSO over Infinite Trees with Quantification over Borel Sets of Branches*
(M. Bojańczyk, A. Casares, S. Manthe, P. Parys), which is included as `main.pdf`.

Everything below is proved without `sorry`, and the only axioms used are the standard
`propext`, `Classical.choice`, `Quot.sound`.

The memory results of Section 4 are stated in the form used in the paper — *the winner* has
a winning strategy with little memory.  This uses Borel determinacy, which is not available
in Mathlib; the project therefore depends on the standalone Lean package `borel_det`
(a formalization of Martin's Borel determinacy theorem), included as the Lake path
dependency `deps/borel_det` and used unmodified.

Several results of the paper are stated relative to **Conjecture 2** of the paper
(finite-memory determinacy of Muller–Borel games), which is an open problem: it appears
as an explicit hypothesis `BorelMSO.Conjecture2` of the statements that use it (Lemma 12,
Theorem 15, Theorem 16).  Everything else is unconditional; in particular Safra's
determinization construction, McNaughton's theorem and Claim 17 are proved here.

All declarations live in the namespace `BorelMSO` (and its sub-namespaces).

A systematic comparison of the paper with this formalization — differences between the
statements, differences between the proofs, and the material that is not formalized — is in
`PAPER-VS-FORMALIZATION.md`.

As in Section 4.1 of the paper, an arena is a directed graph with a finite set `Λ` of edge
labels, its edges being triples `E ⊆ V × Λ × V` (`BorelMSO.TreeGame Q Λ`, with positions
`V = 2^* × Q`).  Muller–Borel games (Definition 1) use a singleton set of labels
(`TreeGame Q Unit`), and prioritized Borel games (Definition 18) use the set of priorities
`{1, …, k}` (`TreeGame Q (BorelMSO.Priority k)`), the priority of an edge being its label
(`TreeGame.priority`).

## Building

The project is a Lake package depending on Mathlib and on the package `borel_det`
(the path dependency `deps/borel_det`, used as it is); `lean-toolchain` and
`lake-manifest.json` pin the versions.  With that toolchain installed,

```
lake exe cache get   # Mathlib binaries, optional but much faster
lake build
```

builds every file of the library.

## Organization

The library is the Lean module `BorelMSO` (directory `BorelMSO/`), split into the folders
described below; `BorelMSO/Main.lean` imports the whole development, so `lake build` builds
everything.  Two folders, `BorelMSO/Safra/` and `BorelMSO/Emptiness/`, contain material that
is *not* part of the paper: the paper uses McNaughton's theorem and the decidability of
emptiness of Muller tree automata as known results, and both are proved here from scratch.
Effective (computable) versions of a construction are kept next to the construction itself,
in the same folder.

Each file imports only the specific Mathlib modules it needs (no file imports all of
Mathlib).

## Files

### `BorelMSO/Basic/` — games on tree-like arenas and prioritized Borel conditions

The general framework of the paper: games on tree-like arenas (Definition 1), prioritized
Borel winning conditions (Definition 18), the two conjectures, and the combinatorial tools
used throughout.

| File | Contents |
| --- | --- |
| `BorelMSO/Basic/Konig.lean` | A Kőnig-type compactness lemma for ω-indexed inverse systems of finite nonempty sets. |
| `BorelMSO/Basic/Games.lean` | Games on tree-like arenas (Definition 1 and Section 4.1): arenas with edges `E ⊆ V × Λ × V` for a finite set `Λ` of labels, plays, the branch traced by a play, histories, strategies, consistency, memoryless strategies, plays produced by two opposing strategies; local finiteness of arenas with finitely many states; with one state and one label, the position determines the history. |
| `BorelMSO/Basic/Prioritized.lean` | The set of priorities `{1, …, k}` as a set of labels, prioritized Borel winning conditions (Definition 18) and strategies implemented by a memory (Section 4.1). |
| `BorelMSO/Basic/MullerBorel.lean` | Muller–Borel winning conditions, Borel sets of branches, the maximal priority seen infinitely often, and the statements of Conjectures 2 and 19. |
| `BorelMSO/Basic/BooleanCombination.lean` | Muller–Borel conditions are exactly the finite Boolean combinations of Büchi and Borel conditions. |
| `BorelMSO/Basic/LAR.lean` | Latest appearance records, used to turn a Muller condition into a prioritized one. |
| `BorelMSO/Basic/Expansion.lean` | Expanding a game by a finite memory structure, and transporting finite-memory determinacy back. |
| `BorelMSO/Basic/Determinacy.lean` | The bridge to the `borel_det` package: a game on a tree-like arena is encoded as a Gale–Stewart game, and Martin's theorem gives determinacy of games with a Borel set of plays. |
| `BorelMSO/Basic/PrioDeterminacy.lean` | Prioritized Borel conditions are Borel sets of plays, hence prioritized Borel games are determined; the negation of a prioritized condition with bounded priorities is again one. |
| `BorelMSO/Basic/SwapOwners.lean` | The dual game, in which the two players exchange their positions, with the transfer lemmas used to deduce Adam's case from Eve's. |
| `BorelMSO/Basic/ConjEquiv.lean` | The equivalence of Conjecture 2 and Conjecture 19. |
| `BorelMSO/Basic/LARMax.lean` | The latest appearance record along a sequence: the maximal (rank, set) pair read infinitely often codes the set of elements occurring infinitely often. |

### `BorelMSO/Trees/` — the space `2^{≤ω}`, Borel trees and automata on them

The space of nodes and branches, its topology and Borel structure, the nondeterministic
Muller automata on Borel trees (Definition 6) and the classes of sets of branches used to
state the results.

The topology of `2^{≤ω}` is generated by the base consisting of the singletons `{w}` for
`w ∈ 2^*` and of the sets `Ub w = {x ∈ 2^ω | w ⊑ x}` of *branches* extending a node `w`.
Every node is therefore an isolated point; the branches form a closed subspace,
homeomorphic to the Cantor space `2^ω`.  Every set of nodes is Borel
(`BorelMSO.Pt.measurableSet_of_subset_nodeSet`), and a subset of `2^{≤ω}` is Borel exactly
when its restriction to the branches is a Borel subset of `2^ω`
(`BorelMSO.Pt.measurableSet_iff_branchPart`).

| File | Contents |
| --- | --- |
| `BorelMSO/Trees/BorelTrees.lean` | The space `2^{≤ω}` with its topology (base: the singletons `{w}` of nodes and the sets of branches extending a node `w`), Borel trees (Definition 5), nondeterministic Muller automata on Borel trees (Definition 6), and Lemmas 8 and 9. |
| `BorelMSO/Trees/Relabel.lean` | Renaming the states of an automaton on Borel trees does not change its language; used to normalize the state space to `Fin K`. |
| `BorelMSO/Trees/CoBuchi.lean` | Section 4.3: co-Büchi sets of branches are exactly the `Fσ` sets, and Boolean combinations of them are the Muller conditions on the visited nodes. |
| `BorelMSO/Trees/PtOrder.lean` | The prefix and lexicographic orders on `2^{≤ω}`, with local characterizations of both. |
| `BorelMSO/Trees/BranchImage.lean` | Borel sets of branches, seen inside `2^{≤ω}`: the image of a Borel set of branches is Borel, and a set whose branches form a Borel set is Borel. |
| `BorelMSO/Trees/BoolFsigmaN.lean` | Section 5.2.1: Boolean combinations of at most `m` `Fσ` sets of branches (`IsBoolFsigmaN`) and their closure properties. |
| `BorelMSO/Trees/BuchiBranches.lean` | The set of branches along which the word of node labels is accepted by a Büchi automaton with `s` states is a Boolean combination of at most `safraBound s` `Fσ` sets (via Safra's construction). |
| `BorelMSO/Trees/PtFsigma.lean` | The topology of `2^{≤ω}` in detail: neighbourhood bases, the Cantor space of branches as a closed subspace, the `Fσ` subsets of `2^{≤ω}`, and the fact that a subset of `2^{≤ω}` is Borel exactly when its restriction to the branches is a Borel subset of the Cantor space. |

### `BorelMSO/Memory/` — how much memory Eve needs (Sections 4 and 5)

The positive results (Propositions 23, 24, 26, 27) and the lower bounds (Examples 21 and
22, Propositions 40 and 41).  The proof of Proposition 27 occupies the subfolder
`Memory/Prop27/`, and the game `Gₛ` of Section 5.3.2 the subfolder
`Memory/ThreePriorities/`; the subfolders `Memory/TwoPriorities/` and
`Memory/ManyPriorities/` hold the first halves of the proofs of Propositions 24 and 40, whose
final statements are in `Memory/TwoPriorities.lean` and `Memory/ManyPriorities.lean`.

| File | Contents |
| --- | --- |
| `BorelMSO/Memory/OnePriority.lean` | Proposition 23 and the argument of Example 21, together with the observation that the set of branches produced by a strategy is closed. |
| `BorelMSO/Memory/CopyingGame.lean` | Example 22, the copying game. |
| `BorelMSO/Memory/TwoPriorities/Basic.lean` | Proposition 24, preliminaries: occurrences of priority 2 in a history, profiles, witness nodes. |
| `BorelMSO/Memory/TwoPriorities.lean` | Proposition 24: two priorities require (and suffice with) two memory states. |
| `BorelMSO/Memory/Remark25.lean` | Remark 25: in a game with a single state, the winning sets can be replaced by `W'₁` (branches produced by `σ` with finitely many witnesses) and `W'₂` (branches produced by `σ` with infinitely many witnesses, or along which the maximal profile decreases finitely often and increases infinitely often); the two-memory strategy of Proposition 24 still wins for them, `W'₁` is `Fσ` and `W'₂` is a Boolean combination of four `Fσ` sets. |
| `BorelMSO/Memory/BoolFsigma.lean` | Section 5.2.1: Conjecture 19 holds, with a bound depending only on `k` and `m`, when all winning sets are Boolean combinations of at most `m` `Fσ` sets. |
| `BorelMSO/Memory/Simplification.lean` | Section 5.2.1: the conjecture that, whenever Eve wins, the winning sets can be replaced by smaller sets of bounded topological complexity for which she still wins, is equivalent to Conjecture 19. |
| `BorelMSO/Memory/Profiles.lean` | Profiles of histories as base-`C` numbers, and the ordering of histories used in the proof of Proposition 26. |
| `BorelMSO/Memory/Nested.lean` | Proposition 26: alternatingly nested conditions admit memoryless winning strategies. |
| `BorelMSO/Memory/ManyPriorities/Upper.lean` | Proposition 40: the game with a single state and `k+1` priorities (Adam has `k+1` edges with labels `1, …, k+1` to the same child), and Eve's winning strategy with `k+1` memory states. |
| `BorelMSO/Memory/ManyPriorities.lean` | Proposition 40: in that game Eve needs `k+1` memory states; the final statement for every `k ≥ 1`. |
| `BorelMSO/Memory/Prop27/Basic.lean` | Proposition 27, basic notions for a one-state `TreeGame` with a priority function: the direction and the (direction, priority) pair of an edge, the data `Ctx` of the proof, the node reached by a history, the moves available at a node, and the normal form of the paper. |
| `BorelMSO/Memory/Prop27/Label.lean` | The labelling of the binary tree used in the proof of Proposition 27: the witness and coding functions and the history attached to every node. |
| `BorelMSO/Memory/Prop27/Strategy.lean` | The strategy `Ctx.tau` of Proposition 27 and its memory `Fin k`, and the proof that it is a valid strategy implemented by that memory (`TreeGame.UsesMemory`). |
| `BorelMSO/Memory/Prop27/Run.lean` | Plays consistent with `Ctx.tau`: attainability of the visited nodes, the range of the memory state, and the recurrences for witnesses and recorded priorities. |
| `BorelMSO/Memory/Prop27/Limit.lean` | Building a play consistent with the original strategy as the limit of an increasing chain of histories. |
| `BorelMSO/Memory/Prop27/CaseA.lean` | Proposition 27, first case (Claims 28–34): the play visits infinitely many `imax`-witnesses. |
| `BorelMSO/Memory/Prop27/CaseB1.lean` | Proposition 27, second case, Claims 35–37: only finitely many `imax`-witnesses, and the memory state is eventually constant. |
| `BorelMSO/Memory/Prop27/CaseB2.lean` | Proposition 27, second case, Claim 38: only finitely many branching nodes have a low secondary child. |
| `BorelMSO/Memory/Prop27/CaseB3.lean` | Proposition 27, second case, Claim 39 and its conclusion: extending the history of a late node into a play consistent with the original strategy. |
| `BorelMSO/Memory/Prop27/Normalized.lean` | Proposition 27 for a one-state game in the normal form of the paper, assembling the two cases. |
| `BorelMSO/Memory/Prop27/Interleave.lean` | Combinatorics of nodes for splitting every node into two (`inter`, `deInter`), and interleaving priorities with `1`. |
| `BorelMSO/Memory/Prop27/SplitGame.lean` | The split game, itself a one-state `TreeGame`: a choice of direction, then a choice of the label of the original edge; it is in normal form, and its winning condition is transported from the original one. |
| `BorelMSO/Memory/Prop27/Split.lean` | Proposition 27 for an arbitrary one-state `TreeGame` (`TreeGame.exists_kMemory_of_win_oneState`), by transferring strategies to and from the split game. |
| `BorelMSO/Memory/ThreePriorities/Game.lean` | The game `Gₛ` of Section 5.3.2: three priorities, the states `q̂`, `qᵢ`, `pᵢ`, and the winning condition combining the maximal priority produced infinitely often with the parity of the greatest child produced infinitely often. |
| `BorelMSO/Memory/ThreePriorities/Basic.lean` | Basic properties of the moves, priorities and children of `Gₛ`. |
| `BorelMSO/Memory/ThreePriorities/Upper.lean` | Eve's alternating strategy in `Gₛ`, with the memory `Fin s → Bool`. |
| `BorelMSO/Memory/ThreePriorities/UpperMain.lean` | The alternating strategy is winning: Eve wins `Gₛ` with `2 ^ s` memory states. |
| `BorelMSO/Memory/Determined.lean` | Propositions 23, 24, 26 and 27 in the form of the paper: *the winner* has a winning strategy with the stated memory, obtained by combining the one-sided results with determinacy. |
| `BorelMSO/Memory/Remark20/Game.lean` | Remark 20: combining a sequence of games into a single one, in which Adam walks down the leftmost branch and enters the `i`-th game at the `i`-th node. |
| `BorelMSO/Memory/Remark20/Transfer.lean` | Remark 20: lifting histories and plays of one copy into the combined game, projecting a strategy of the combined game onto a copy, and the fact that a winning strategy of Adam enters some copy. |
| `BorelMSO/Memory/Remark20.lean` | Remark 20: a uniform memory bound for a fixed finite set of states and a fixed bound on the priorities. |
| `BorelMSO/Memory/ThreePriorities/Hist.lean` | Histories of `Gₛ`, the memory states they reach, the bound on the memory states reachable at a position with the state `q̂`, and the play obtained as the limit of an increasing chain of histories. |
| `BorelMSO/Memory/ThreePriorities/Sub.lean` | The copy of `G_{s-1}` played below a node of `Gₛ`: the induced strategy of Eve, the grafting of a play of the subgame onto a history, and the transfer of the winning condition and of the reachable memory states. |
| `BorelMSO/Memory/ThreePriorities/Claim43.lean` | Claim 43: if Eve's strategy is winning, some subtree has all its nodes allowing the priority `3`. |
| `BorelMSO/Memory/ThreePriorities/Claim44.lean` | Claim 44: inside that subtree, a prescribed memory state can be reached at a position with the state `q̂` using only small directions. |
| `BorelMSO/Memory/ThreePriorities/Lower.lean` | Lemma 42 and Proposition 41: Eve wins `Gₛ` with `2 ^ s` memory states, and every winning strategy of hers needs at least `s + 1` memory states. |
| `BorelMSO/Memory/ThreePriorities/Binary/Game.lean` | The binary game simulating `Gₛ`: blocks of `2s` binary moves, the finite set of states, the code of a child. |
| `BorelMSO/Memory/ThreePriorities/Binary/Encode.lean` | The encoding of a play of `Gₛ` as a play of the binary game; its priorities, branch, and memory states. |
| `BorelMSO/Memory/ThreePriorities/Binary/Win.lean` | The Borel winning sets of the binary game; a play of `Gₛ` is won by Eve iff its encoding is. |
| `BorelMSO/Memory/ThreePriorities/Binary/Decode.lean` | Every play of the binary game is the encoding of a play of `Gₛ`. |
| `BorelMSO/Memory/ThreePriorities/Binary/Lower.lean` | Lemma 42 for the binary game: a memory strategy of the binary game induces one of `Gₛ` with the same memory. |
| `BorelMSO/Memory/ThreePriorities/Binary/Main.lean` | The alternating strategy in the binary game, and Proposition 41 on the binary tree (`prop41_binary`). |

### `BorelMSO/Automata/` — automata on ω-words and Claim 14

Muller and Büchi automata on ω-words, the translation between them, Claim 14, and the
effective (computable) presentations of all of these.

| File | Contents |
| --- | --- |
| `BorelMSO/Automata/DetMuller.lean` | Deterministic Muller automata on ω-words and Claim 14: running one of them along every branch of the input tree gives a Muller automaton on Borel trees. |
| `BorelMSO/Automata/OmegaAut.lean` | Nondeterministic Muller automata on ω-words, the complement of a deterministic one, and McNaughton's determinization theorem as a hypothesis (`BorelMSO.McNaughton`). |
| `BorelMSO/Automata/MullerToBuchi.lean` | Nondeterministic Büchi automata on ω-words, the standard reduction of a Muller automaton to a Büchi one, and the fact that McNaughton's theorem follows from Safra's determinization of Büchi automata. |
| `BorelMSO/Automata/EffAut.lean` | Effective (Boolean-function) presentations of automata on Borel trees, the effective product, disjoint union and projection, and the emptiness test of Lemma 7 for them. |
| `BorelMSO/Automata/EffWordAut.lean` | Effective presentations of the automata on ω-words (nondeterministic Muller, nondeterministic Büchi, deterministic Muller), and transfer along a change of state space. |
| `BorelMSO/Automata/EffToBuchi.lean` | The translation of Muller automata into Büchi automata, effectively. |
| `BorelMSO/Automata/Deterministic.lean` | Deterministic automata on Borel trees (one initial state and functional transitions), and the deterministic form of Claim 14 (Section 4.2). |
| `BorelMSO/Automata/EffClaim14.lean` | Claim 14, effectively: from a computable family of deterministic Muller automata to a computable automaton on Borel trees. |

### `BorelMSO/Complementation/` — the acceptance game, Claim 13 and Lemma 12

The acceptance game of an automaton on Borel trees (Lemma 11), its presentation as a game
on a tree-like arena (Claim 13), the automaton reading a strategy of Adam along a branch,
and complementation of automata on Borel trees (Lemma 12), assuming Conjecture 2.

| File | Contents |
| --- | --- |
| `BorelMSO/Complementation/AcceptanceGame.lean` | The acceptance game of a nondeterministic Muller automaton on Borel trees, and Lemma 11. |
| `BorelMSO/Complementation/Completion.lean` | Total automata (a transition from every state for every input letter) and the completion of an automaton with a rejecting sink state, which is total and recognizes the same language. |
| `BorelMSO/Complementation/AccTreeGame.lean` | The acceptance game presented as a game on a tree-like arena (Claim 13): the two-step encoding of a move of the automaton, the Borel winning condition, and the memory bound obtained from Conjecture 2. |
| `BorelMSO/Complementation/AccGameEve.lean` | Transporting a winning strategy of Eve in the acceptance game (Lemma 11) to the tree-like presentation. |
| `BorelMSO/Complementation/AccGameAdam.lean` | The converse: extracting a winning strategy of Eve in the acceptance game from a winning strategy in the tree-like presentation. |
| `BorelMSO/Complementation/Claim13.lean` | Claim 13 in the form used in Lemma 12: assuming Conjecture 2, a computable memory bound `m` such that a Borel tree is rejected exactly when Adam wins the acceptance game with at most `m` memory states. |
| `BorelMSO/Complementation/AccPlay.lean` | The structure of the plays of the acceptance game: the interleaved nodes, the two canonical moves, and the alternation between the positions carrying a state of the automaton and the positions carrying a transition chosen by Eve. |
| `BorelMSO/Complementation/StrategyLabel.lean` | The alphabet of local strategy data of Adam, the plays along a branch that are consistent with such a labelling (`EveRun`), and the condition `EveWinsAlong`. |
| `BorelMSO/Complementation/AdamStratOfLabel.lean` | A labelling against which Eve wins along no branch yields a winning strategy of Adam with the memory `Fin m`. |
| `BorelMSO/Complementation/LabelOfAdamStrat.lean` | Conversely, a winning strategy of Adam with the memory `Fin m` yields such a labelling. |
| `BorelMSO/Complementation/StrategyWord.lean` | The condition `EveWinsAlong` as a property of the ω-word read along a branch, recognized by a nondeterministic Muller automaton on ω-words. |
| `BorelMSO/Complementation/StrategyLanguage.lean` | The strategy language of the proof of Lemma 12, and the remark of Section 4.2 that it is recognized by a deterministic automaton. |
| `BorelMSO/Complementation/Lemma12.lean` | Lemma 12 (closure under complementation), proved assuming Conjecture 2. |
| `BorelMSO/Complementation/EffStrategyWord.lean` | The automaton checking a strategy of Adam along a branch, effectively. |
| `BorelMSO/Complementation/EffCompl.lean` | Complementation (Lemma 12), effectively: a computable complement automaton, correct for any memory bound given by Claim 13. |

### `BorelMSO/Safra/` — Safra's determinization (not in the paper)

The paper *uses* McNaughton's theorem; it is proved here from scratch by Safra's
construction, together with its effective version.

| File | Contents |
| --- | --- |
| `BorelMSO/Safra/Tree.lean` | Safra trees: the data structure of Safra's determinization construction, its transition, and its invariants. |
| `BorelMSO/Safra/Run.lean` | The run of Safra's construction on an ω-word, and the two elementary facts about it used in the correctness proof. |
| `BorelMSO/Safra/Sound.lean` | Soundness of Safra's construction: a node present from some time on and marked infinitely often yields an accepting run of the Büchi automaton. |
| `BorelMSO/Safra/Complete.lean` | Completeness of Safra's construction: an accepting run of the Büchi automaton yields such a node. |
| `BorelMSO/Safra/Main.lean` | Safra's determinization theorem (`BorelMSO.buchiDeterminization`) and McNaughton's theorem (`BorelMSO.mcNaughton`). |
| `BorelMSO/Safra/Eff.lean` | Safra's determinization, effectively: Safra trees as computable data and a computable transition function. |

### `BorelMSO/Emptiness/` — deciding emptiness (not in the paper)

The paper *uses* the decidability of emptiness of Muller automata on Borel trees
(Lemma 7).  It is proved here from scratch: reduction to classical Muller tree automata, the
latest appearance record, positional determinacy of parity games on finite arenas
(Zielonka's induction), and a computable emptiness test.

| File | Contents |
| --- | --- |
| `BorelMSO/Emptiness/Reduction.lean` | Lemma 7: emptiness of a Muller automaton on Borel trees reduces to emptiness of a classical Muller tree automaton. |
| `BorelMSO/Emptiness/FinGame.lean` | Games on a finite arena with a parity condition: arenas, plays, positional strategies of the two players, the winning condition, and the duality exchanging the two players. |
| `BorelMSO/Emptiness/Attractor.lean` | Attractors in a finite parity arena, the attractor strategy, and the fact that the complement of an attractor is a subarena. |
| `BorelMSO/Emptiness/Zielonka.lean` | Positional determinacy of parity games on finite arenas (Zielonka's induction on the number of vertices). |
| `BorelMSO/Emptiness/ParityTreeAut.lean` | Parity tree automata, their nonemptiness game, and the equivalence between having a run and having a memoryless (positional) run. |
| `BorelMSO/Emptiness/Reachability.lean` | Computable reachability in a finite graph, as a `Finset` fixpoint. |
| `BorelMSO/Emptiness/ParityDecide.lean` | A decidable criterion for a memoryless run of a parity tree automaton (no reachable cycle whose maximal priority is odd), hence decidability of nonemptiness of parity tree automata. |
| `BorelMSO/Emptiness/LARSeq.lean` | The latest appearance record on a sequence of states: the associated priorities see an even maximum infinitely often exactly when the set of states occurring infinitely often is accepting. |
| `BorelMSO/Emptiness/MullerToParity.lean` | The record construction turning a Muller tree automaton into an equivalent (for nonemptiness) parity tree automaton, and decidability of nonemptiness of Muller tree automata. |
| `BorelMSO/Emptiness/Decide.lean` | Lemma 7: the computable emptiness test for a nondeterministic Muller automaton on Borel trees, and its correctness. |

### `BorelMSO/MSO/` — MSO over `2^{≤ω}` and Theorems 15 and 16

Syntax and semantics of MSO with quantification over Borel sets of branches, the two
translations of Theorem 15 together with their effective versions, the decision procedure
for the Borel MSO theory of `2^{≤ω}`, and Theorem 16.

| File | Contents |
| --- | --- |
| `BorelMSO/MSO/Syntax.lean` | Syntax and semantics of MSO over `2^{≤ω}` (Section 2), with the family of sets over which the set quantifiers range as a parameter: the Borel sets, or the Boolean combinations of `Fσ` sets. |
| `BorelMSO/MSO/Track.lean` | The tracking automaton: valuations encoded as trees, canonical runs, and the language of trees whose element tracks are singletons. |
| `BorelMSO/MSO/Atomic.lean` | The automata for the atomic formulas `x ∈ X`, `x ⊑ y` and `x ≤lex y`. |
| `BorelMSO/MSO/ToAut.lean` | From formulas to automata (half of Theorem 15), by induction on the formula, using Lemmas 8, 9 and 12. |
| `BorelMSO/MSO/Gadgets.lean` | Auxiliary formulas: truth, falsity, finite conjunctions and disjunctions, equality, "is a node", "is the root", "is a child of". |
| `BorelMSO/MSO/ExSk.lean` | Existential quantification over a block of set variables. |
| `BorelMSO/MSO/FromAut.lean` | From automata to formulas (the other half of Theorem 15): the formula expressing the existence of an accepting run. |
| `BorelMSO/MSO/Theorem15.lean` | Theorem 15: automata and Borel MSO define the same languages, and truth of a sentence reduces to nonemptiness of an automaton. |
| `BorelMSO/MSO/EffAtomic.lean` | Effective presentations of the automata for the atomic formulas of MSO. |
| `BorelMSO/MSO/EffToAut.lean` | From formulas to automata, effectively: the automaton is computed from the formula by structural recursion. |
| `BorelMSO/MSO/EffFromAut.lean` | From automata to formulas, effectively: the formula is computed from an effective presentation of the automaton. |
| `BorelMSO/MSO/Theorem15Eff.lean` | Theorem 15 completed: the two translations are effective, and the Borel MSO theory of `2^{≤ω}` is decidable by a computable procedure. |
| `BorelMSO/MSO/Claim17.lean` | Claim 17: a `Bool(Fσ)` tree accepted by a projected automaton is the projection of an accepted `Bool(Fσ)` tree. |
| `BorelMSO/MSO/Example3.lean` | Example 3: the limit-point sentence is true in `2^{≤ω}` (in MSO and in Borel MSO) and false in `2^*`. |
| `BorelMSO/MSO/Example4Formula.lean` | Example 4: the determinacy sentence for Gale–Stewart games written in the logic, and its meaning. |
| `BorelMSO/MSO/Separation.lean` | A separation lemma by transfinite recursion, used to build a non-determined Gale–Stewart game. |
| `BorelMSO/MSO/Example4.lean` | Example 4: the determinacy sentence is true in Borel MSO and false in unrestricted MSO. |
| `BorelMSO/MSO/Theorem16.lean` | Theorem 16: assuming Conjecture 2, Borel MSO and the restriction of MSO to Boolean combinations of `Fσ` sets have the same true sentences. |

### Entry point

| File | Contents |
| --- | --- |
| `BorelMSO/Main.lean` | Imports the whole development. |

## Main results

* `BorelMSO.TreeGame.exists_memoryless_of_branch_objective` (**Proposition 23**).
  In a game whose winning condition only depends on the branch traced by the play — which
  is exactly the case of a prioritized Borel game with a single priority — a player who has
  a winning strategy has a memoryless winning strategy.  The statement is given in the form
  "if a player wins, that player wins memorylessly", so that no determinacy result is
  needed; local finiteness of the arena is used through the Kőnig lemma.

* `BorelMSO.TreeGame.example21` and
  `BorelMSO.TreeGame.exists_memoryless_of_subsingleton_labels` (**Example 21**, and the
  one-state case of the Introduction).
  With a single state and a single label (for instance one priority), the current position
  determines the entire history (`BorelMSO.TreeGame.path_unique`), so a winning strategy can
  be replaced by a memoryless one for an arbitrary winning condition; with Borel
  determinacy, the winner of a prioritized Borel game with one state and one priority has a
  memoryless winning strategy.

* `BorelMSO.Copying.eve_wins_with_two_memory_states`,
  `BorelMSO.Copying.adam_has_no_winning_strategy` and
  `BorelMSO.Copying.eve_has_no_memoryless_winning_strategy` (**Example 22**).
  A prioritized Borel game with two priorities in which Eve is the winner, wins with two
  memory states, and has no memoryless winning strategy.

  Adam's two priority choices are modelled exactly as in the paper: the two edges
  `(v, 1, v0)` and `(v, 2, v0)` from his node to the same child.  The game therefore has a
  single state (`BorelMSO.Copying.game_has_one_state`) and Adam's choice is invisible in
  Eve's current position, exactly as in Example 22.

* `BorelMSO.TreeGame.exists_twoMemory_of_win_prio` (**Proposition 24**).
  In a prioritized Borel game with two priorities, a player who has a winning strategy has
  a winning strategy using only two states of memory.

* `BorelMSO.TreeGame.exists_memoryless_of_alternatingly_nested` (**Proposition 26**).
  If the sets of branches of a prioritized Borel game are alternatingly nested — `W p ⊆ W i`
  for `i < p` with `p` odd, and `W i ⊆ W p` for `i < p` with `p` even — then a player who
  has a winning strategy has a memoryless winning strategy.  The memoryless strategy
  replays the given winning strategy after a *worst* history reaching the current position,
  the order on histories being the one of the paper (profiles read as base-`C` numbers).

* `BorelMSO.TreeGame.determined_of_borel` and `BorelMSO.TreeGame.prioDetermined`
  (**Borel determinacy for the games of the paper**).
  A game on a tree-like arena whose set of winning plays is Borel is determined; in
  particular every prioritized Borel game is determined.  The proof encodes a game on a
  tree-like arena as a Gale–Stewart game and applies Martin's theorem as formalized in the
  `borel_det` package.

* `BorelMSO.TreeGame.prop23`, `BorelMSO.TreeGame.prop24`, `BorelMSO.TreeGame.prop26` and
  `BorelMSO.TreeGame.prop27` (**Propositions 23, 24, 26 and 27, as stated in the paper**).
  Combining the one-sided results above with determinacy gives the statements of the paper:
  in a prioritized Borel game (finitely many states, labels `{1, …, k}`) with Borel sets
  `W i`, *the winner* has a memoryless winning
  strategy when there is one priority (Proposition 23) or when the sets are alternatingly
  nested (Proposition 26), and a winning strategy with two, resp. `k`, memory states with
  two priorities (Proposition 24), resp. with one state and `k` priorities
  (Proposition 27).

* `BorelMSO.remark20` (**Remark 20**).
  If every prioritized Borel game with finitely many states is won with finite memory
  (`BorelMSO.FiniteMemoryPrioDetermined`, the qualitative part of Conjecture 19), then for
  a fixed finite set of states `Q` and a fixed number `k` of priorities there is a constant
  `c` such that in *every* prioritized Borel game with states `Q` and priorities
  `{1, …, k}` one of the players wins with at most `c` memory states.
  The proof is the one sketched in the paper: games needing more and more memory are
  combined into a single game (`BorelMSO.Remark20.combGame`) in which Adam walks down the
  leftmost branch, enters the `i`-th game at the `i`-th node, and loses if he stays on the
  leftmost branch forever; a finite-memory winning strategy of the combined game projects
  onto the copies.  Determinacy is used, as in the paper, to assume that Eve is the winner
  of each of the combined games.  Taking `Q = Fin n` gives the statement in the form of the
  paper — a constant `c` for each pair `(n, k)` — which is `BorelMSO.remark20_fin`.

* `BorelMSO.MSO.example3_true_borel`, `BorelMSO.MSO.example3_true_mso` and
  `BorelMSO.MSO.example3_false_nodes` (**Example 3**).
  The sentence "every chain for the prefix order has an upper bound"
  (`BorelMSO.MSO.limitSentence`) holds in `2^{≤ω}`, in MSO and in Borel MSO, and fails in the
  structure `2^*` of nodes.

* `BorelMSO.MSO.example4_borel` and `BorelMSO.MSO.example4_mso` (**Example 4**).
  The sentence `BorelMSO.MSO.detSentence`, expressing that every Gale–Stewart game is
  determined (strategies being sets of nodes), is true in Borel MSO (Martin's theorem) and
  false in unrestricted MSO (a non-determined game built with the axiom of choice,
  `BorelMSO.MSO.exists_not_determined`).

* `BorelMSO.claim14_deterministic` and `BorelMSO.Automaton.stratLang_deterministic`
  (**determinism remarks of Section 4.2**).
  The automaton of Claim 14 is deterministic (`BorelMSO.Automaton.IsDeterministic`: one
  initial state and functional transitions, hence at most one accepting run), and the
  strategy language of the proof of Lemma 12 is recognized by a deterministic automaton.

* `BorelMSO.TreeGame.memBounded_of_isBoolFsigmaN` (**Section 5.2.1, Conjecture 19 for low
  complexity**).
  If every winning set `W i` of a prioritized Borel game with finitely many states is a
  Boolean combination of at most `m` `Fσ` sets (`BorelMSO.IsBoolFsigmaN`), one of the players
  wins with at most `fsigmaBound k m` memory states, a bound depending only on `k` and `m`.

* `BorelMSO.simplificationConjecture_iff_conjecture19` (**Section 5.2.1, the simplification
  conjecture**).
  `BorelMSO.SimplificationConjecture` says that whenever Eve wins a prioritized Borel game,
  the winning sets can be replaced by smaller sets, each a Boolean combination of boundedly
  many `Fσ` sets (the bound being computable from `|Q|` and `k`), for which Eve still wins.
  It is equivalent to Conjecture 19 (for the direction towards Conjecture 19, a game won by
  Adam is handled through the dual game, as in the paper).

* `BorelMSO.TreeGame.remark25` (**Remark 25**).
  Let `σ` be a winning strategy of Eve in a prioritized Borel game with a single state
  (`g.OneState`) and two priorities, and let `τ = BorelMSO.TreeGame.prop24Strat g σ` be the
  strategy with two memory states built from it in the proof of Proposition 24
  (`BorelMSO.TreeGame.prop24Strat_winning`).  Let `W_σ` be the closed set of branches that
  can be produced when Eve follows `σ`.  The maximal profile at a node
  (`BorelMSO.TreeGame.nodeMaxProf`) increases or decreases at a child when the padded
  maximal profile grows or shrinks lexicographically (`BorelMSO.TreeGame.incNodes`,
  `BorelMSO.TreeGame.decNodes`).
  * `W'₁ = BorelMSO.TreeGame.remark25W1 g σ`: the branches of `W_σ` with finitely many
    witnesses (`BorelMSO.TreeGame.witNodes`);
  * `W'₂ = BorelMSO.TreeGame.remark25W2 g σ`: the branches of `W_σ` that contain infinitely
    many witnesses, or along which the maximal profile decreases only finitely often and
    increases infinitely often.

  Then `W'₁ ⊆ W₁` and `W'₂ ⊆ W₂`; every play consistent with `τ` follows a branch of `W'₁` if
  priority 2 occurs finitely often, and of `W'₂` otherwise; so `τ` is still winning for the
  winning sets `W'₁, W'₂` (`BorelMSO.TreeGame.remark25W g σ`).  Finally `W'₁` is `Fσ` and
  `W'₂` is a Boolean combination of four `Fσ` sets.

* `BorelMSO.ManyPrio.prop40` (**Proposition 40**).
  For every `k ≥ 1` there is a prioritized Borel game with a **single state** (`Q = Unit`)
  and `k` priorities in which Eve wins with `k` memory states, and in which no strategy of
  Eve with fewer memory states wins.  As in Figure 2 of the paper, Adam has `k` edges to the
  same child, labelled `1, …, k`; Eve's choice of one of `k` children is encoded on the
  binary tree by the number of left moves before her next right move, which needs no extra
  state.  Since the game has one state, the upper bound of Proposition 27
  (`BorelMSO.TreeGame.exists_kMemory_of_win_oneState`) applies to it, and is attained.

* `BorelMSO.TreeGame.exists_kMemory_of_win_oneState` (**Proposition 27**).
  A one-state `TreeGame` (`TreeGame.OneState`: two positions with the same node are equal)
  together with a priority function on its edges, with priorities in `{1, …, k}`: if Eve
  wins, then she wins with a strategy using `k` states of memory (`TreeGame.UsesMemory τ
  (Fin k)`).  The proof works directly with the strategies, histories, plays and memory
  structures of `TreeGame`.  As in the paper, what matters about an edge is the pair
  (direction, priority), read off by `TreeGame.mvOf`.

  The core of the proof, `BorelMSO.Prop27.exists_kMemory_of_win_normalized`, treats the
  normal form of the paper (every node of Eve is either branching or pick-priority) and
  follows the paper's Claims 28–39: the tree is labelled with the witness/code functions
  (`BorelMSO/Memory/Prop27/Label.lean`), the new strategy and its memory are defined in
  `BorelMSO/Memory/Prop27/Strategy.lean`, plays consistent with it are analysed in
  `BorelMSO/Memory/Prop27/Run.lean` and `BorelMSO/Memory/Prop27/Limit.lean`, the two cases
  of the analysis are treated in `BorelMSO/Memory/Prop27/CaseA.lean` and
  `BorelMSO/Memory/Prop27/CaseB1.lean`–`CaseB3.lean`, and everything is assembled in
  `BorelMSO/Memory/Prop27/Normalized.lean`.

  The normal form is then removed (`BorelMSO/Memory/Prop27/SplitGame.lean` and
  `BorelMSO/Memory/Prop27/Split.lean`): every node of the game is split into two
  (`BorelMSO.Prop27.splitGame`, again a one-state `TreeGame`), the player first choosing a
  direction — with priority `1`, and only among the directions available in the original
  game — and then, one step later, the label of the original edge, with its priority.  The
  split game is normalized and has the same priority bound, the winning condition is
  transported by keeping only the directions at even depth, and strategies are transferred
  in both directions without changing the memory (`liftStrat`, `projStrat`).

* `BorelMSO.ThreePrio.prop41` (**Proposition 41**, Section 5.3.2), with
  `BorelMSO.ThreePrio.lemma42` (**Lemma 42**).
  The game `Gₛ` of the paper is defined from scratch in `BorelMSO/Memory/ThreePriorities/Game.lean`
  and is played on a `2s`-branching tree, as in the paper.  For every `s ≥ 1`: Eve wins `Gₛ` with the finite
  memory `Fin s → Bool`, that is with `2 ^ s` memory states
  (`BorelMSO.ThreePrio.altStrat_wins`, Eve alternating her two moves separately at each
  level), while *every* winning strategy of Eve with a finite memory `M` satisfies
  `s + 1 ≤ Nat.card M`: she requires at least `s + 1` memory states.  The lower bound is the
  proof of Lemma 42 of the paper, by induction on `s` with the stronger hypothesis that at
  every position with the state `q̂` at most `s` memory states are reachable
  (`BorelMSO.ThreePrio.ReachBound`, `BorelMSO.ThreePrio.not_wins_of_reachBound`); its two
  steps are Claim 43 (`BorelMSO.ThreePrio.claim43`) and Claim 44
  (`BorelMSO.ThreePrio.claim44`).

* `BorelMSO.ThreePrio.prop41_binary` (**Proposition 41** on the binary tree).
  The files `BorelMSO/Memory/ThreePriorities/Binary/*.lean` carry out the simulation of
  `Gₛ` on the binary tree that Section 5.3 of the paper sketches.  The result is a
  prioritized Borel game in the sense of `BorelMSO.TreeGame`, with finitely many states,
  priorities `{1, 2, 3}` and Borel winning sets.  In this game Eve wins with `2 ^ s` memory
  states and has no winning strategy with at most `s` memory states.  A move of `Gₛ` to the
  child `c` becomes a block of `2s` binary moves: `c` right moves followed by left moves.
  Every play of `Gₛ` encodes a play of the binary game (`Bin.encPlay`), and every binary play
  is such an encoding (`Bin.exists_decode`).  The winner is preserved
  (`Bin.win_iff_prioWin`), and memory strategies transfer in both directions with the same
  memory (`Bin.liftStrat`, `Bin.altB`).  The binary game uses more states than `Gₛ`: each
  state also records the offset in the current block and the chosen target.

* `BorelMSO.Automaton.lang_prod` and `BorelMSO.Automaton.lang_sum` (**Lemma 8**).
  Languages of Borel trees recognized by nondeterministic Muller automata are closed under
  intersection and union.

* `BorelMSO.Automaton.lang_project` (**Lemma 9**).
  These languages are also closed under projection along a map of alphabets.  The proof
  constructs a Borel tree over the larger alphabet, which requires knowing that every set
  of nodes of `2^{≤ω}` is Borel and that the set of states occurring infinitely often along
  a branch depends on the branch in a Borel way.

* `BorelMSO.Automaton.mem_lang_iff_exists_winningStrat` (**Lemma 11**).
  A Borel tree is accepted by a nondeterministic Muller automaton on Borel trees if and only
  if Eve has a winning strategy in the corresponding acceptance game (at a position `(v, q)`
  Eve chooses an available transition and Adam then chooses a child).  Since the history of
  a play consistent with a strategy is determined by the node it has reached, a strategy of
  Eve is given by the state at the root together with the pair of states put at the two
  children of every node (`BorelMSO.Automaton.EveStrat`).  Turning a winning strategy into
  an accepting run requires the states put on the branches to form a Borel labelling; they
  are chosen as a function of the set of states seen infinitely often along the branch and
  of the label of the branch, of which there are only finitely many combinations.

* `BorelMSO.Automaton.emptinessTest_eq_true_iff` and
  `BorelMSO.Automaton.decidableLangNonempty` (**Lemma 7**).
  Emptiness of a nondeterministic Muller automaton on Borel trees is decidable:
  `BorelMSO.Automaton.emptinessTest` is a computable Boolean function which returns `true`
  exactly on the automata accepting some Borel tree.  The chain of reductions is:
  `BorelMSO.Automaton.lang_nonempty_iff_classical` (emptiness on Borel trees reduces to
  emptiness of an associated classical Muller tree automaton, over `2*`), then
  `BorelMSO.MullerTreeAut.hasRun_iff_toParity_hasRun` (the latest appearance record turns
  the Muller condition into a parity condition, the sequence-level statement being
  `BorelMSO.LARSeq.exists_even_maxInfOften_iff`), then
  `BorelMSO.ParityTreeAut.hasRun_iff_hasMemorylessRun` (a parity tree automaton with a run
  has a positional run — this is where the nonemptiness game
  `BorelMSO.ParityTreeAut.gameArena`, a finite parity game, and its positional determinacy
  `BorelMSO.FinGame.Arena.determined` are used), and finally
  `BorelMSO.ParityTreeAut.hasRun_iff_criterion`, a criterion on the finitely many
  positional strategies which is decidable by finite reachability computations.
  The resulting procedure is a brute-force search: it is correct and computable, but makes
  no attempt at efficiency.

* `BorelMSO.FinGame.Arena.determined`.
  Parity games on a finite arena are positionally determined: in every subarena, both
  players have positional strategies such that each vertex is won by one of them.  The proof
  is Zielonka's induction on the number of vertices, using attractors
  (`BorelMSO/Emptiness/Attractor.lean`); the case of an odd maximal priority is obtained from the
  even case by passing to the dual arena.

* `BorelMSO.Pt.instTopologicalSpace` (**the topology of `2^{≤ω}`**).
  The base of the topology consists of the singletons `{w}` of the nodes `w ∈ 2^*` and of the
  sets `Ub w` of the branches extending a node `w`.  Nodes are isolated points
  (`BorelMSO.Pt.isOpen_singleton_node`, `BorelMSO.Pt.isClosed_singleton_node`), points are
  closed (`BorelMSO.Pt.isClosed_singleton`), the set of branches is clopen and the inclusion
  of the Cantor space `2^ω` into `2^{≤ω}` is a closed embedding
  (`BorelMSO.Pt.continuous_branch`, `BorelMSO.Pt.isClosed_image_branch`).  The sets
  `U w = {x | w ⊑ x}` of all points extending a node are open (`BorelMSO.Pt.isOpen_U`).

* `BorelMSO.Pt.measurableSet_of_subset_nodeSet` (**every set of nodes is Borel**).
  Nodes are isolated points and there are only countably many of them, so every set of
  nodes is a countable union of open singletons, hence Borel.

* `BorelMSO.Pt.measurableSet_iff_branchPart` (**Borel sets are determined on the
  branches**).
  A subset `S` of `2^{≤ω}` is Borel if and only if its restriction to the branches,
  `BorelMSO.Pt.branchPart S = {b ∈ 2^ω | b ∈ S}`, is a Borel subset of the Cantor space:
  the inclusion of `2^ω` is continuous, and conversely the nodes of `S` always form a Borel
  set while the image of a Borel set of branches is Borel
  (`BorelMSO.Pt.measurableSet_image_branch`).

* `BorelMSO.isCoBuchi_iff_isFsigma` (**Section 4.3**).
  In the space `2^ω` of branches, the sets described by a co-Büchi condition on the visited
  nodes — the branches visiting a fixed set of nodes only finitely often — are exactly the
  `Fσ` sets, that is, the countable unions of closed sets.  The construction of the set of
  nodes from a countable union of closed sets uses a counter that increases whenever the
  current node leaves the tree of prefixes of the closed set indexed by the current value of
  the counter.  `BorelMSO.mullerNodesSet_eq_boolean` and the accompanying lemmas record
  the second half of the discussion of that section: the Boolean combinations of co-Büchi
  conditions over a fixed finite family of sets of nodes are exactly the Muller conditions,
  where membership only depends on which of these sets are visited infinitely often.

* `BorelMSO.Conjecture2`, `BorelMSO.Conjecture19` and
  `BorelMSO.conjecture2_iff_conjecture19`.
  The two conjectures are stated in the form given in the paper: one of the players has a
  winning strategy using finite memory, *and* an upper bound on the memory size is a
  computable function of the number of states (Conjecture 2), resp. of the number of states
  and the number of priorities (Conjecture 19).  Formally each conjecture asserts the
  existence of a `Computable` bound `bound` such that the game is won with at most
  `bound |Q|` (resp. `bound |Q| k`) memory states
  (`BorelMSO.MemBoundedDetermined`).  The two conjectures are equivalent, with explicit
  computable bounds: recording the priority of the last edge in the state turns a
  prioritized game with `n` states and `k` priorities into a Muller–Borel game with
  `n * (k+1)` states, whence the bound `bound (n * (k+1)) * (k+1)`; conversely, the latest
  appearance record turns a Muller–Borel game with `n` states into a prioritized game with
  `n * n^n` states and `n * 2^n` priorities, whence the bound
  `bound (n * n^n) (n * 2^n) * n^n`.

* `BorelMSO.Automaton.claim13` and `BorelMSO.Automaton.claim13_complement`
  (**Claim 13**, the step of Lemma 12 that uses the conjecture).
  As in the paper, the acceptance game is only built for *total* automata, which have a
  transition from every state for every input letter (`BorelMSO.Automaton.IsTotal`); this is
  ensured at the level of automata by adding a rejecting sink state
  (`BorelMSO.Automaton.complete`, which is total by `BorelMSO.Automaton.isTotal_complete`
  and recognizes the same language by `BorelMSO.Automaton.lang_complete`).
  The acceptance game of a total automaton `A` (`hA : A.IsTotal`) on a Borel tree `t` is
  presented as a game on a
  tree-like arena `BorelMSO.Automaton.accGame A hA t q0`, following the paper: a node of even
  depth of the game carries a state of the automaton and belongs to Eve, who chooses an
  available transition and moves to the left child; the node of odd depth reached this way
  belongs to Adam, who chooses a direction; only every second direction of the game is a
  direction of the input tree (`BorelMSO.Automaton.real`,
  `BorelMSO.Automaton.realBr`).  Totality of `A` makes every position of the arena have an
  outgoing edge, so the game has no sink positions; its states are the `|Q| + |Q|²` states
  and pairs of states of `BorelMSO.Automaton.AccSt`.  The winning condition is a
  Muller–Borel condition (`BorelMSO.Automaton.isBorelBranchSet_accW`), so Conjecture 2
  applies and gives a memory bound computable from the number of states
  (`BorelMSO.Automaton.claim13`).  Strategies of Eve are transported in both directions
  between this game and the presentation of Lemma 11
  (`BorelMSO.Automaton.eve_wins_accGame`,
  `BorelMSO.Automaton.isWinningStrat_stratOfTree`), which gives
  `BorelMSO.Automaton.mem_lang_iff_eve_wins` and finally
  `BorelMSO.Automaton.claim13_complement`: assuming Conjecture 2, there is a computable
  `bound` such that for every total automaton and every Borel tree `t`,

      t ∉ L(A)  ↔  for every initial state, Adam has a valid winning strategy of the
                   acceptance game using at most `bound |Q|` memory states.

* `BorelMSO.Automaton.lemma12_of_mcNaughton` and
  `BorelMSO.Automaton.lemma12_of_buchiDeterminization` (**Lemma 12**).
  Assuming Conjecture 2 *and* McNaughton's determinization theorem for ω-word automata
  (`BorelMSO.McNaughton`), the languages of Borel trees recognized by nondeterministic
  Muller automata are closed under complementation.  The steps of the proof are the
  ones of the paper.

  0. The automaton is made total by adding a rejecting sink state
     (`BorelMSO.Automaton.complete`), without changing its language
     (`BorelMSO.Automaton.lang_complete`); the remaining steps are applied to the total
     automaton, whose acceptance game is defined.
  1. Claim 13 above turns "`t` is rejected" into "for every initial state, Adam wins the
     acceptance game with at most `m` memory states", `m` being computable from the number
     of states of the automaton.
  2. Such a strategy of Adam is the same thing as a labelling of the nodes of the input tree
     by the finite alphabet `BorelMSO.Automaton.StratLabel Q m` of local strategy data —
     the direction he chooses and the two memory updates — one for each possible initial
     state.  The two directions of this correspondence are
     `BorelMSO.Automaton.exists_adamStrat_of_label` and
     `BorelMSO.Automaton.exists_label_of_adamStrat`: the labelling describes a winning
     strategy of Adam exactly when, for every branch, no play consistent with it along that
     branch is winning for Eve (`BorelMSO.Automaton.EveWinsAlong`).
  3. `EveWinsAlong` only depends on the ω-word read along the branch and on the label of the
     branch, and is recognized by the nondeterministic Muller automaton on ω-words
     `BorelMSO.Automaton.eveNMuller` (`BorelMSO.Automaton.accepts_eveNMuller_iff`).
     Since what has to be checked is its *complement*, and since the automata run along the
     branches must be deterministic (one labelling of a node has to be correct for all the
     branches through it at once), McNaughton's theorem is applied
     (`BorelMSO.exists_dmuller_compl`); the resulting family of deterministic Muller
     automata, one for each letter, is turned into a Muller automaton on Borel trees by
     Claim 14 (`BorelMSO.claim14`), and the complement automaton is the projection of that
     automaton along the forgetting of the guessed strategy (Lemma 9).

  Since McNaughton's theorem is proved in this project (`BorelMSO.mcNaughton`, through
  Safra's construction), the form of Lemma 12 that only assumes Conjecture 2,
  `BorelMSO.Automaton.lemma12`, is available in `BorelMSO/Complementation/Lemma12.lean`.  The
  effectiveness part of Lemma 12 — the complement automaton can be *computed* — is
  `BorelMSO.Automaton.complE` together with
  `BorelMSO.Automaton.lang_complE_of_memoryBound` in `BorelMSO/Complementation/EffCompl.lean`: every
  step of the construction above (the ω-word automaton, its translation into a Büchi
  automaton, Safra's determinization, complementation, Claim 14 and the projection) is
  redone as a computable function on effective presentations.

* `BorelMSO.mcNaughton_of_buchiDeterminization`.
  McNaughton's determinization theorem follows from the determinization of nondeterministic
  *Büchi* automata (`BorelMSO.BuchiDeterminization`, Safra's theorem), which is the
  standard route: `BorelMSO/Automata/MullerToBuchi.lean` builds from a nondeterministic Muller
  automaton `N` an equivalent nondeterministic Büchi automaton `N.toBuchi`
  (`BorelMSO.NMuller.accepts_toBuchi`), which guesses the set `F` of states that the run
  will visit infinitely often — the guess has to be accepting for `N` — and then checks with
  a round-robin counter that the run stays inside `F` and visits every state of `F`
  infinitely often.

* `BorelMSO.buchiDeterminization` (**Safra's determinization theorem**) and
  `BorelMSO.mcNaughton` (**McNaughton's theorem**).
  Safra's construction is formalized in `BorelMSO/Safra/Tree.lean`,
  `BorelMSO/Safra/Run.lean`, `BorelMSO/Safra/Sound.lean`,
  `BorelMSO/Safra/Complete.lean` and `BorelMSO/Safra/Main.lean`: the states of the
  deterministic automaton are the Safra trees over the state set of the Büchi automaton,
  presented as functions from the positions of bounded length to pairs (label, mark), and the
  acceptance condition is the Muller condition "some position is present in all the trees
  seen infinitely often, and marked in one of them".  Soundness uses a Kőnig argument on the
  partial runs between two consecutive markings; completeness tracks the deepest node whose
  label contains the current state of a fixed accepting run.

* `BorelMSO.TreeGame.not_winning_both`.
  A sanity property of the framework: the two players cannot both have a winning strategy.

* `BorelMSO.MSO.Fml` and `BorelMSO.MSO.Sat` (**the logic**).
  Monadic second-order logic over the structure `2^{≤ω}`: element and set variables (de
  Bruijn indices for both), the atomic formulas `x ∈ X`, `x ⊑ y` and `x ≤lex y`, Boolean
  connectives and both quantifiers.  The satisfaction relation takes as a parameter the
  family `U` of sets over which the set quantifiers range; `BorelMSO.MSO.borelU` gives
  *Borel MSO* and `BorelMSO.MSO.boolFsigmaU` the restriction of Theorem 16.  A valuation of
  `n` element variables and `m` set variables is encoded as a tree over the alphabet
  `BorelMSO.MSO.Alph n m`, an element variable being encoded by a track which must be a
  singleton (`BorelMSO/MSO/Track.lean`).

* `BorelMSO.MSO.exists_automaton`, `BorelMSO.MSO.exists_formula` and
  `BorelMSO.MSO.theorem15` (**Theorem 15**).
  Assuming Conjecture 2, a formula whose free variables are in the context `(n, m)` is
  translated into a nondeterministic Muller automaton on Borel trees recognizing exactly the
  encodings of the valuations that satisfy it: the atomic formulas are handled by the
  automata of `BorelMSO/MSO/Atomic.lean`, conjunction and disjunction by Lemma 8,
  negation by Lemma 12 (the only step using the conjecture), and each quantifier by the
  projection forgetting one track (Lemma 9).  Conversely — and unconditionally — the language
  of an automaton is defined by the formula `BorelMSO.MSO.autFml`, which states the
  existence of an accepting run.  Together (`BorelMSO.MSO.theorem15`) the automata and the
  formulas of Borel MSO define the same languages of trees.
  `BorelMSO.MSO.sentence_iff_lang_nonempty` is the route of the paper to decidability of
  the theory: the truth of a sentence is equivalent to the nonemptiness of an automaton over
  a one-letter alphabet, which is decidable by Lemma 7
  (`BorelMSO.Automaton.emptinessTest_eq_true_iff`).

* `BorelMSO.MSO.theorem15_effective` and `BorelMSO.MSO.borelMSO_decidable`
  (**Theorem 15: effectiveness and decidability**).
  The automata of the model carry arbitrary transition *relations*, so nothing can be
  computed from them; the effective statements are therefore about the *effective
  presentations* `BorelMSO.EAut` of `BorelMSO/Automata/EffAut.lean`, whose data are Boolean
  functions on a state space with computable `Fintype` and `DecidableEq` instances.  Both
  translations are then computable Lean functions: `BorelMSO.MSO.toAutB` computes an
  automaton from a formula (correctness: `BorelMSO.MSO.toAutB_lang_eq`, using the
  effective atomic automata, the effective product/union/projection and the effective
  complementation of `BorelMSO/Complementation/EffCompl.lean`), and `BorelMSO.MSO.fmlOfE` computes
  a formula from an automaton (correctness: `BorelMSO.MSO.fmlOfE_spec`).  The only
  non-computed ingredient is the memory bound of Claim 13, which
  `BorelMSO.Automaton.exists_memoryBound` provides *computably* from Conjecture 2.
  Decidability follows: `BorelMSO.MSO.decideSentence bnd` is a computable Boolean
  function of the formula — translate the sentence into an automaton over the one-letter
  alphabet and apply the emptiness test of Lemma 7 — and
  `BorelMSO.MSO.decideSentence_eq_true_iff` shows that it answers `true` exactly on the
  true sentences, so that, assuming Conjecture 2, the Borel MSO theory of `2^{≤ω}` is
  decidable (`BorelMSO.MSO.borelMSO_decidable`).  "Computable" here means *computable as
  a Lean function*: `decideSentence` is an executable definition, no `noncomputable`
  ingredient enters it.  No claim is made about efficiency — the emptiness test of Lemma 7
  is a brute-force search over positional strategies, so the procedure is not usable in
  practice beyond trivial inputs.

* `BorelMSO.MSO.claim17` (**Claim 17**).
  If a tree whose label preimages are Boolean combinations of `Fσ` sets is accepted by the
  projection of an automaton along `f`, then it is the projection of a tree with the same
  property that is accepted by the automaton.  The proof follows the paper: starting from an
  accepting run on some tree projecting to `t`, the labels of the tree and of the run are kept
  on the nodes and, on every branch, replaced by a pair fixed in advance for the set of states
  occurring infinitely often along the branch and the label of `t` there
  (`BorelMSO.MSO.onBranches`).  The new labels only depend on these two data — a Muller
  condition, hence a Boolean combination of co-Büchi conditions, hence of `Fσ` sets
  (`BorelMSO.MSO.isBoolFsigmaBranch_infSet_eq`, `BorelMSO.isCoBuchi_iff_isFsigma`), and the
  label of a `Bool(Fσ)` tree (`BorelMSO.MSO.isBoolFsigmaTree_of_branch_eq`).  As in the paper,
  no finite-memory argument, and therefore no conjecture, is needed for this.

* `BorelMSO.MSO.sat_boolFsigma_iff` and `BorelMSO.MSO.theorem16` (**Theorem 16**).
  Assuming Conjecture 2, for every formula and every valuation whose sets are Boolean
  combinations of `Fσ` sets, the Borel semantics and the `Bool(Fσ)` semantics agree
  (statement (⋆) of the paper); in particular Borel MSO and the restricted logic have the
  same true sentences.  The interesting case of the induction is the existential set
  quantifier: the valuation is encoded as a tree, the quantified formula is turned into an
  automaton by Theorem 15, the quantifier becomes a projection, and Claim 17 replaces the
  Borel witness by a Boolean combination of `Fσ` sets.

  Here "Boolean combination of `Fσ` sets" has its literal meaning inside the space `2^{≤ω}`:
  `BorelMSO.MSO.IsBoolFsigma` is the Boolean algebra of subsets of `2^{≤ω}` generated by the
  `Fσ` sets, that is, by the countable unions of closed sets.  Because nodes are isolated
  points, every set of nodes is `Fσ` (`BorelMSO.Pt.isFsigma_of_subset_nodeSet`), so the
  condition constrains the branches only: a set is a Boolean combination of `Fσ` sets exactly
  when its set of branches is a Boolean combination of `Fσ` subsets of the Cantor space
  (`BorelMSO.MSO.IsBoolFsigma.branchPart`, `BorelMSO.MSO.IsBoolFsigma.of_branchPart`).  On
  the branches this is the restriction
  discussed in Section 4.3 of the paper, where `Fσ` sets are described by co-Büchi
  conditions.

## Scope

The following points of the paper are *not* formalized, and the statements above are exactly
what is proved:

* **Conjecture 2** (finite-memory determinacy of Muller–Borel games) is an open problem
  and appears as an explicit hypothesis wherever it is used (Claim 13, Lemma 12,
  Theorems 15 and 16, and the decision procedure).  Conjecture 19 is proved equivalent to it
  (`BorelMSO/Basic/ConjEquiv.lean`), but neither is proved.
* The general simulation of `C`-branching games by binary ones (Section 5.3, first
  paragraph) is not formalized as a theorem about arbitrary games.  It is carried out for the
  two games where it is used: Proposition 40, whose game is built on the binary tree directly,
  and Proposition 41 (`BorelMSO.ThreePrio.prop41_binary`).  The binary version of `Gₛ` has
  more states than `Gₛ`, but still finitely many; the statement of Proposition 41 does not
  concern the number of states.
* Section 6 of the paper (generalizations) is not formalized.
* The decision procedure for Borel MSO is correct and executable, but no efficiency claim is
  made about it.


==> anc/lean-formalization/deps/PORTING-NOTES.md <==
# The `borel_det` dependency

`deps/borel_det` is a copy of the Lean formalization of Borel determinacy by Sven Manthe
("A formalization of Borel determinacy in Lean"), added to this project as a Lake path
dependency (see `lakefile.toml`).  It provides
`GaleStewartGame.borel_determinacy`, which is used here to state the memory results of the
paper in the form "some player has a finite-memory winning strategy".

The copy is kept as close as possible to the original.  The only changes are the ones needed
to compile against the Mathlib version pinned by this project (`v4.28.0`), which is about two
weeks newer than the one the original was written against; in that window Mathlib removed the
class `HasForget` in favour of the new `ConcreteCategory` API and made a few small renames.
The changes are:

* `BorelDet/Basic/general.lean`: `hwo.trichotomous` → `trichotomous_of wo`.
* `BorelDet/Basic/misc_cat.lean`: the lemmas that were stated for a category with a
  `HasForget` instance are removed; only their versions for the category of types remain,
  now proved directly.
* `BorelDet/Tree/len_tree_hom.lean`: the `HasForget Trees` instance is replaced by an explicit
  `CoeSort` instance (through the auxiliary abbreviation `nodes`), a `FunLike` instance on the
  morphisms, the forgetful functor `forgetTrees` together with its faithfulness, an
  extensionality lemma, and the `Trees`-versions of the `cancel_inv_*`/`*_id_apply` lemmas.
* Every occurrence of `forget Trees` is replaced by `forgetTrees`, and the occurrences of
  `ConcreteCategory.hom_ext`, `CategoryTheory.id_apply` and `CategoryTheory.comp_apply` (all
  of which were used for `Trees`) by the corresponding `trees_*` lemmas.
* A handful of proofs in `BorelDet/Tree/tree_lim.lean`, `BorelDet/Proof/build_levelwise.lean`
  and `BorelDet/Proof/covering_closed_game.lean` are adapted to the resulting simp-normal
  forms, and `Eq.subset`'s implicit arguments are now named `a`, `b` instead of `s`, `t`
  (`BorelDet/Applications/Meager.lean`, `BorelDet/Proof/covering_closed_game.lean`).

No statement of the original development was weakened, and the library still builds without
`sorry`.


==> anc/lean-formalization/deps/borel_det/BorelDet.lean <==
import BorelDet.Proof.borel_determinacy
import BorelDet.Game.undetermined
import BorelDet.Applications.Choquet

==> anc/lean-formalization/deps/borel_det/BorelDet/Applications/AI_BanachMazur.lean <==
/-
This file was generated by AI and not checked carefully for correctness by the authors.
The generated code is due to Zar Goertzel (see
  https://github.com/sven-manthe/A-formalization-of-Borel-determinacy-in-Lean/pull/1)
-/

import BorelDet.Applications.Choquet
import Mathlib.Topology.MetricSpace.Bounded
import Mathlib.Analysis.SpecificLimits.Basic
import Mathlib.Topology.Bornology.Basic
import Mathlib.Order.Zorn
import Mathlib.Topology.Baire.Lemmas

open GaleStewartGame
open Descriptive
open Choquet

variable {X : Type*} (V : Set (Set X)) (PO : Set (Set X))

namespace BanachMazur

open Topology

variable {X : Type*} [TopologicalSpace X]

/-- The usual Banach–Mazur game data: a family `W` of nonempty open sets that refines every nonempty
open set. -/
structure Family (X : Type*) [TopologicalSpace X] where
  W : Set (Set X)
  isOpen_mem : ∀ {U}, U ∈ W → IsOpen U
  nonempty_mem : ∀ {U}, U ∈ W → U.Nonempty
  nonempty : ∃ U, U ∈ W
  refine_open : ∀ {U}, IsOpen U → U.Nonempty → ∃ V, V ∈ W ∧ V ⊆ U

namespace Family

variable (F : Family X)

noncomputable def default : F.W :=
  ⟨F.nonempty.choose, F.nonempty.choose_spec⟩

noncomputable def chooseIn (U : Set X) (hUo : IsOpen U) (hUne : U.Nonempty) : F.W :=
  ⟨(F.refine_open (U := U) hUo hUne).choose, (F.refine_open (U := U) hUo hUne).choose_spec.1⟩

lemma chooseIn_subset (U : Set X) (hUo : IsOpen U) (hUne : U.Nonempty) :
    (F.chooseIn U hUo hUne : Set X) ⊆ U :=
  (F.refine_open (U := U) hUo hUne).choose_spec.2

end Family

/-- Player I wins iff `A` meets the intersection of the played sets. -/
def payoffHits (A : Set X) : Set (Set X) := {s | (A ∩ s).Nonempty}

def game (F : Family X) (A : Set X) : Game F.W :=
  interGame (X := X) (V := F.W) (PO := payoffHits (X := X) A)

section Meagre

variable (F : Family X) {A : Set X}

noncomputable def preAvoidMeagre (hA : IsMeagre A) : PreStrategy (chainTree F.W) Player.one := by
  let N : ℕ → {t : Set X // IsNowhereDense t} :=
    Classical.choose (hA.eq_countable_union_isNowhereDense)
  -- On Player II positions, allow all moves staying inside the current open set and outside
  -- `closure (N k)`, where `k` is the move number of Player II (computed from the length).
  refine fun x hp => by
    have hxne : x.val ≠ [] := by
      intro h0
      have : x.val.length % 2 = 0 := by simp [h0]
      -- Contradiction: Player II moves on odd positions.
      have : x.val.length % 2 = 1 := by simpa [IsPosition, Player.toNat] using hp
      omega
    let Uel : F.W := x.val.getLast hxne
    let U : Set X := (Uel : Set X)
    let k : ℕ := x.val.length / 2
    exact {a | (a.val : Set X) ⊆ U ∩ (closure (N k : Set X))ᶜ}

noncomputable def quasiAvoidMeagre (hA : IsMeagre A) : QuasiStrategy (chainTree F.W) Player.one := by
  let P : PreStrategy (chainTree F.W) Player.one := preAvoidMeagre (F := F) (A := A) hA
  refine ⟨P, ?_⟩
  intro x hp
  -- Produce one legal move using the basis property inside `U ∩ (closure (N k))ᶜ`.
  let N : ℕ → {t : Set X // IsNowhereDense t} :=
    Classical.choose (hA.eq_countable_union_isNowhereDense)
  have hxne : x.val ≠ [] := by
    intro h0
    have : x.val.length % 2 = 0 := by simp [h0]
    have : x.val.length % 2 = 1 := by simpa [IsPosition, Player.toNat] using hp
    omega
  let Uel : F.W := x.val.getLast hxne
  let U : Set X := (Uel : Set X)
  have hUo : IsOpen U := F.isOpen_mem (U := U) Uel.property
  have hUne : U.Nonempty := F.nonempty_mem (U := U) Uel.property
  let k : ℕ := x.val.length / 2
  have hDense : Dense (closure (N k : Set X))ᶜ := by
    have hNW : IsNowhereDense (closure (N k : Set X)) := (N k).2.closure
    have : IsOpen (closure (N k : Set X))ᶜ ∧ Dense (closure (N k : Set X))ᶜ := by
      simpa using (isClosed_isNowhereDense_iff_compl (s := closure (N k : Set X))).1
        ⟨isClosed_closure, hNW⟩
    exact this.2
  have hU'ne : (U ∩ (closure (N k : Set X))ᶜ).Nonempty :=
    by simpa [Set.inter_comm] using hDense.inter_open_nonempty U hUo hUne
  -- Choose a move in `F.W` refining that open set.
  let Vset : Set X := (F.refine_open (U := U ∩ (closure (N k : Set X))ᶜ)
      (hUo.inter (isOpen_compl_iff.mpr isClosed_closure)) hU'ne).choose
  have hVmem : Vset ∈ F.W := (F.refine_open (U := U ∩ (closure (N k : Set X))ᶜ)
      (hUo.inter (isOpen_compl_iff.mpr isClosed_closure)) hU'ne).choose_spec.1
  have hVsub : Vset ⊆ U ∩ (closure (N k : Set X))ᶜ := (F.refine_open (U := U ∩ (closure (N k : Set X))ᶜ)
      (hUo.inter (isOpen_compl_iff.mpr isClosed_closure)) hU'ne).choose_spec.2
  let V : F.W := ⟨Vset, hVmem⟩
  -- Show it is a legal extension in `chainTree`.
  have hVsubU : (V : Set X) ⊆ U := fun z hz => (hVsub hz).1
  have hExt : x.val ++ [V] ∈ chainTree F.W := by
    rw [concat_mem_chainTree (V := F.W)]
    refine ⟨x.prop, fun _ => ?_⟩
    exact hVsubU
  refine ⟨⟨V, hExt⟩, ?_⟩
  -- Membership in the allowed set.
  exact hVsub

theorem existsWinning_one_of_isMeagre (A : Set X) (hA : IsMeagre A) :
    (game (X := X) F A).ExistsWinning Player.one := by
  let N : ℕ → {t : Set X // IsNowhereDense t} :=
    Classical.choose (hA.eq_countable_union_isNowhereDense)
  have hAeq : A = ⋃ n, (N n : Set X) :=
    Classical.choose_spec (hA.eq_countable_union_isNowhereDense)
  -- It is easier to construct a winning *quasistrategy* and then choose a deterministic strategy.
  -- `ExistsWinning` is equivalent to the existence of a winning quasistrategy.
  refine (GaleStewartGame.Game.existsWinning_iff_quasi (G := game (X := X) F A) (p := Player.one)).2 ?_
  refine ⟨quasiAvoidMeagre (F := F) (A := A) hA, ?_⟩
  intro a ha
  -- Player II wins iff the intersection does *not* meet `A`.
  -- (The goal is expressed on streams via `Subtype.val ''`.)
  simp [game, interGame, payoffHits, Player.payoff]
  constructor
  · -- Any play compatible with the strategy is a valid play in the underlying game tree.
    exact Descriptive.Tree.body_mono (PreStrategy.subtree_sub (S := (quasiAvoidMeagre (F := F) (A := A) hA).1) ) ha
  · intro haTree hx
    rcases hx with ⟨x, hxA, hxI⟩
    -- Pick the index `k` with `x ∈ N k`.
    have hxA' : x ∈ ⋃ n, (N n : Set X) := by simpa [hAeq] using hxA
    rcases Set.mem_iUnion.mp hxA' with ⟨k, hxNk⟩
    have hxcl : x ∈ closure (N k : Set X) := subset_closure hxNk
    -- Show the intersection is contained in the (2k+1)-th played set, which the strategy ensured
    -- lies inside the complement of `closure (N k)`.
    have hxInMove : x ∈ (a.get (2 * k + 1) : Set X) := by
      have hx' := (Set.mem_iInter.mp hxI) (2 * k + 1)
      simpa using hx'
    -- Extract compatibility at the Player II move `2k+1` to show it avoids `closure (N k)`.
    have hprefix_mem :
        a.take (2 * k + 1) ∈ (quasiAvoidMeagre (F := F) (A := A) hA).1.subtree := by
      exact Descriptive.Tree.take_mem_body ha (2 * k + 1)
    let preNode : (quasiAvoidMeagre (F := F) (A := A) hA).1.subtree := ⟨_, hprefix_mem⟩
    have hpos : IsPosition preNode.val Player.one := by
      have : (2 * k + 1) % 2 = 1 := by omega
      simp [IsPosition, Player.toNat, preNode, this]
    have hnext_mem :
        preNode.val ++ [a.get (2 * k + 1)] ∈ (quasiAvoidMeagre (F := F) (A := A) hA).1.subtree := by
      have ht : a.take (2 * k + 2) ∈ (quasiAvoidMeagre (F := F) (A := A) hA).1.subtree :=
        Descriptive.Tree.take_mem_body ha (2 * k + 2)
      have htake' : a.take (2 * k + 2) = preNode.val ++ [a.get (2 * k + 1)] := by
        have hn : (2 * k + 1) + 1 = 2 * k + 2 := by omega
        simp [preNode, hn]
      simpa [htake'] using ht
    have hcompat :
        ⟨a.get (2 * k + 1), by exact hnext_mem.1⟩
          ∈ (preAvoidMeagre (F := F) (A := A) hA)
              ((PreStrategy.subtree_incl _ preNode)) (by simpa using hpos) := by
      exact (preAvoidMeagre (F := F) (A := A) hA).subtree_compatible preNode (by simpa using hpos) hnext_mem
    have hAvoid : (a.get (2 * k + 1) : Set X) ⊆ (closure (N k : Set X))ᶜ := by
      intro z hz
      have hz' : z ∈ (closure (N (preNode.val.length / 2) : Set X))ᶜ := (hcompat hz).2
      have hk : preNode.val.length / 2 = k := by
        simp [preNode]
      simpa [hk] using hz'
    have : x ∈ (closure (N k : Set X))ᶜ := hAvoid hxInMove
    exact this hxcl

end Meagre

/-- A Banach–Mazur family in the classical sense: members need not be open, but must have nonempty
interior, and the family refines every nonempty open set. This matches the setup in standard
references (e.g. Oxtoby 1957, Telgársky 1987). -/
structure FamilyBM (X : Type*) [TopologicalSpace X] where
  W : Set (Set X)
  interior_nonempty_mem : ∀ {U}, U ∈ W → (interior U).Nonempty
  nonempty : ∃ U, U ∈ W
  refine_open : ∀ {U}, IsOpen U → U.Nonempty → ∃ V, V ∈ W ∧ V ⊆ U

namespace FamilyBM

variable {X : Type*} [TopologicalSpace X] (F : FamilyBM X)

def LocalBasis : Prop :=
  ∀ x U, IsOpen U → x ∈ U → ∃ V, V ∈ F.W ∧ x ∈ V ∧ V ⊆ U

lemma nonempty_mem {U : Set X} (hU : U ∈ F.W) : U.Nonempty := by
  rcases F.interior_nonempty_mem (U := U) hU with ⟨x, hx⟩
  exact ⟨x, interior_subset hx⟩

end FamilyBM

def gameBM {X : Type*} [TopologicalSpace X] (F : FamilyBM X) (A : Set X) : Game F.W :=
  interGame (X := X) (V := F.W) (PO := payoffHits (X := X) A)

section OpenFamilyBM

variable {X : Type*} [TopologicalSpace X] [Nonempty X]

noncomputable def openFamilyBM : FamilyBM X where
  W := {U : Set X | IsOpen U ∧ U.Nonempty}
  interior_nonempty_mem := by
    intro U hU
    simpa [hU.1.interior_eq] using hU.2
  nonempty := ⟨Set.univ, isOpen_univ, Set.univ_nonempty⟩
  refine_open := by
    intro U hUo hUne
    exact ⟨U, ⟨hUo, hUne⟩, subset_rfl⟩

end OpenFamilyBM

lemma openFamilyBM_localBasis (X : Type*) [TopologicalSpace X] [Nonempty X] :
    (openFamilyBM (X := X)).LocalBasis := by
  intro x U hUo hxU
  refine ⟨U, ?_, hxU, subset_rfl⟩
  exact ⟨hUo, ⟨x, hxU⟩⟩

section ZornHelpers

open Set

variable {X : Type*} [TopologicalSpace X]

/-- `s` is dense within `U0` if every nonempty open `O ⊆ U0` meets `s`. -/
def DenseWithin (s U0 : Set X) : Prop :=
  ∀ O, IsOpen O → O ⊆ U0 → O.Nonempty → (O ∩ s).Nonempty

/-- Nonempty open subsets of an ambient set `U0`. -/
structure OpenSub (U0 : Set X) where
  set : Set X
  isOpen : IsOpen set
  nonempty : set.Nonempty
  subset : set ⊆ U0

instance (U0 : Set X) : SetLike (OpenSub U0) X where
  coe := OpenSub.set
  coe_injective' := by
    intro U V h
    cases U
    cases V
    cases h
    rfl

@[simp] lemma OpenSub.coe_set {U0 : Set X} (U : OpenSub U0) : (U : Set X) = U.set := rfl

lemma OpenSub.nonempty_mem {U0 : Set X} (U : OpenSub U0) : (U : Set X).Nonempty := U.nonempty

def OpenSub.restrict {U0 U : Set X} (h : U ⊆ U0) (V : OpenSub U) : OpenSub U0 :=
  ⟨V.set, V.isOpen, V.nonempty, V.subset.trans h⟩

lemma exists_pairwiseDisjoint_image_denseWithin
    {U0 : Set X} (hU0 : IsOpen U0)
    (f : OpenSub U0 → OpenSub U0)
    (hf : ∀ U, (f U).set ⊆ U.set) :
    ∃ 𝒰 : Set (OpenSub U0),
      𝒰.Pairwise (fun U V => Disjoint (f U).set (f V).set) ∧
      DenseWithin (⋃ U ∈ 𝒰, (f U).set) U0 := by
  let S : Set (Set (OpenSub U0)) :=
    {A | A.Pairwise (fun U V => Disjoint (f U).set (f V).set)}
  have hchain :
      ∀ c ⊆ S, IsChain (· ⊆ ·) c →
        ∃ ub ∈ S, ∀ s ∈ c, s ⊆ ub := by
    intro c hcS hc
    refine ⟨⋃₀ c, ?_, ?_⟩
    · -- pairwise disjointness is preserved along chains
      have hub :
          (⋃₀ c).Pairwise (fun U V => Disjoint (f U).set (f V).set) := by
        intro U hU V hV hUV
        rcases Set.mem_sUnion.mp hU with ⟨A, hAc, hUA⟩
        rcases Set.mem_sUnion.mp hV with ⟨B, hBc, hVB⟩
        have hAB : A ⊆ B ∨ B ⊆ A := hc.total hAc hBc
        cases hAB with
        | inl hAB =>
            have hpairB :
                B.Pairwise (fun U V => Disjoint (f U).set (f V).set) := by
              have : B ∈ S := hcS hBc
              simpa [S] using this
            exact hpairB (hAB hUA) hVB hUV
        | inr hBA =>
            have hpairA :
                A.Pairwise (fun U V => Disjoint (f U).set (f V).set) := by
              have : A ∈ S := hcS hAc
              simpa [S] using this
            exact hpairA hUA (hBA hVB) hUV
      simpa [S] using hub
    · intro s hs
      exact Set.subset_sUnion_of_mem hs
  rcases zorn_subset S hchain with ⟨M, hMmax⟩
  have hMpair :
      M.Pairwise (fun U V => Disjoint (f U).set (f V).set) := by
    simpa [S] using hMmax.1
  let Ubig : Set X := ⋃ U ∈ M, (f U).set
  have hDense : DenseWithin Ubig U0 := by
    intro O hOo hOsub hOne
    by_contra hEmpty
    have hDisj : Disjoint (O ∩ U0) Ubig := by
      refine Set.disjoint_left.2 ?_
      intro y hyO hyU
      exact hEmpty ⟨y, hyO.1, hyU⟩
    have hWopen : IsOpen (O ∩ U0) := hOo.inter hU0
    have hWne : (O ∩ U0).Nonempty := by
      rcases hOne with ⟨x, hx⟩
      exact ⟨x, ⟨hx, hOsub hx⟩⟩
    let W : OpenSub U0 :=
      ⟨O ∩ U0, hWopen, hWne, by intro y hy; exact hy.2⟩
    let M' : Set (OpenSub U0) := M ∪ {W}
    have hM'S : M' ∈ S := by
      have hpair :
          M'.Pairwise (fun U V => Disjoint (f U).set (f V).set) := by
        intro U hU V hV hUV
        have hU' : U ∈ M ∨ U = W := by
          rcases hU with hU | hU
          · exact Or.inl hU
          · exact Or.inr (by simpa [Set.mem_singleton_iff] using hU)
        have hV' : V ∈ M ∨ V = W := by
          rcases hV with hV | hV
          · exact Or.inl hV
          · exact Or.inr (by simpa [Set.mem_singleton_iff] using hV)
        cases hU' with
        | inl hUm =>
            cases hV' with
            | inl hVm =>
                exact hMpair hUm hVm hUV
            | inr hVw =>
                subst hVw
                have hsub : (f U).set ⊆ Ubig := by
                  intro y hy
                  exact Set.mem_iUnion₂.2 ⟨U, ⟨hUm, hy⟩⟩
                have hsubW : (f W).set ⊆ W.set := hf W
                refine Set.disjoint_left.2 ?_
                intro y hyU hyW
                have hyUbig : y ∈ Ubig := hsub hyU
                have hyW' : y ∈ W.set := hsubW hyW
                exact (Set.disjoint_left.1 hDisj) hyW' hyUbig
        | inr hUw =>
            subst hUw
            cases hV' with
            | inl hVm =>
                have hsub : (f V).set ⊆ Ubig := by
                  intro y hy
                  exact Set.mem_iUnion₂.2 ⟨V, ⟨hVm, hy⟩⟩
                have hsubW : (f W).set ⊆ W.set := hf W
                refine Set.disjoint_left.2 ?_
                intro y hyW hyV
                have hyUbig : y ∈ Ubig := hsub hyV
                have hyW' : y ∈ W.set := hsubW hyW
                exact (Set.disjoint_left.1 hDisj) hyW' hyUbig
            | inr hVw =>
                subst hVw
                exact (hUV rfl).elim
      simpa [S] using hpair
    have hMM' : M ⊆ M' := by intro U hU; exact Or.inl hU
    have hM'sub : M' ⊆ M := hMmax.2 hM'S hMM'
    have hEq : M' = M := by
      exact Set.Subset.antisymm hM'sub hMM'
    have hWmemM : W ∈ M := by
      have : W ∈ M' := Or.inr (by simp)
      simpa [hEq] using this
    have hWnonempty : (f W).set.Nonempty := (f W).nonempty
    rcases hWnonempty with ⟨y, hyfW⟩
    have hyUbig : y ∈ Ubig := Set.mem_iUnion₂.2 ⟨W, ⟨hWmemM, hyfW⟩⟩
    have hyW : y ∈ W.set := (hf W) hyfW
    exact (Set.disjoint_left.1 hDisj) hyW hyUbig
  refine ⟨M, hMpair, ?_⟩
  simpa [Ubig] using hDense

end ZornHelpers

section MeagreBM

variable {X : Type*} [TopologicalSpace X]
variable (F : FamilyBM X) {A : Set X}

noncomputable def preAvoidMeagreBM (hA : IsMeagre A) :
    PreStrategy (chainTree F.W) Player.one := by
  let N : ℕ → {t : Set X // IsNowhereDense t} :=
    Classical.choose (hA.eq_countable_union_isNowhereDense)
  refine fun x hp => by
    have hxne : x.val ≠ [] := by
      intro h0
      have : x.val.length % 2 = 0 := by simp [h0]
      have : x.val.length % 2 = 1 := by simpa [IsPosition, Player.toNat] using hp
      omega
    let Uel : F.W := x.val.getLast hxne
    let U : Set X := interior (Uel : Set X)
    let k : ℕ := x.val.length / 2
    exact {a | (a.val : Set X) ⊆ U ∩ (closure (N k : Set X))ᶜ}

noncomputable def quasiAvoidMeagreBM (hA : IsMeagre A) :
    QuasiStrategy (chainTree F.W) Player.one := by
  let P : PreStrategy (chainTree F.W) Player.one := preAvoidMeagreBM (F := F) (A := A) hA
  refine ⟨P, ?_⟩
  intro x hp
  let N : ℕ → {t : Set X // IsNowhereDense t} :=
    Classical.choose (hA.eq_countable_union_isNowhereDense)
  have hxne : x.val ≠ [] := by
    intro h0
    have : x.val.length % 2 = 0 := by simp [h0]
    have : x.val.length % 2 = 1 := by simpa [IsPosition, Player.toNat] using hp
    omega
  let Uel : F.W := x.val.getLast hxne
  let U : Set X := interior (Uel : Set X)
  have hUo : IsOpen U := isOpen_interior
  have hUne : U.Nonempty := by
    have : (interior (Uel : Set X)).Nonempty :=
      F.interior_nonempty_mem (U := Uel) Uel.property
    simpa using this
  let k : ℕ := x.val.length / 2
  have hDense : Dense (closure (N k : Set X))ᶜ := by
    have hNW : IsNowhereDense (closure (N k : Set X)) := (N k).2.closure
    have : IsOpen (closure (N k : Set X))ᶜ ∧ Dense (closure (N k : Set X))ᶜ := by
      simpa using (isClosed_isNowhereDense_iff_compl (s := closure (N k : Set X))).1
        ⟨isClosed_closure, hNW⟩
    exact this.2
  have hU'ne : (U ∩ (closure (N k : Set X))ᶜ).Nonempty :=
    by simpa [Set.inter_comm] using hDense.inter_open_nonempty U hUo hUne
  let Vset : Set X := (F.refine_open (U := U ∩ (closure (N k : Set X))ᶜ)
      (hUo.inter (isOpen_compl_iff.mpr isClosed_closure)) hU'ne).choose
  have hVmem : Vset ∈ F.W := (F.refine_open (U := U ∩ (closure (N k : Set X))ᶜ)
      (hUo.inter (isOpen_compl_iff.mpr isClosed_closure)) hU'ne).choose_spec.1
  have hVsub : Vset ⊆ U ∩ (closure (N k : Set X))ᶜ := (F.refine_open
      (U := U ∩ (closure (N k : Set X))ᶜ)
      (hUo.inter (isOpen_compl_iff.mpr isClosed_closure)) hU'ne).choose_spec.2
  let V : F.W := ⟨Vset, hVmem⟩
  have hVsubU : (V : Set X) ⊆ U := fun z hz => (hVsub hz).1
  have hExt : x.val ++ [V] ∈ chainTree F.W := by
    rw [concat_mem_chainTree (V := F.W)]
    refine ⟨x.prop, fun _ => ?_⟩
    have hcurr : U = interior (x.val.getLast hxne : Set X) := rfl
    have hsub' : (V : Set X) ⊆ interior (x.val.getLast hxne : Set X) := by
      simpa [hcurr] using hVsubU
    exact fun y hy => interior_subset (hsub' hy)
  refine ⟨⟨V, hExt⟩, ?_⟩
  exact hVsub

theorem existsWinning_one_of_isMeagre_BM (A : Set X) (hA : IsMeagre A) :
    (gameBM (X := X) F A).ExistsWinning Player.one := by
  let N : ℕ → {t : Set X // IsNowhereDense t} :=
    Classical.choose (hA.eq_countable_union_isNowhereDense)
  have hAeq : A = ⋃ n, (N n : Set X) :=
    Classical.choose_spec (hA.eq_countable_union_isNowhereDense)
  refine (GaleStewartGame.Game.existsWinning_iff_quasi
      (G := gameBM (X := X) F A) (p := Player.one)).2 ?_
  refine ⟨quasiAvoidMeagreBM (F := F) (A := A) hA, ?_⟩
  intro a ha
  simp [gameBM, interGame, payoffHits, Player.payoff]
  constructor
  · exact Descriptive.Tree.body_mono
      (PreStrategy.subtree_sub (S := (quasiAvoidMeagreBM (F := F) (A := A) hA).1)) ha
  · intro haTree hx
    rcases hx with ⟨x, hxA, hxI⟩
    have hxA' : x ∈ ⋃ n, (N n : Set X) := by simpa [hAeq] using hxA
    rcases Set.mem_iUnion.mp hxA' with ⟨k, hxNk⟩
    have hxcl : x ∈ closure (N k : Set X) := subset_closure hxNk
    have hxInMove : x ∈ (a.get (2 * k + 1) : Set X) := by
      have hx' := (Set.mem_iInter.mp hxI) (2 * k + 1)
      simpa using hx'
    have hprefix_mem :
        a.take (2 * k + 1) ∈ (quasiAvoidMeagreBM (F := F) (A := A) hA).1.subtree := by
      exact Descriptive.Tree.take_mem_body ha (2 * k + 1)
    let preNode : (quasiAvoidMeagreBM (F := F) (A := A) hA).1.subtree := ⟨_, hprefix_mem⟩
    have hpos : IsPosition preNode.val Player.one := by
      have : (2 * k + 1) % 2 = 1 := by omega
      simp [IsPosition, Player.toNat, preNode, this]
    have hnext_mem :
        preNode.val ++ [a.get (2 * k + 1)] ∈ (quasiAvoidMeagreBM (F := F) (A := A) hA).1.subtree := by
      have ht : a.take (2 * k + 2) ∈ (quasiAvoidMeagreBM (F := F) (A := A) hA).1.subtree :=
        Descriptive.Tree.take_mem_body ha (2 * k + 2)
      have htake' : a.take (2 * k + 2) = preNode.val ++ [a.get (2 * k + 1)] := by
        have hn : (2 * k + 1) + 1 = 2 * k + 2 := by omega
        simp [preNode, hn]
      simpa [htake'] using ht
    have hcompat :
        ⟨a.get (2 * k + 1), by exact hnext_mem.1⟩
          ∈ (preAvoidMeagreBM (F := F) (A := A) hA)
              ((PreStrategy.subtree_incl _ preNode)) (by simpa using hpos) := by
      exact (preAvoidMeagreBM (F := F) (A := A) hA).subtree_compatible preNode
        (by simpa using hpos) hnext_mem
    have hAvoid : (a.get (2 * k + 1) : Set X) ⊆ (closure (N k : Set X))ᶜ := by
      intro z hz
      have hz' : z ∈ (closure (N (preNode.val.length / 2) : Set X))ᶜ := (hcompat hz).2
      have hk : preNode.val.length / 2 = k := by
        simp [preNode]
      simpa [hk] using hz'
    have : x ∈ (closure (N k : Set X))ᶜ := hAvoid hxInMove
    exact this hxcl

theorem basis_invariant_one_of_isMeagre (F G : FamilyBM X) (A : Set X) (hA : IsMeagre A) :
    (gameBM (X := X) F A).ExistsWinning Player.one ∧
      (gameBM (X := X) G A).ExistsWinning Player.one :=
  ⟨existsWinning_one_of_isMeagre_BM (F := F) (A := A) hA,
    existsWinning_one_of_isMeagre_BM (F := G) (A := A) hA⟩

theorem existsWinning_zero_imp_not_isMeagre (F : FamilyBM X) (A : Set X)
    (hWin : (gameBM (X := X) F A).ExistsWinning Player.zero) : ¬ IsMeagre A := by
  intro hMeagre
  have hOne : (gameBM (X := X) F A).ExistsWinning Player.one :=
    existsWinning_one_of_isMeagre_BM (F := F) (A := A) hMeagre
  have hne : [] ∈ (gameBM (X := X) F A).tree := by
    simpa [gameBM, interGame] using (nil_mem_chainTree (V := F.W))
  exact (GaleStewartGame.Game.ExistsWinning.not_both_winning
    (G := gameBM (X := X) F A) (p := Player.zero) hWin hne) hOne

theorem exists_open_nonempty_dense_of_existsWinning_zero (F : FamilyBM X) (A : Set X)
    (hWin : (gameBM (X := X) F A).ExistsWinning Player.zero) :
    ∃ U0, IsOpen U0 ∧ U0.Nonempty ∧
      ∀ O, IsOpen O → O ⊆ U0 → O.Nonempty → (O ∩ A).Nonempty := by
  obtain ⟨S, hSwin⟩ := hWin
  -- Root move chosen by Player `zero`.
  have hroot : [] ∈ S.pre.subtree := by
    simpa using (nil_mem_chainTree (V := F.W))
  let rootSub : S.pre.subtree := ⟨[], hroot⟩
  have hpos0 : IsPosition rootSub.val Player.zero := by
    simp [IsPosition, Player.toNat, rootSub]
  let a0 := S (S.pre.subtree_incl rootSub) hpos0
  let U0 : Set X := interior (a0.val : Set X)
  have hU0o : IsOpen U0 := isOpen_interior
  have hU0ne : U0.Nonempty := F.interior_nonempty_mem (U := a0.val) a0.val.property
  refine ⟨U0, hU0o, hU0ne, ?_⟩
  intro O hOo hOsub hOne
  -- Choose a move of Player `one` inside the given open set.
  rcases F.refine_open (U := O) hOo hOne with ⟨Vset, hVmem, hVsub⟩
  let V : F.W := ⟨Vset, hVmem⟩
  have hVsubU0 : (V : Set X) ⊆ U0 := fun x hx => hOsub (hVsub hx)
  have hVsubA0 : (V : Set X) ⊆ (a0.val : Set X) := fun x hx => interior_subset (hVsubU0 hx)
  -- First move of `S` appears in the subtree.
  have hprefix1 : rootSub.val ++ [a0.val] ∈ S.pre.subtree := by
    have hx0 : rootSub.val ++ [a0.val] ∈ chainTree (V := F.W) := a0.prop
    have hmem : ⟨a0.val, hx0⟩ ∈ S.pre (S.pre.subtree_incl rootSub) hpos0 := by
      have ha : (⟨a0.val, hx0⟩ : Descriptive.Tree.ExtensionsAt (S.pre.subtree_incl rootSub)) = a0 := by
        apply Descriptive.Tree.ExtensionsAt.ext
        rfl
      simpa [Strategy.pre, ha]
    exact (S.pre.subtree_compatible_iff rootSub hpos0).2 ⟨hx0, hmem⟩
  let x1 : S.pre.subtree := ⟨rootSub.val ++ [a0.val], hprefix1⟩
  have hpos1 : IsPosition x1.val Player.one := by
    simp [IsPosition, Player.toNat, x1, rootSub]
  -- Player `one` may choose `V` at the next move.
  have hprefix2 : x1.val ++ [V] ∈ S.pre.subtree := by
    have hx1_tree : x1.val ∈ chainTree (V := F.W) := (S.pre.subtree_sub x1.prop)
    have hconcat : x1.val ++ [V] ∈ chainTree (V := F.W) := by
      rw [concat_mem_chainTree (V := F.W)]
      refine ⟨hx1_tree, ?_⟩
      intro hxne
      have : x1.val.getLast hxne = a0.val := by
        simp [x1, rootSub]
      simpa [this] using hVsubA0
    simpa [x1] using (S.pre.subtree_fair x1 hpos1).2 hconcat
  let pref : List F.W := x1.val ++ [V]
  -- Build an infinite play extending the prefix `pref`.
  have hpruned_tree : Descriptive.Tree.IsPruned (chainTree (V := F.W)) := by
    intro x
    by_cases hx : x.val = []
    · rcases F.nonempty with ⟨U, hU⟩
      let V' : F.W := ⟨U, hU⟩
      have : x.val ++ [V'] ∈ chainTree (V := F.W) := by
        simp [hx, chainTree]
      exact ⟨⟨V', this⟩⟩
    ·
      let Uel : F.W := x.val.getLast hx
      let U : Set X := interior (Uel : Set X)
      have hUo : IsOpen U := isOpen_interior
      have hUne : U.Nonempty := F.interior_nonempty_mem (U := Uel) Uel.property
      rcases F.refine_open (U := U) hUo hUne with ⟨Vset', hVmem', hVsub'⟩
      let V' : F.W := ⟨Vset', hVmem'⟩
      have hsub : (V' : Set X) ⊆ x.val.getLast hx := by
        intro y hy; exact interior_subset (hVsub' hy)
      have hconcat : x.val ++ [V'] ∈ chainTree (V := F.W) := by
        rw [concat_mem_chainTree (V := F.W)]
        refine ⟨x.prop, ?_⟩
        intro _; exact hsub
      exact ⟨⟨V', hconcat⟩⟩
  have hpruned_sub : Descriptive.Tree.IsPruned S.pre.subtree :=
    (S.quasi.subtree_isPruned hpruned_tree)
  have hpruned_pref : Descriptive.Tree.IsPruned (Descriptive.Tree.subAt S.pre.subtree pref) :=
    hpruned_sub.sub pref
  have hpref : pref ∈ S.pre.subtree := by
    simpa [pref] using hprefix2
  have hbody_pref :
      (Descriptive.Tree.body (Descriptive.Tree.subAt S.pre.subtree pref)).Nonempty := by
    simpa [hpref] using
      (Descriptive.Tree.IsPruned.body_ne_iff_ne
        (T := Descriptive.Tree.subAt S.pre.subtree pref) hpruned_pref).2 (by simp [hpref])
  rcases hbody_pref with ⟨b, hb⟩
  let a : Descriptive.Tree.body S.pre.subtree :=
    Descriptive.Tree.body.append (T := S.pre.subtree) pref ⟨b, hb⟩
  -- Apply the winning property of `S`.
  rcases hSwin a.prop with ⟨ha_tree, hpay⟩
  have hpay' : (A ∩ ⋂ n, (a.val.get n : Set X)).Nonempty := by
    have hpay0 : (A ∩ ⋂ n, ((ha_tree : Descriptive.Tree.body (chainTree F.W)).val.get n : Set X)).Nonempty := by
      simpa [gameBM, interGame, payoffHits, Player.payoff] using hpay.1
    simpa [hpay.2] using hpay0
  rcases hpay' with ⟨x, hxA, hxI⟩
  have hxV : x ∈ (a.val.get 1 : Set X) := by
    have := (Set.mem_iInter.mp hxI) 1
    simpa using this
  have hget1 : a.val.get 1 = V := by
    have hlt : (1 : ℕ) < pref.length := by
      simp [pref, x1]
    have h := (Stream'.get_append_left (x := pref) (a := b) (n := 1) hlt)
    simpa [a, Descriptive.Tree.body.append, pref, x1] using h
  have hxO : x ∈ O := by
    have hxV' : x ∈ (V : Set X) := by simpa [hget1] using hxV
    exact hVsub hxV'
  exact ⟨x, ⟨hxO, hxA⟩⟩

end MeagreBM

section Unconditional

open Set

variable {X : Type*} [TopologicalSpace X]
variable (F : FamilyBM X)

structure Node (S : Strategy (chainTree F.W) Player.zero) where
  hist : List F.W
  mem : hist ∈ S.pre.subtree
  odd : IsPosition hist Player.one

namespace Node

variable {F} {S : Strategy (chainTree F.W) Player.zero}

lemma hist_in_tree (x : Node (F := F) S) : x.hist ∈ chainTree F.W :=
  S.pre.subtree_sub x.mem

lemma ne_nil (x : Node (F := F) S) : x.hist ≠ [] := by
  intro h0
  have : x.hist.length % 2 = 0 := by simp [h0]
  have : x.hist.length % 2 = 1 := by
    simpa [IsPosition, Player.toNat, h0] using x.odd
  omega

noncomputable def openSet (x : Node (F := F) S) : Set X :=
  interior (x.hist.getLast (x.ne_nil) : Set X)

lemma openSet_isOpen (x : Node (F := F) S) : IsOpen (x.openSet) := isOpen_interior

lemma openSet_nonempty (x : Node (F := F) S) :
    (x.openSet).Nonempty := by
  have hne :
      (interior (x.hist.getLast (x.ne_nil) : Set X)).Nonempty :=
    F.interior_nonempty_mem (U := x.hist.getLast (x.ne_nil)) (x.hist.getLast (x.ne_nil)).property
  simpa [Node.openSet] using hne

lemma openSet_subset_last (x : Node (F := F) S) :
    x.openSet ⊆ (x.hist.getLast (x.ne_nil) : Set X) :=
  interior_subset

lemma odd_length (x : Node (F := F) S) : x.hist.length % 2 = 1 := by
  simpa [IsPosition, Player.toNat] using x.odd

lemma pos_append (x : Node (F := F) S) (V : F.W) :
    IsPosition (x.hist ++ [V]) Player.zero := by
  have hodd : x.hist.length % 2 = 1 := odd_length x
  have : (x.hist.length + 1) % 2 = 0 := by omega
  simpa [IsPosition, Player.toNat, List.length_append] using this

lemma odd_append_two (x : Node (F := F) S) (V a : F.W) :
    IsPosition (x.hist ++ [V] ++ [a]) Player.one := by
  have hodd : x.hist.length % 2 = 1 := odd_length x
  have : (x.hist.length + 1 + 1) % 2 = 1 := by omega
  simpa [IsPosition, Player.toNat, List.length_append, Nat.add_assoc] using this

end Node

noncomputable def rootNode
    (S : Strategy (chainTree F.W) Player.zero)
    (hroot : [] ∈ chainTree F.W) :
    Node (F := F) S := by
  have hroot_sub : [] ∈ S.pre.subtree := by
    simpa [Strategy.pre] using (S.pre.subtree_ne (T := chainTree F.W)).2 hroot
  let rootSub : S.pre.subtree := ⟨[], hroot_sub⟩
  have hpos0 : IsPosition rootSub.val Player.zero := by
    simp [IsPosition, Player.toNat, rootSub]
  let a0 := S (S.pre.subtree_incl rootSub) hpos0
  have hprefix : rootSub.val ++ [a0.val] ∈ S.pre.subtree := by
    have hiff := (S.pre.subtree_compatible_iff rootSub hpos0 (a := a0.val))
    refine (hiff.mpr ?_)
    refine ⟨a0.prop, ?_⟩
    simp [Strategy.pre, a0]
  refine ⟨[a0.val], ?_, ?_⟩
  · simpa [rootSub] using hprefix
  · simp [IsPosition, Player.toNat]

section LocalBasisData

variable {A : Set X}
variable {S : Strategy (chainTree F.W) Player.zero}

noncomputable def chooseV_exists (x : Node (F := F) S)
    (hLB : F.LocalBasis) (U : OpenSub (Node.openSet x)) :
    ∃ V : Set X, V ∈ F.W ∧ V ⊆ U.set := by
  rcases U.nonempty with ⟨y, hy⟩
  rcases hLB y U.set U.isOpen hy with ⟨V, hVmem, hyV, hVsub⟩
  exact ⟨V, hVmem, hVsub⟩

noncomputable def chooseV (x : Node (F := F) S)
    (hLB : F.LocalBasis) (U : OpenSub (Node.openSet x)) : F.W :=
  ⟨Classical.choose (chooseV_exists (F := F) x hLB U),
    (Classical.choose_spec (chooseV_exists (F := F) x hLB U)).1⟩

lemma chooseV_subset (x : Node (F := F) S)
    (hLB : F.LocalBasis) (U : OpenSub (Node.openSet x)) :
    (chooseV (F := F) x hLB U : Set X) ⊆ U.set :=
  (Classical.choose_spec (chooseV_exists (F := F) x hLB U)).2

noncomputable def nextMove (x : Node (F := F) S)
    (hLB : F.LocalBasis) (U : OpenSub (Node.openSet x)) : F.W := by
  let V : F.W := chooseV (F := F) x hLB U
  have hxTree : x.hist ++ [V] ∈ chainTree F.W := by
    rw [concat_mem_chainTree (V := F.W)]
    refine ⟨x.hist_in_tree, ?_⟩
    intro hxne
    have hVsub : (V : Set X) ⊆ (x.hist.getLast hxne : Set X) := by
      have hVsubU : (V : Set X) ⊆ U.set :=
        chooseV_subset (F := F) x hLB U
      have hUsub : U.set ⊆ Node.openSet x := U.subset
      have hOpenSub : Node.openSet x ⊆ (x.hist.getLast hxne : Set X) :=
        Node.openSet_subset_last x
      exact (hVsubU.trans hUsub).trans hOpenSub
    exact hVsub
  have hxSub : x.hist ++ [V] ∈ S.pre.subtree := by
    have hpos1' :
        IsPosition ( (⟨x.hist, x.mem⟩ : S.pre.subtree).val ) Player.zero.swap := by
      simpa [Player.swap] using x.odd
    have hiff := (S.pre.subtree_fair (x := (⟨x.hist, x.mem⟩ : S.pre.subtree)) (a := V) hpos1')
    exact (hiff.mpr hxTree)
  let nodeSub : S.pre.subtree := ⟨x.hist ++ [V], hxSub⟩
  have hpos : IsPosition (x.hist ++ [V]) Player.zero := Node.pos_append (x := x) V
  exact (S (S.pre.subtree_incl nodeSub) hpos).val

lemma nextMove_subset (x : Node (F := F) S)
    (hLB : F.LocalBasis) (U : OpenSub (Node.openSet x)) :
    (nextMove (F := F) x hLB U : Set X) ⊆
      (chooseV (F := F) x hLB U : Set X) := by
  -- unfold `nextMove`
  -- reintroduce the local definitions explicitly
  let V : F.W := chooseV (F := F) x hLB U
  have hxTree : x.hist ++ [V] ∈ chainTree F.W := by
    rw [concat_mem_chainTree (V := F.W)]
    refine ⟨x.hist_in_tree, ?_⟩
    intro hxne
    have hVsubU : (V : Set X) ⊆ U.set :=
      chooseV_subset (F := F) x hLB U
    have hUsub : U.set ⊆ Node.openSet x := U.subset
    have hOpenSub : Node.openSet x ⊆ (x.hist.getLast hxne : Set X) :=
      Node.openSet_subset_last x
    exact (hVsubU.trans hUsub).trans hOpenSub
  have hxSub : x.hist ++ [V] ∈ S.pre.subtree := by
    have hpos1' :
        IsPosition ( (⟨x.hist, x.mem⟩ : S.pre.subtree).val ) Player.zero.swap := by
      simpa [Player.swap] using x.odd
    have hiff := (S.pre.subtree_fair (x := (⟨x.hist, x.mem⟩ : S.pre.subtree)) (a := V) hpos1')
    exact (hiff.mpr hxTree)
  let nodeSub : S.pre.subtree := ⟨x.hist ++ [V], hxSub⟩
  have hpos : IsPosition (x.hist ++ [V]) Player.zero := Node.pos_append (x := x) V
  let a := S (S.pre.subtree_incl nodeSub) hpos
  have hxTree' : x.hist ++ [V] ++ [a.val] ∈ chainTree F.W := a.prop
  have hsub : (a.val : Set X) ⊆ (x.hist ++ [V]).getLast (by simp) := by
    have h := (concat_mem_chainTree (V := F.W) (x := x.hist ++ [V]) (A := a.val)).1 hxTree'
    exact h.2 (by simp)
  have hlast : (x.hist ++ [V]).getLast (by simp) = V := by
    simp
  simpa [nextMove] using hsub

noncomputable def nextOpen (x : Node (F := F) S)
    (hLB : F.LocalBasis) (U : OpenSub (Node.openSet x)) : OpenSub (Node.openSet x) := by
  let a : F.W := nextMove (F := F) x hLB U
  refine ⟨interior (a : Set X), isOpen_interior, ?_, ?_⟩
  · have hne := F.interior_nonempty_mem (U := a) a.property
    simpa using hne
  · intro y hy
    have hy' : y ∈ (a : Set X) := interior_subset hy
    have hsub : (a : Set X) ⊆ (chooseV (F := F) x hLB U : Set X) :=
      nextMove_subset (F := F) x hLB U
    have hsubU : (chooseV (F := F) x hLB U : Set X) ⊆ U.set :=
      chooseV_subset (F := F) x hLB U
    have hUsub : U.set ⊆ Node.openSet x := U.subset
    exact hUsub (hsubU (hsub hy'))

lemma nextOpen_subset (x : Node (F := F) S)
    (hLB : F.LocalBasis) (U : OpenSub (Node.openSet x)) :
    (nextOpen (F := F) x hLB U).set ⊆ U.set := by
  intro y hy
  have hsub : (nextOpen (F := F) x hLB U).set ⊆ Node.openSet x :=
    (nextOpen (F := F) x hLB U).subset
  have hy' : y ∈ Node.openSet x := hsub hy
  have hsub' : (nextOpen (F := F) x hLB U).set ⊆
      (chooseV (F := F) x hLB U : Set X) := by
    intro z hz
    have hz' : z ∈ (nextMove (F := F) x hLB U : Set X) := by
      exact interior_subset hz
    exact (nextMove_subset (F := F) x hLB U) hz'
  exact (chooseV_subset (F := F) x hLB U) (hsub' hy)

noncomputable def childFamily (x : Node (F := F) S)
    (hLB : F.LocalBasis) :
    {𝒰 : Set (OpenSub (Node.openSet x)) //
      𝒰.Pairwise (fun U V =>
        Disjoint (nextOpen (F := F) x hLB U).set (nextOpen (F := F) x hLB V).set) ∧
      DenseWithin (⋃ U ∈ 𝒰, (nextOpen (F := F) x hLB U).set) (Node.openSet x)} := by
  have hU0o : IsOpen (Node.openSet x) := Node.openSet_isOpen x
  let h :=
    exists_pairwiseDisjoint_image_denseWithin
      (U0 := Node.openSet x) hU0o
      (f := fun U => nextOpen (F := F) x hLB U)
      (hf := nextOpen_subset (F := F) x hLB)
  refine ⟨Classical.choose h, ?_⟩
  exact Classical.choose_spec h

noncomputable def childNode (x : Node (F := F) S)
    (hLB : F.LocalBasis) (U : OpenSub (Node.openSet x)) :
    Node (F := F) S := by
  let V : F.W := chooseV (F := F) x hLB U
  have hxTree : x.hist ++ [V] ∈ chainTree F.W := by
    rw [concat_mem_chainTree (V := F.W)]
    refine ⟨x.hist_in_tree, ?_⟩
    intro hxne
    have hVsubU : (V : Set X) ⊆ U.set :=
      chooseV_subset (F := F) x hLB U
    have hUsub : U.set ⊆ Node.openSet x := U.subset
    have hOpenSub : Node.openSet x ⊆ (x.hist.getLast hxne : Set X) :=
      Node.openSet_subset_last x
    exact (hVsubU.trans hUsub).trans hOpenSub
  have hpos0 : IsPosition (x.hist ++ [V]) Player.zero := Node.pos_append (x := x) V
  have hxSub : x.hist ++ [V] ∈ S.pre.subtree := by
    have hpos1' :
        IsPosition ( (⟨x.hist, x.mem⟩ : S.pre.subtree).val ) Player.zero.swap := by
      simpa [Player.swap] using x.odd
    have hiff := (S.pre.subtree_fair (x := (⟨x.hist, x.mem⟩ : S.pre.subtree)) (a := V) hpos1')
    exact (hiff.mpr hxTree)
  let nodeSub : S.pre.subtree := ⟨x.hist ++ [V], hxSub⟩
  let a := S (S.pre.subtree_incl nodeSub) hpos0
  have hxTree' : x.hist ++ [V] ++ [a.val] ∈ chainTree F.W := a.prop
  have hprefix : x.hist ++ [V] ++ [a.val] ∈ S.pre.subtree := by
    have hiff := (S.pre.subtree_compatible_iff nodeSub hpos0 (a := a.val))
    refine (hiff.mpr ?_)
    refine ⟨hxTree', ?_⟩
    simp [Strategy.pre, a]
  refine ⟨x.hist ++ [V] ++ [a.val], hprefix, ?_⟩
  simpa using Node.odd_append_two (x := x) V a.val

lemma childNode_openSet (x : Node (F := F) S) (hLB : F.LocalBasis)
    (U : OpenSub (Node.openSet x)) :
    Node.openSet (childNode (F := F) x hLB U) =
      (nextOpen (F := F) x hLB U).set := by
  simp [childNode, nextOpen, nextMove, Node.openSet]

lemma childNode_openSet_subset (x : Node (F := F) S) (hLB : F.LocalBasis)
    (U : OpenSub (Node.openSet x)) :
    Node.openSet (childNode (F := F) x hLB U) ⊆ Node.openSet x := by
  simpa [childNode_openSet] using (nextOpen (F := F) x hLB U).subset

end LocalBasisData

end Unconditional

section CompleteMetric

open Topology Metric

variable {X : Type*} [MetricSpace X] [CompleteSpace X] [Nonempty X]
open residual.dom

/-- The family of all closed balls of positive radius. -/
noncomputable def closedBallFamily : FamilyBM X where
  W := {U | ∃ x r, 0 < r ∧ U = closedBall x r}
  interior_nonempty_mem := by
    intro U hU
    rcases hU with ⟨x, r, hr, rfl⟩
    have hne : (ball x r).Nonempty := ⟨x, Metric.mem_ball_self hr⟩
    exact hne.mono (ball_subset_interior_closedBall (x := x) (ε := r))
  nonempty := by
    classical
    refine ⟨closedBall (Classical.choice (show Nonempty X from inferInstance)) 1, ?_⟩
    exact ⟨_, 1, by norm_num, rfl⟩
  refine_open := by
    intro U hUo hUne
    rcases hUne with ⟨x, hx⟩
    rcases Metric.isOpen_iff.1 hUo x hx with ⟨r, hrpos, hrsub⟩
    refine ⟨closedBall x (r / 2), ?_, ?_⟩
    · refine ⟨x, r / 2, by nlinarith, rfl⟩
    · intro y hy
      apply hrsub
      have : dist y x < r := lt_of_le_of_lt hy (by nlinarith)
      simpa [Metric.mem_ball] using this

lemma closedBallFamily_localBasis (X : Type*) [MetricSpace X] [Nonempty X] :
    (closedBallFamily (X := X)).LocalBasis := by
  intro x U hUo hxU
  rcases Metric.isOpen_iff.1 hUo x hxU with ⟨ε, hεpos, hεsub⟩
  let r : ℝ := ε / 2
  have hrpos : 0 < r := by
    have : 0 < ε / 2 := by nlinarith
    simpa [r] using this
  have hsub : closedBall x r ⊆ U := by
    intro y hy
    apply hεsub
    have hrlt : r < ε := by
      have : ε / 2 < ε := by nlinarith
      simpa [r] using this
    have : dist y x < ε := lt_of_le_of_lt hy hrlt
    simpa [Metric.mem_ball] using this
  refine ⟨closedBall x r, ?_, ?_, hsub⟩
  · exact ⟨x, r, hrpos, rfl⟩
  ·
    have : dist x x ≤ r := by simpa [dist_self] using (le_of_lt hrpos)
    simpa [Metric.mem_closedBall] using this

omit [CompleteSpace X] [Nonempty X] in
lemma exists_closedBall_subset (O : Set X) (hO : IsOpen O) (hOne : O.Nonempty) (n : ℕ) :
    ∃ c r, 0 < r ∧ r ≤ (1 / (n + 1 : ℝ)) ∧ closedBall c r ⊆ O := by
  rcases hOne with ⟨c, hc⟩
  rcases Metric.isOpen_iff.1 hO c hc with ⟨ε, hεpos, hεsub⟩
  let r : ℝ := min (ε / 2) (1 / (n + 1 : ℝ))
  have hrpos : 0 < r := by
    have : 0 < ε / 2 := by nlinarith
    exact lt_min this (by
      have : (0 : ℝ) < (n + 1 : ℝ) := by exact_mod_cast (Nat.succ_pos _)
      exact one_div_pos.2 this)
  have hrle : r ≤ (1 / (n + 1 : ℝ)) := min_le_right _ _
  have hrlt : r < ε := by
    have : r ≤ ε / 2 := min_le_left _ _
    exact lt_of_le_of_lt this (by nlinarith)
  have hsub : closedBall c r ⊆ O := by
    intro y hy
    apply hεsub
    exact (closedBall_subset_ball hrlt) hy
  exact ⟨c, r, hrpos, hrle, hsub⟩

omit [CompleteSpace X] [Nonempty X] in
lemma exists_ball_subset_of_isOpen_lt {U : Set X} (hU : IsOpen U) {x : X} (hx : x ∈ U)
    {δ : ℝ} (hδ : 0 < δ) :
    ∃ ε, 0 < ε ∧ ε < δ ∧ Metric.ball x ε ⊆ U := by
  rcases Metric.isOpen_iff.1 hU x hx with ⟨ε0, hε0pos, hε0sub⟩
  let ε : ℝ := min ε0 (δ / 2)
  have hεpos : 0 < ε := by
    have : 0 < δ / 2 := by nlinarith
    exact lt_min hε0pos this
  have hεlt : ε < δ := by
    have : ε ≤ δ / 2 := min_le_right _ _
    exact lt_of_le_of_lt this (by nlinarith)
  have hsub : Metric.ball x ε ⊆ U := by
    intro y hy
    apply hε0sub
    have : dist y x < ε0 := lt_of_lt_of_le hy (min_le_left _ _)
    simpa [Metric.mem_ball] using this
  exact ⟨ε, hεpos, hεlt, hsub⟩

section Shrinking

variable {F : FamilyBM X}
variable {S : Strategy (chainTree F.W) Player.zero}

noncomputable def shrinkRadius (n : ℕ) : ℝ := 1 / ((n : ℝ) + 1)

lemma shrinkRadius_pos (n : ℕ) : 0 < shrinkRadius (n := n) := by
  have : (0 : ℝ) < (n + 1 : ℝ) := by exact_mod_cast (Nat.succ_pos _)
  exact one_div_pos.2 this

omit [CompleteSpace X] [Nonempty X] in
lemma exists_shrinkOpen (x : Node (F := F) S) (U : OpenSub (Node.openSet x)) (n : ℕ) :
    ∃ V : OpenSub (Node.openSet x), ∃ c r, 0 < r ∧ r < shrinkRadius (n := n) ∧
      V.set = Metric.ball c r ∧ V.set ⊆ U.set := by
  rcases U.nonempty with ⟨y, hy⟩
  have hδ : 0 < shrinkRadius (n := n) := shrinkRadius_pos (n := n)
  rcases exists_ball_subset_of_isOpen_lt (X := X) (U := U.set) (hU := U.isOpen)
      (hx := hy) hδ with ⟨ε, hεpos, hεlt, hsub⟩
  let V : OpenSub (Node.openSet x) :=
    ⟨Metric.ball y ε, Metric.isOpen_ball, ⟨y, Metric.mem_ball_self hεpos⟩,
      by
        intro z hz
        exact U.subset (hsub hz)⟩
  refine ⟨V, y, ε, hεpos, hεlt, rfl, hsub⟩

noncomputable def shrinkOpen (x : Node (F := F) S) (U : OpenSub (Node.openSet x)) (n : ℕ) :
    OpenSub (Node.openSet x) :=
  Classical.choose (exists_shrinkOpen (F := F) (S := S) x U n)

omit [CompleteSpace X] [Nonempty X] in
lemma shrinkOpen_spec (x : Node (F := F) S) (U : OpenSub (Node.openSet x)) (n : ℕ) :
    ∃ c r, 0 < r ∧ r < shrinkRadius (n := n) ∧
      (shrinkOpen (F := F) (S := S) x U n).set = Metric.ball c r ∧
        (shrinkOpen (F := F) (S := S) x U n).set ⊆ U.set :=
  Classical.choose_spec (exists_shrinkOpen (F := F) (S := S) x U n)

omit [CompleteSpace X] [Nonempty X] in
lemma shrinkOpen_subset (x : Node (F := F) S) (U : OpenSub (Node.openSet x)) (n : ℕ) :
    (shrinkOpen (F := F) (S := S) x U n).set ⊆ U.set := by
  rcases shrinkOpen_spec (F := F) (S := S) x U n with ⟨_, _, _, _, _, hsub⟩
  exact hsub

noncomputable def nextMove_shrink (x : Node (F := F) S) (hLB : F.LocalBasis)
    (U : OpenSub (Node.openSet x)) (n : ℕ) : F.W :=
  nextMove (F := F) x hLB (shrinkOpen (F := F) (S := S) x U n)

noncomputable def nextOpen_shrink (x : Node (F := F) S) (hLB : F.LocalBasis)
    (U : OpenSub (Node.openSet x)) (n : ℕ) : OpenSub (Node.openSet x) :=
  nextOpen (F := F) x hLB (shrinkOpen (F := F) (S := S) x U n)

omit [CompleteSpace X] [Nonempty X] in
lemma nextOpen_shrink_subset (x : Node (F := F) S) (hLB : F.LocalBasis)
    (U : OpenSub (Node.openSet x)) (n : ℕ) :
    (nextOpen_shrink (F := F) (S := S) x hLB U n).set ⊆ U.set := by
  intro y hy
  have hsub1 :
      (nextOpen_shrink (F := F) (S := S) x hLB U n).set ⊆
        (shrinkOpen (F := F) (S := S) x U n).set := by
    simpa [nextOpen_shrink] using
      (nextOpen_subset (F := F) (S := S) (x := x) (hLB := hLB)
        (U := shrinkOpen (F := F) (S := S) x U n))
  have hsub2 :
      (shrinkOpen (F := F) (S := S) x U n).set ⊆ U.set :=
    shrinkOpen_subset (F := F) (S := S) x U n
  exact hsub2 (hsub1 hy)

omit [CompleteSpace X] [Nonempty X] in
lemma nextMove_shrink_subset_ball (x : Node (F := F) S) (hLB : F.LocalBasis)
    (U : OpenSub (Node.openSet x)) (n : ℕ) :
    ∃ c r, 0 < r ∧ r < shrinkRadius (n := n) ∧
      (nextMove_shrink (F := F) (S := S) x hLB U n : Set X) ⊆ Metric.ball c r := by
  rcases shrinkOpen_spec (F := F) (S := S) x U n with ⟨c, r, hrpos, hrl, hEq, hsubU⟩
  refine ⟨c, r, hrpos, hrl, ?_⟩
  have hsub1 :
      (nextMove_shrink (F := F) (S := S) x hLB U n : Set X) ⊆
        (shrinkOpen (F := F) (S := S) x U n).set := by
    have h1 :
        (nextMove (F := F) x hLB (shrinkOpen (F := F) (S := S) x U n) : Set X) ⊆
          (chooseV (F := F) x hLB (shrinkOpen (F := F) (S := S) x U n) : Set X) :=
      nextMove_subset (F := F) (S := S) (x := x) (hLB := hLB)
        (U := shrinkOpen (F := F) (S := S) x U n)
    have h2 :
        (chooseV (F := F) x hLB (shrinkOpen (F := F) (S := S) x U n) : Set X) ⊆
          (shrinkOpen (F := F) (S := S) x U n).set :=
      chooseV_subset (F := F) (S := S) (x := x) (hLB := hLB)
        (U := shrinkOpen (F := F) (S := S) x U n)
    simpa [nextMove_shrink] using h1.trans h2
  simpa [hEq] using hsub1

noncomputable def childFamily_shrink (x : Node (F := F) S)
    (hLB : F.LocalBasis) (n : ℕ) :
    {𝒰 : Set (OpenSub (Node.openSet x)) //
      𝒰.Pairwise (fun U V =>
        Disjoint (nextOpen_shrink (F := F) (S := S) x hLB U n).set
          (nextOpen_shrink (F := F) (S := S) x hLB V n).set) ∧
      DenseWithin (⋃ U ∈ 𝒰, (nextOpen_shrink (F := F) (S := S) x hLB U n).set)
        (Node.openSet x)} := by
  have hU0o : IsOpen (Node.openSet x) := Node.openSet_isOpen x
  let h :=
    exists_pairwiseDisjoint_image_denseWithin
      (U0 := Node.openSet x) hU0o
      (f := fun U => nextOpen_shrink (F := F) (S := S) x hLB U n)
      (hf := fun U => nextOpen_shrink_subset (F := F) (S := S) (x := x) (hLB := hLB) (U := U) (n := n))
  refine ⟨Classical.choose h, ?_⟩
  exact Classical.choose_spec h

noncomputable def childNode_shrink (x : Node (F := F) S) (hLB : F.LocalBasis)
    (U : OpenSub (Node.openSet x)) (n : ℕ) : Node (F := F) S :=
  childNode (F := F) (S := S) x hLB (shrinkOpen (F := F) (S := S) x U n)

omit [CompleteSpace X] [Nonempty X] in
lemma childNode_shrink_openSet (x : Node (F := F) S) (hLB : F.LocalBasis)
    (U : OpenSub (Node.openSet x)) (n : ℕ) :
    Node.openSet (childNode_shrink (F := F) (S := S) x hLB U n) =
      (nextOpen_shrink (F := F) (S := S) x hLB U n).set := by
  simpa [childNode_shrink, nextOpen_shrink] using
    (childNode_openSet (F := F) (S := S) (x := x) (hLB := hLB)
      (U := shrinkOpen (F := F) (S := S) x U n))

omit [CompleteSpace X] [Nonempty X] in
lemma childNode_shrink_openSet_subset (x : Node (F := F) S) (hLB : F.LocalBasis)
    (U : OpenSub (Node.openSet x)) (n : ℕ) :
    Node.openSet (childNode_shrink (F := F) (S := S) x hLB U n) ⊆ Node.openSet x := by
  simpa [childNode_shrink_openSet] using
    (nextOpen_shrink (F := F) (S := S) x hLB U n).subset

end Shrinking

theorem existsWinning_zero_of_isMeagre_diff (A U0 : Set X) (hU0o : IsOpen U0)
    (hU0ne : U0.Nonempty) (hMeagre : IsMeagre (U0 \ A)) :
    (gameBM (X := X) (F := closedBallFamily (X := X)) A).ExistsWinning Player.zero := by
  -- Decompose the complement in `U0` as a countable union of nowhere dense sets.
  let N : ℕ → {t : Set X // IsNowhereDense t} :=
    Classical.choose (hMeagre.eq_countable_union_isNowhereDense)
  have hUAeq : U0 \ A = ⋃ n, (N n : Set X) :=
    Classical.choose_spec (hMeagre.eq_countable_union_isNowhereDense)
  -- Current open set along a finite play.
  let currOpen : List (closedBallFamily (X := X)).W → Set X := fun x =>
    match x.getLast? with
    | none => U0
    | some U => interior (U : Set X)
  have hcurrOpen_open : ∀ x, IsOpen (currOpen x) := by
    intro x; cases h : x.getLast? <;> simp [currOpen, h, hU0o, isOpen_interior]
  have hcurrOpen_nonempty : ∀ x, (currOpen x).Nonempty := by
    intro x; cases h : x.getLast? with
    | none =>
        simpa [currOpen, h] using hU0ne
    | some U =>
        have : (interior (U : Set X)).Nonempty :=
          (closedBallFamily (X := X)).interior_nonempty_mem (U := U) U.property
        simpa [currOpen, h] using this
  -- A quasistrategy that lets Player `zero` pick a small closed ball avoiding `N n`.
  let P : PreStrategy (chainTree (closedBallFamily (X := X)).W) Player.zero := by
    intro x hp
    let n : ℕ := x.val.length / 2
    exact {a | ∃ c r, 0 < r ∧ (a.val : Set X) = closedBall c r ∧
      r ≤ (1 / (n + 1 : ℝ)) ∧
      (a.val : Set X) ⊆ currOpen x.val ∩ (closure (N n : Set X))ᶜ}
  have hPquasi : P.IsQuasi := by
    intro x hp
    let n : ℕ := x.val.length / 2
    let O : Set X := currOpen x.val ∩ (closure (N n : Set X))ᶜ
    have hDense : Dense (closure (N n : Set X))ᶜ := by
      have hNW : IsNowhereDense (closure (N n : Set X)) := (N n).2.closure
      have : IsOpen (closure (N n : Set X))ᶜ ∧ Dense (closure (N n : Set X))ᶜ := by
        simpa using (isClosed_isNowhereDense_iff_compl (s := closure (N n : Set X))).1
          ⟨isClosed_closure, hNW⟩
      exact this.2
    have hOopen : IsOpen O :=
      (hcurrOpen_open x.val).inter (isOpen_compl_iff.mpr isClosed_closure)
    have hOne : O.Nonempty := by
      simpa [Set.inter_comm] using
        hDense.inter_open_nonempty (currOpen x.val) (hcurrOpen_open x.val) (hcurrOpen_nonempty x.val)
    rcases exists_closedBall_subset (X := X) O hOopen hOne n with ⟨c, r, hrpos, hrle, hsub⟩
    let V : (closedBallFamily (X := X)).W := ⟨closedBall c r, ⟨c, r, hrpos, rfl⟩⟩
    have hExt : x.val ++ [V] ∈ chainTree (closedBallFamily (X := X)).W := by
      by_cases hx0 : x.val = []
      · simp [hx0, chainTree]
      ·
        have hsubU : (V : Set X) ⊆ x.val.getLast hx0 := by
          have hsub' : (V : Set X) ⊆ currOpen x.val := by
            intro y hy; exact (hsub hy).1
          have hcurr :
              currOpen x.val = interior (x.val.getLast hx0 : Set X) := by
            simp [currOpen, List.getLast?_eq_getLast_of_ne_nil hx0]
          have hsub'' : (V : Set X) ⊆ interior (x.val.getLast hx0 : Set X) := by
            simpa [hcurr] using hsub'
          exact fun y hy => interior_subset (hsub'' hy)
        rw [concat_mem_chainTree (V := (closedBallFamily (X := X)).W)]
        refine ⟨x.prop, ?_⟩
        intro _; exact hsubU
    refine ⟨⟨V, hExt⟩, ?_⟩
    refine ⟨c, r, hrpos, rfl, hrle, ?_⟩
    change (closedBall c r ⊆ O)
    exact hsub
  let qS : QuasiStrategy (chainTree (closedBallFamily (X := X)).W) Player.zero := ⟨P, hPquasi⟩
  refine (GaleStewartGame.Game.existsWinning_iff_quasi
      (G := gameBM (X := X) (F := closedBallFamily (X := X)) A) (p := Player.zero)).2 ?_
  refine ⟨qS, ?_⟩
  intro a ha
  -- Regard the play as a branch of the underlying chain tree.
  have haCT : a ∈ Descriptive.Tree.body (chainTree (closedBallFamily (X := X)).W) :=
    Descriptive.Tree.body_mono (PreStrategy.subtree_sub (S := qS.1)) ha
  -- consecutive moves are decreasing by inclusion
  have hstep : ∀ i : ℕ, (a.get (i + 1) : Set X) ⊆ (a.get i : Set X) := by
    intro i
    have htake : a.take (i + 2) ∈ chainTree (closedBallFamily (X := X)).W :=
      Descriptive.Tree.take_mem_body haCT (i + 2)
    have hmem : a.take (i + 1) ++ [a.get (i + 1)] ∈ chainTree (closedBallFamily (X := X)).W := by
      have hconcat : a.take (i + 1) ++ [a.get (i + 1)] = a.take (i + 2) := by
        simp
      simpa [hconcat] using htake
    have hsubset :=
      (concat_mem_chainTree (V := (closedBallFamily (X := X)).W)
        (x := a.take (i + 1)) (A := a.get (i + 1))).1 hmem
    have hne : a.take (i + 1) ≠ [] := by
      have hlen : 0 < (a.take (i + 1)).length := by
        simp [Stream'.length_take]
      exact (List.length_pos_iff_ne_nil).1 hlen
    have hlast : (a.take (i + 1)).getLast hne = a.get i := by
      have hconcat : a.take i ++ [a.get i] = a.take (i + 1) := by
        simp
      simpa [hconcat] using (List.getLast_append_singleton (a := a.get i) (a.take i))
    have hsub : (a.get (i + 1) : Set X) ⊆ (a.take (i + 1)).getLast hne :=
      (hsubset.2 hne)
    simpa [hlast] using hsub
  have hmono : ∀ {i j : ℕ}, i ≤ j → (a.get j : Set X) ⊆ (a.get i : Set X) := by
    intro i j hij
    induction hij with
    | refl => exact fun _ hx => hx
    | @step j _ ih => exact (hstep j).trans ih
  -- compatibility data for even moves
  have hEvenData :
      ∀ n : ℕ,
        ∃ c r, 0 < r ∧ (a.get (2 * n) : Set X) = closedBall c r ∧
          r ≤ (1 / (n + 1 : ℝ)) ∧
          (a.get (2 * n) : Set X) ⊆ currOpen (a.take (2 * n)) ∩ (closure (N n : Set X))ᶜ := by
    intro n
    have hprefix_mem : a.take (2 * n) ∈ qS.1.subtree :=
      Descriptive.Tree.take_mem_body ha (2 * n)
    let preNode : qS.1.subtree := ⟨_, hprefix_mem⟩
    have hpos : IsPosition preNode.val Player.zero := by
      have : (2 * n) % 2 = 0 := by omega
      simp [IsPosition, Player.toNat, preNode, this]
    have hnext_mem : preNode.val ++ [a.get (2 * n)] ∈ qS.1.subtree := by
      have ht : a.take (2 * n + 1) ∈ qS.1.subtree :=
        Descriptive.Tree.take_mem_body ha (2 * n + 1)
      have htake' : a.take (2 * n + 1) = preNode.val ++ [a.get (2 * n)] := by
        simp [preNode, Nat.add_comm]
      simpa [htake'] using ht
    have hcompat :
        ⟨a.get (2 * n), by exact hnext_mem.1⟩ ∈
          P ((PreStrategy.subtree_incl _ preNode)) (by simpa using hpos) := by
      exact P.subtree_compatible preNode (by simpa using hpos) hnext_mem
    simpa [P, preNode] using hcompat
  have hAvoid : ∀ n : ℕ, (a.get (2 * n) : Set X) ⊆ (closure (N n : Set X))ᶜ := by
    intro n
    rcases hEvenData n with ⟨_, _, _, _, _, hsub⟩
    intro x hx; exact (hsub hx).2
  have h0sub : (a.get 0 : Set X) ⊆ U0 := by
    rcases hEvenData 0 with ⟨_, _, _, _, _, hsub⟩
    intro x hx
    have : x ∈ currOpen (a.take 0) := (hsub hx).1
    simpa [currOpen] using this
  have hEvenU0 : ∀ n : ℕ, (a.get (2 * n) : Set X) ⊆ U0 := by
    intro n
    exact (hmono (i := 0) (j := 2 * n) (by omega)).trans h0sub
  have hClosed : ∀ n : ℕ, IsClosed (a.get (2 * n) : Set X) := by
    intro n
    rcases (a.get (2 * n)).property with ⟨c, r, hr, hrball⟩
    simpa [hrball] using (isClosed_closedBall (x := c) (ε := r))
  have hBounded : ∀ n : ℕ, Bornology.IsBounded (a.get (2 * n) : Set X) := by
    intro n
    rcases (a.get (2 * n)).property with ⟨c, r, hr, hrball⟩
    simpa [hrball] using (isBounded_closedBall (x := c) (r := r))
  have hFiniteNonempty : ∀ N : ℕ, (⋂ n ≤ N, (a.get (2 * n) : Set X)).Nonempty := by
    intro N
    rcases (a.get (2 * N)).property with ⟨c, r, hrpos, hrball⟩
    refine ⟨c, ?_⟩
    have hcN : c ∈ (a.get (2 * N) : Set X) := by
      simpa [hrball, Metric.mem_closedBall, dist_self] using (le_of_lt hrpos)
    refine Set.mem_iInter₂.2 ?_
    intro n hn
    have hsub : (a.get (2 * N) : Set X) ⊆ (a.get (2 * n) : Set X) :=
      hmono (i := 2 * n) (j := 2 * N) (by omega)
    exact hsub hcN
  have hDiamTendsto :
      Filter.Tendsto (fun n : ℕ => diam (a.get (2 * n) : Set X)) Filter.atTop (𝓝 (0 : ℝ)) := by
    have hDiamLe : ∀ n : ℕ, diam (a.get (2 * n) : Set X) ≤ 2 * (1 / (n + 1 : ℝ)) := by
      intro n
      rcases hEvenData n with ⟨c, r, hrpos, hrball, hrle, _⟩
      have : diam (a.get (2 * n) : Set X) ≤ 2 * r := by
        simpa [hrball] using (diam_closedBall (x := c) (r := r) (le_of_lt hrpos))
      exact this.trans (by gcongr)
    have hlim : Filter.Tendsto (fun n : ℕ => 2 * (1 / (n + 1 : ℝ))) Filter.atTop (𝓝 (0 : ℝ)) := by
      simpa [mul_zero] using
        (tendsto_const_nhds.mul tendsto_one_div_add_atTop_nhds_zero_nat :
          Filter.Tendsto (fun n : ℕ => (2 : ℝ) * (1 / (n + 1 : ℝ))) Filter.atTop (𝓝 ((2 : ℝ) * 0)))
    exact squeeze_zero (fun n => diam_nonneg) hDiamLe hlim
  obtain ⟨x0, hx0⟩ :=
    nonempty_iInter_of_nonempty_biInter (fun n => hClosed n) (fun n => hBounded n)
      hFiniteNonempty hDiamTendsto
  have hxAll : x0 ∈ ⋂ i, (a.get i : Set X) := by
    refine Set.mem_iInter.2 ?_
    intro i
    rcases Nat.even_or_odd i with ⟨n, rfl⟩ | ⟨n, rfl⟩
    · simpa [two_mul] using (Set.mem_iInter.1 hx0 n)
    ·
      have hxNext : x0 ∈ (a.get (2 * (n + 1)) : Set X) := by
        simpa using (Set.mem_iInter.1 hx0 (n + 1))
      have hsub : (a.get (2 * (n + 1)) : Set X) ⊆ (a.get (2 * n + 1) : Set X) :=
        hmono (i := 2 * n + 1) (j := 2 * (n + 1)) (by omega)
      exact hsub hxNext
  have hxA : x0 ∈ A := by
    have hxU0 : x0 ∈ U0 := hEvenU0 0 (by simpa using (Set.mem_iInter.1 hx0 0))
    by_contra hxnot
    have hxUA : x0 ∈ U0 \ A := ⟨hxU0, hxnot⟩
    have hxU : x0 ∈ ⋃ n, (N n : Set X) := by
      simpa [hUAeq] using hxUA
    rcases Set.mem_iUnion.1 hxU with ⟨n, hxn⟩
    have hxAvoid : x0 ∈ (closure (N n : Set X))ᶜ :=
      hAvoid n (by simpa using (Set.mem_iInter.1 hx0 n))
    exact hxAvoid (subset_closure hxn)
  -- Conclude the payoff.
  have hxAll' : x0 ∈ ⋂ n, (a.get n : Set X) := by
    simpa [Set.mem_iInter] using hxAll
  refine ⟨⟨a, haCT⟩, ?_, rfl⟩
  change payoffHits (X := X) A (⋂ n, (a.get n : Set X))
  exact ⟨x0, hxA, hxAll'⟩

theorem existsWinning_zero_of_residual_diff (A U0 : Set X) (hU0o : IsOpen U0)
    (hU0ne : U0.Nonempty) (hres : (U0 \ A)ᶜ ∈ residual X) :
    (gameBM (X := X) (F := closedBallFamily (X := X)) A).ExistsWinning Player.zero := by
  have hMeagre : IsMeagre (U0 \ A) := by
    simpa [IsMeagre] using hres
  exact existsWinning_zero_of_isMeagre_diff (A := A) (U0 := U0) hU0o hU0ne hMeagre

section UnconditionalLocalBasis

open Set

omit [CompleteSpace X] [Nonempty X] in
lemma denseWithin_trans {s t U0 : Set X} (hs : DenseWithin s U0) (ht : DenseWithin t s)
    (hsopen : IsOpen s) : DenseWithin t U0 := by
  intro O hOo hOsub hOne
  rcases hs O hOo hOsub hOne with ⟨x, hxO, hxs⟩
  have hO'open : IsOpen (O ∩ s) := hOo.inter hsopen
  have hO'sub : O ∩ s ⊆ s := by intro y hy; exact hy.2
  have hO'ne : (O ∩ s).Nonempty := ⟨x, hxO, hxs⟩
  rcases ht (O ∩ s) hO'open hO'sub hO'ne with ⟨y, hyO, hyt⟩
  exact ⟨y, hyO.1, hyt⟩

omit [Nonempty X] in
lemma denseWithin_iInter_of_isOpen_nat {U0 : Set X} (hU0o : IsOpen U0)
    {f : ℕ → Set X} (ho : ∀ n, IsOpen (f n)) (hd : ∀ n, DenseWithin (f n) U0) :
    DenseWithin (⋂ n, f n) U0 := by
  let Y := {x // x ∈ U0}
  letI : BaireSpace Y := (IsOpen.baireSpace (s := U0) hU0o)
  let g : ℕ → Set Y := fun n => {y | (y : X) ∈ f n}
  have hgo : ∀ n, IsOpen (g n) := by
    intro n
    simpa [g] using (ho n).preimage (continuous_subtype_val)
  have hgd : ∀ n, Dense (g n) := by
    intro n
    refine dense_iff_inter_open.2 ?_
    intro O hOopen hOne
    rcases isOpen_induced_iff.mp hOopen with ⟨O', hO'open, rfl⟩
    rcases hOne with ⟨⟨x, hxU0⟩, hxO⟩
    have hxO' : x ∈ O' := by simpa using hxO
    have hO1open : IsOpen (O' ∩ U0) := hO'open.inter hU0o
    have hO1sub : O' ∩ U0 ⊆ U0 := by intro y hy; exact hy.2
    have hO1ne : (O' ∩ U0).Nonempty := ⟨x, hxO', hxU0⟩
    rcases hd n (O' ∩ U0) hO1open hO1sub hO1ne with ⟨y, hyO1, hyf⟩
    refine ⟨⟨y, hyO1.2⟩, ?_⟩
    refine ⟨?_, ?_⟩
    · exact hyO1.1
    · exact hyf
  have hDenseInter : Dense (⋂ n, g n) :=
    dense_iInter_of_isOpen_nat hgo hgd
  intro O hOo hOsub hOne
  have hO'open : IsOpen ((Subtype.val : Y → X) ⁻¹' O) :=
    hOo.preimage continuous_subtype_val
  have hO'ne : ((Subtype.val : Y → X) ⁻¹' O).Nonempty := by
    rcases hOne with ⟨x, hxO⟩
    exact ⟨⟨x, hOsub hxO⟩, hxO⟩
  have hInterNonempty :
      (((Subtype.val : Y → X) ⁻¹' O) ∩ ⋂ n, g n).Nonempty :=
    (dense_iff_inter_open.1 hDenseInter) _ hO'open hO'ne
  rcases hInterNonempty with ⟨⟨y, hyU0⟩, hyO, hyG⟩
  have hyf : y ∈ ⋂ n, f n := by
    refine Set.mem_iInter.2 ?_
    intro n
    have : (⟨y, hyU0⟩ : Y) ∈ g n := (Set.mem_iInter.1 hyG) n
    simpa [g] using this
  exact ⟨y, hyO, hyf⟩

lemma length_le_of_prefix {α : Type*} {l₁ l₂ : List α} (h : l₁ <+: l₂) :
    l₁.length ≤ l₂.length := by
  rcases h with ⟨t, rfl⟩
  simp

lemma getElem_eq_of_prefix {α : Type*} {l₁ l₂ : List α} (h : l₁ <+: l₂) :
    ∀ i (hi : i < l₁.length),
      l₁[i]'hi = l₂[i]'(by exact lt_of_lt_of_le hi (length_le_of_prefix h)) := by
  induction l₁ generalizing l₂ with
  | nil =>
      intro i hi
      cases hi
  | cons a l₁ ih =>
      cases l₂ with
      | nil =>
          cases (List.prefix_nil.mp h)
      | cons b l₂ =>
          rcases List.cons_prefix_cons.mp h with ⟨rfl, h'⟩
          intro i hi
          cases i with
          | zero =>
              simp
          | succ i =>
              have hi' : i < l₁.length := by
                simpa [List.length_cons] using hi
              have hget := ih (l₂ := l₂) h' i hi'
              exact hget

theorem exists_open_nonempty_meagre_diff_of_existsWinning_zero_uncond
    (F : FamilyBM X) (hLB : F.LocalBasis) (A : Set X)
    (hWin : (gameBM (X := X) (F := F) A).ExistsWinning Player.zero) :
    ∃ U0, IsOpen U0 ∧ U0.Nonempty ∧ IsMeagre (U0 \ A) := by
  have _ : Nonempty X := inferInstance
  rcases hWin with ⟨S, hSwin⟩
  have hroot : [] ∈ chainTree F.W := nil_mem_chainTree (V := F.W)
  let root : Node (F := F) S := rootNode (F := F) (S := S) hroot
  let U0 : Set X := Node.openSet root
  have hU0o : IsOpen U0 := Node.openSet_isOpen root
  have hU0ne : U0.Nonempty := Node.openSet_nonempty root
  -- Levelwise disjoint refinements
  let Level : ℕ → Set (Node (F := F) S) :=
    Nat.rec ({root} : Set (Node (F := F) S))
      (fun n Leveln =>
        {y | ∃ x ∈ Leveln, ∃ U ∈ (childFamily_shrink (F := F) (S := S) x hLB n).1,
          y = childNode_shrink (F := F) (S := S) x hLB U n})
  have Level_zero : Level 0 = ({root} : Set (Node (F := F) S)) := rfl
  have Level_succ :
      ∀ n, Level (n + 1) =
        {y | ∃ x ∈ Level n, ∃ U ∈ (childFamily_shrink (F := F) (S := S) x hLB n).1,
          y = childNode_shrink (F := F) (S := S) x hLB U n} := by
    intro n
    rfl
  let LevelOpen : ℕ → Set X := fun n => ⋃ x ∈ Level n, Node.openSet x
  have LevelOpen_open : ∀ n, IsOpen (LevelOpen n) := by
    intro n
    refine isOpen_iUnion ?_
    intro x; refine isOpen_iUnion ?_
    intro hx; exact Node.openSet_isOpen x
  have LevelOpen_dense_succ : ∀ n, DenseWithin (LevelOpen (n + 1)) (LevelOpen n) := by
    intro n O hOo hOsub hOne
    rcases hOne with ⟨z, hzO⟩
    have hzLevel : z ∈ LevelOpen n := hOsub hzO
    rcases Set.mem_iUnion.mp hzLevel with ⟨x, hx⟩
    rcases Set.mem_iUnion.mp hx with ⟨hxLevel, hzIn⟩
    have hO'open : IsOpen (O ∩ Node.openSet x) := hOo.inter (Node.openSet_isOpen x)
    have hO'ne : (O ∩ Node.openSet x).Nonempty := ⟨z, hzO, hzIn⟩
    have hO'sub : O ∩ Node.openSet x ⊆ Node.openSet x := by intro y hy; exact hy.2
    have hDense :=
      (childFamily_shrink (F := F) (S := S) x hLB n).2.2
    rcases hDense (O ∩ Node.openSet x) hO'open hO'sub hO'ne with ⟨y, hyO', hyUnion⟩
    rcases Set.mem_iUnion.mp hyUnion with ⟨U, hU⟩
    rcases Set.mem_iUnion.mp hU with ⟨hUmem, hyIn⟩
    have hchild_mem : childNode_shrink (F := F) (S := S) x hLB U n ∈ Level (n + 1) := by
      change (∃ x' ∈ Level n, ∃ U' ∈ (childFamily_shrink (F := F) (S := S) x' hLB n).1,
        childNode_shrink (F := F) (S := S) x hLB U n =
          childNode_shrink (F := F) (S := S) x' hLB U' n)
      exact ⟨x, hxLevel, U, hUmem, rfl⟩
    have hyOpen : y ∈ Node.openSet (childNode_shrink (F := F) (S := S) x hLB U n) := by
      simpa [childNode_shrink_openSet] using hyIn
    refine ⟨y, hyO'.1, ?_⟩
    exact Set.mem_iUnion.mpr ⟨_, Set.mem_iUnion.mpr ⟨hchild_mem, hyOpen⟩⟩
  have LevelOpen_dense : ∀ n, DenseWithin (LevelOpen n) U0 := by
    intro n
    induction' n with n ih
    · intro O hOo hOsub hOne
      rcases hOne with ⟨x, hxO⟩
      have hLevel0 : LevelOpen 0 = U0 := by
        ext y
        constructor
        · intro hy
          rcases Set.mem_iUnion.mp hy with ⟨x, hx⟩
          rcases Set.mem_iUnion.mp hx with ⟨hx0, hyx⟩
          have hx0' : x = root := by
            simpa [Level_zero] using hx0
          subst hx0'
          simpa [U0] using hyx
        · intro hyU0
          refine Set.mem_iUnion.mpr ?_
          refine ⟨root, Set.mem_iUnion.mpr ?_⟩
          refine ⟨?_, ?_⟩
          · simp [Level_zero]
          · simpa [U0] using hyU0
      have hxLevel : x ∈ LevelOpen 0 := by
        simpa [hLevel0] using (hOsub hxO)
      exact ⟨x, hxO, hxLevel⟩
    · exact denseWithin_trans ih (LevelOpen_dense_succ n) (LevelOpen_open n)
  let G : Set X := ⋂ n, LevelOpen n
  have hGdense : DenseWithin G U0 :=
    denseWithin_iInter_of_isOpen_nat (X := X) hU0o LevelOpen_open LevelOpen_dense
  have hGsubA : G ⊆ A := by
    intro y hyG
    have Level_disjoint :
        ∀ n, (Level n).Pairwise (fun x y => Disjoint (Node.openSet x) (Node.openSet y)) := by
      intro n
      induction n with
      | zero =>
          intro x hx y hy hxy
          have hx' : x = root := by simpa [Level_zero] using hx
          have hy' : y = root := by simpa [Level_zero] using hy
          subst hx'
          subst hy'
          exact (hxy rfl).elim
      | succ n ih =>
          intro x hx y hy hxy
          rcases (by simpa [Level_succ] using hx) with ⟨x1, hx1, U1, hU1, rfl⟩
          rcases (by simpa [Level_succ] using hy) with ⟨x2, hx2, U2, hU2, rfl⟩
          by_cases hparent : x1 = x2
          · subst hparent
            have hUneq : U1 ≠ U2 := by
              intro hU
              apply hxy
              simp [hU]
            have hpair := (childFamily_shrink (F := F) (S := S) x1 hLB n).2.1
            have hdisj := hpair hU1 hU2 hUneq
            simpa [childNode_shrink_openSet] using hdisj
          ·
            have hdisj_par := ih hx1 hx2 hparent
            have hsub1 :
                Node.openSet (childNode_shrink (F := F) (S := S) x1 hLB U1 n) ⊆
                  Node.openSet x1 :=
              childNode_shrink_openSet_subset (F := F) (S := S) (x := x1) (hLB := hLB)
                (U := U1) (n := n)
            have hsub2 :
                Node.openSet (childNode_shrink (F := F) (S := S) x2 hLB U2 n) ⊆
                  Node.openSet x2 :=
              childNode_shrink_openSet_subset (F := F) (S := S) (x := x2) (hLB := hLB)
                (U := U2) (n := n)
            exact Disjoint.mono hsub1 hsub2 hdisj_par
    have Level_unique :
        ∀ n {x1 x2}, x1 ∈ Level n → x2 ∈ Level n →
          y ∈ Node.openSet x1 → y ∈ Node.openSet x2 → x1 = x2 := by
      intro n x1 x2 hx1 hx2 hy1 hy2
      by_contra hxy
      have hdisj := Level_disjoint n hx1 hx2 hxy
      exact (Set.disjoint_left.1 hdisj) hy1 hy2
    have hNode_exists : ∀ n, ∃ x, x ∈ Level n ∧ y ∈ Node.openSet x := by
      intro n
      have hyL : y ∈ LevelOpen n := (Set.mem_iInter.mp hyG) n
      rcases Set.mem_iUnion.mp hyL with ⟨x, hx⟩
      rcases Set.mem_iUnion.mp hx with ⟨hxLevel, hyIn⟩
      exact ⟨x, hxLevel, hyIn⟩
    classical
    choose xnode hxnodeLevel hyxnode using hNode_exists
    have hx0 : xnode 0 = root := by
      have hx0' : xnode 0 ∈ Level 0 := hxnodeLevel 0
      simpa [Level_zero] using hx0'
    have xnode_parent :
        ∀ n, ∃ U ∈ (childFamily_shrink (F := F) (S := S) (xnode n) hLB n).1,
          xnode (n + 1) =
            childNode_shrink (F := F) (S := S) (xnode n) hLB U n := by
      intro n
      have hx' : xnode (n + 1) ∈ Level (n + 1) := hxnodeLevel (n + 1)
      rcases (by simpa [Level_succ] using hx') with ⟨x', hx'Level, U, hU, hxnode⟩
      have hyParent : y ∈ Node.openSet x' := by
        have hyChild :
            y ∈ Node.openSet (childNode_shrink (F := F) (S := S) x' hLB U n) := by
          simpa [hxnode] using hyxnode (n + 1)
        have hsub :=
          childNode_shrink_openSet_subset (F := F) (S := S) (x := x') (hLB := hLB) (U := U)
            (n := n)
        exact hsub hyChild
      have hxuniq : xnode n = x' := by
        refine Level_unique (n := n) (x1 := xnode n) (x2 := x') (hxnodeLevel n) hx'Level ?_ ?_
        · exact hyxnode n
        · exact hyParent
      subst hxuniq
      refine ⟨U, hU, ?_⟩
      simpa using hxnode
    choose U hUmem hxnode_child using xnode_parent
    have hist_prefix_succ : ∀ n, (xnode n).hist <+: (xnode (n + 1)).hist := by
      intro n
      simp [hxnode_child n, childNode_shrink, childNode, List.append_assoc]
    have hist_prefix_le : ∀ {i j}, i ≤ j → (xnode i).hist <+: (xnode j).hist := by
      intro i j hij
      rcases Nat.exists_eq_add_of_le hij with ⟨k, rfl⟩
      clear hij
      induction k with
      | zero =>
          simp
      | succ k ih =>
          exact List.IsPrefix.trans ih (hist_prefix_succ (i + k))
    have hist_len_succ : ∀ n, (xnode (n + 1)).hist.length = (xnode n).hist.length + 2 := by
      intro n
      simp [hxnode_child n, childNode_shrink, childNode, List.length_append]
    have hist_len : ∀ n, (xnode n).hist.length = 2 * n + 1 := by
      intro n
      induction n with
      | zero =>
          have hrootlen : root.hist.length = 1 := by
            simp [root, rootNode]
          simpa [hx0] using hrootlen
      | succ n ih =>
          have hlen := hist_len_succ n
          have := ih
          omega
    let a : Stream' F.W := fun n =>
      (xnode (n + 1)).hist.get ⟨n, by
        have hlen := hist_len (n + 1)
        have : n < 2 * (n + 1) + 1 := by omega
        simpa [hlen] using this⟩
    have ha_take_full : ∀ n, a.take (2 * n + 1) = (xnode n).hist := by
      intro n
      apply List.ext_getElem
      · have hlen := hist_len n
        simp [Stream'.length_take, hlen]
      · intro i hi hi2
        have hi1 : i < (xnode (i + 1)).hist.length := by
          have hlen := hist_len (i + 1)
          have : i < 2 * (i + 1) + 1 := by omega
          simpa [hlen] using this
        have hdef : a.get i = (xnode (i + 1)).hist[i]'hi1 := by
          -- proof-irrelevant index in `a`'s definition
          simp [Stream'.get, a]
        have hgoal : a.get i = (xnode n).hist[i]'hi2 := by
          by_cases hle : i + 1 ≤ n
          · have hprefix := hist_prefix_le (i := i + 1) (j := n) hle
            have hget :=
              getElem_eq_of_prefix (l₁ := (xnode (i + 1)).hist) (l₂ := (xnode n).hist) hprefix i hi1
            have hget' : (xnode (i + 1)).hist[i]'hi1 = (xnode n).hist[i]'hi2 := by
              simpa using hget
            exact hdef.trans hget'
          · have hge : n ≤ i + 1 := Nat.le_of_not_ge hle
            have hprefix := hist_prefix_le (i := n) (j := i + 1) hge
            have hget :=
              getElem_eq_of_prefix (l₁ := (xnode n).hist) (l₂ := (xnode (i + 1)).hist) hprefix i hi2
            have hget' : (xnode (i + 1)).hist[i]'hi1 = (xnode n).hist[i]'hi2 := by
              simpa using hget.symm
            exact hdef.trans hget'
        simpa [Stream'.take_get] using hgoal
    have ha_take_mem : ∀ n, a.take n ∈ S.pre.subtree := by
      intro n
      have hfull := ha_take_full n
      have hn : n ≤ 2 * n + 1 := by omega
      have hshort : a.take n = (xnode n).hist.take n := by
        have := congrArg (fun l => l.take n) hfull
        simpa [List.take_take, Nat.min_eq_right hn] using this
      have hprefix : a.take n <+: (xnode n).hist := by
        have h := (List.take_prefix n (xnode n).hist)
        simpa [hshort] using h
      exact Descriptive.Tree.mem_of_prefix hprefix (xnode n).mem
    have ha_body : a ∈ Descriptive.Tree.body S.pre.subtree := by
      refine Descriptive.Tree.mem_body_of_take (m := 0) (T := S.pre.subtree) (x := a) ?_
      intro n hn
      simpa using ha_take_mem n
    let aBody : Descriptive.Tree.body S.pre.subtree := ⟨a, ha_body⟩
    rcases hSwin aBody.prop with ⟨ha_tree, hpay⟩
    have hpay' : (A ∩ ⋂ n, (aBody.val.get n : Set X)).Nonempty := by
      have hpay0 :
          (A ∩ ⋂ n, ((ha_tree : Descriptive.Tree.body (chainTree F.W)).val.get n : Set X)).Nonempty := by
        simpa [gameBM, interGame, payoffHits, Player.payoff] using hpay.1
      simpa [hpay.2] using hpay0
    rcases hpay' with ⟨z, hzA, hzI⟩
    have hsubset : (⋂ n, (aBody.val.get n : Set X)) ⊆ {y} := by
      intro z hz
      have hz_even : ∀ n, z ∈ (aBody.val.get (2 * (n + 1)) : Set X) := by
        intro n
        have := (Set.mem_iInter.mp hz) (2 * (n + 1))
        simpa using this
      have hy_even : ∀ n, y ∈ (aBody.val.get (2 * (n + 1)) : Set X) := by
        intro n
        have hyopen : y ∈ Node.openSet (xnode (n + 1)) := hyxnode (n + 1)
        have hyLast :
            y ∈ ((xnode (n + 1)).hist.getLast (Node.ne_nil (xnode (n + 1))) : Set X) :=
          (Node.openSet_subset_last (xnode (n + 1))) hyopen
        have hlen' := hist_len (n + 1)
        have hi : 2 * (n + 1) < (xnode (n + 1)).hist.length := by
          simp [hlen']
        have haP :
            aBody.val ∈ Stream'.Discrete.principalOpen (xnode (n + 1)).hist := by
          apply (Stream'.Discrete.principalOpen_iff_restrict
            (a := aBody.val) (x := (xnode (n + 1)).hist)).2
          have := ha_take_full (n + 1)
          simpa [hlen'] using this.symm
        have hidx := (Stream'.Discrete.principalOpen_index (a := aBody.val)
          (x := (xnode (n + 1)).hist)).1 haP
        have hget :
            aBody.val.get (2 * (n + 1)) =
              (xnode (n + 1)).hist[2 * (n + 1)]'hi := by
          exact hidx _ hi
        have hlast :
            (xnode (n + 1)).hist.getLast (Node.ne_nil (xnode (n + 1))) =
              (xnode (n + 1)).hist[2 * (n + 1)]'hi := by
          simp [List.getLast_eq_getElem, hlen']
        simpa [hget, hlast] using hyLast
      have hdist0 : dist z y = 0 := by
        by_contra hne
        have hpos : 0 < dist z y := lt_of_le_of_ne dist_nonneg (Ne.symm hne)
        have hpos' : 0 < dist z y / 2 := by nlinarith
        rcases exists_nat_one_div_lt hpos' with ⟨N, hN⟩
        rcases nextMove_shrink_subset_ball (F := F) (S := S) (x := xnode N) (hLB := hLB)
          (U := U N) (n := N) with ⟨c, r, hrpos, hrlt, hsub⟩
        have hlastmove :
            (aBody.val.get (2 * (N + 1)) : Set X) =
              (nextMove_shrink (F := F) (S := S) (xnode N) hLB (U N) N : Set X) := by
          have hlen' := hist_len (N + 1)
          have hi : 2 * (N + 1) < (xnode (N + 1)).hist.length := by
            simp [hlen']
          have haP :
              aBody.val ∈ Stream'.Discrete.principalOpen (xnode (N + 1)).hist := by
            apply (Stream'.Discrete.principalOpen_iff_restrict
              (a := aBody.val) (x := (xnode (N + 1)).hist)).2
            have := ha_take_full (N + 1)
            simpa [hlen'] using this.symm
          have hidx := (Stream'.Discrete.principalOpen_index (a := aBody.val)
            (x := (xnode (N + 1)).hist)).1 haP
          have hget :
              aBody.val.get (2 * (N + 1)) =
                (xnode (N + 1)).hist[2 * (N + 1)]'hi := by
            exact hidx _ hi
          have hlast :
              (xnode (N + 1)).hist.getLast (Node.ne_nil (xnode (N + 1))) =
                (xnode (N + 1)).hist[2 * (N + 1)]'hi := by
            simp [List.getLast_eq_getElem, hlen']
          have hlast' :
              (xnode (N + 1)).hist.getLast (Node.ne_nil (xnode (N + 1))) =
                (nextMove_shrink (F := F) (S := S) (xnode N) hLB (U N) N : Set X) := by
            simp [hxnode_child N, childNode_shrink, childNode, nextMove_shrink, nextMove,
              List.append_assoc]
          calc
            (aBody.val.get (2 * (N + 1)) : Set X) =
                ((xnode (N + 1)).hist[2 * (N + 1)] : Set X) := by
                  simpa using congrArg (fun t : F.W => (t : Set X)) hget
            _ = (xnode (N + 1)).hist.getLast (Node.ne_nil (xnode (N + 1))) := by
                  simp [hlast]
            _ = (nextMove_shrink (F := F) (S := S) (xnode N) hLB (U N) N : Set X) := hlast'
        have hzball : z ∈ Metric.ball c r := by
          have hz' : z ∈ (aBody.val.get (2 * (N + 1)) : Set X) := hz_even N
          have : z ∈ (nextMove_shrink (F := F) (S := S) (xnode N) hLB (U N) N : Set X) := by
            simpa [hlastmove] using hz'
          exact hsub this
        have hyball : y ∈ Metric.ball c r := by
          have hy' : y ∈ (aBody.val.get (2 * (N + 1)) : Set X) := hy_even N
          have : y ∈ (nextMove_shrink (F := F) (S := S) (xnode N) hLB (U N) N : Set X) := by
            simpa [hlastmove] using hy'
          exact hsub this
        have hdist_le : dist z y ≤ 2 * r := by
          have hzle : dist z c ≤ r := by
            have : dist z c < r := by simpa [Metric.mem_ball] using hzball
            exact le_of_lt this
          have hyle : dist y c ≤ r := by
            have : dist y c < r := by simpa [Metric.mem_ball] using hyball
            exact le_of_lt this
          have htri : dist z y ≤ dist z c + dist c y := dist_triangle z c y
          have htri' : dist z y ≤ dist z c + dist y c := by simpa [dist_comm] using htri
          linarith
        have hlt : 2 * r < dist z y := by
          have hN' : shrinkRadius (n := N) < dist z y / 2 := by
            simpa [shrinkRadius] using hN
          have h1 : 2 * r < 2 * shrinkRadius (n := N) := by
            have hpos : 0 < (2 : ℝ) := by norm_num
            exact (mul_lt_mul_of_pos_left hrlt hpos)
          have h2 : 2 * shrinkRadius (n := N) < dist z y := by
            have hpos : 0 < (2 : ℝ) := by norm_num
            have hmul := (mul_lt_mul_of_pos_left hN' hpos)
            have h2' : 2 * (dist z y / 2) = dist z y := by nlinarith
            simpa [h2'] using hmul
          exact lt_trans h1 h2
        have hcontr : dist z y < dist z y := lt_of_le_of_lt hdist_le hlt
        exact (lt_irrefl _ hcontr)
      have hzEq : z = y := dist_eq_zero.mp hdist0
      simp [Set.mem_singleton_iff, hzEq]
    have hz_in : z ∈ {y} := hsubset hzI
    have hzEq : z = y := by simpa [Set.mem_singleton_iff] using hz_in
    simpa [hzEq] using hzA
  -- G is a dense Gδ in the open subspace U0, hence U0 \ A is meagre
  let Gsub : Set {x // x ∈ U0} := {y | (y : X) ∈ G}
  letI : BaireSpace {x // x ∈ U0} := (IsOpen.baireSpace (s := U0) hU0o)
  have hGsub_Gδ : IsGδ Gsub := by
    refine (isGδ_iff_eq_iInter_nat).2 ?_
    refine ⟨fun n => {y : {x // x ∈ U0} | (y : X) ∈ LevelOpen n}, ?_, ?_⟩
    · intro n
      simpa using (LevelOpen_open n).preimage (continuous_subtype_val)
    · ext y; simp [G, Gsub, LevelOpen]
  have hGsub_dense : Dense Gsub := by
    refine dense_iff_inter_open.2 ?_
    intro O hOo hOne
    rcases isOpen_induced_iff.mp hOo with ⟨O', hO'open, rfl⟩
    rcases hOne with ⟨⟨x, hxU0⟩, hxO⟩
    have hxO' : x ∈ O' := by simpa using hxO
    have hO1open : IsOpen (O' ∩ U0) := hO'open.inter hU0o
    have hO1sub : O' ∩ U0 ⊆ U0 := by intro y hy; exact hy.2
    have hO1ne : (O' ∩ U0).Nonempty := ⟨x, hxO', hxU0⟩
    rcases hGdense (O' ∩ U0) hO1open hO1sub hO1ne with ⟨y, hyO1, hyG⟩
    refine ⟨⟨y, hyO1.2⟩, ?_⟩
    refine ⟨?_, ?_⟩
    · exact hyO1.1
    · exact hyG
  have hres : Gsub ∈ residual {x // x ∈ U0} :=
    (mem_residual (X := {x // x ∈ U0})).2 ⟨Gsub, subset_rfl, hGsub_Gδ, hGsub_dense⟩
  let m : Set {x // x ∈ U0} := {x | (x : X) ∈ U0 \ A}
  have hmeagre_sub : IsMeagre (m : Set {x // x ∈ U0}) := by
    have : mᶜ ∈ residual {x // x ∈ U0} := by
      have hsub : Gsub ⊆ mᶜ := by
        intro y hy
        have hy' : (y : X) ∈ G := hy
        have hyA : (y : X) ∈ A := hGsubA hy'
        have hyU0 : (y : X) ∈ U0 := y.property
        simp [m, Set.mem_diff, hyA]
      exact Filter.mem_of_superset hres hsub
    simpa [IsMeagre] using this
  have hmeagre : IsMeagre (U0 \ A) := by
    have hmeagre' :
        IsMeagre ((m : Set {x // x ∈ U0}) : Set X) :=
      IsMeagre.image_val (s := U0) (m := m) hmeagre_sub
    have hco :
        ((m : Set {x // x ∈ U0}) : Set X) = U0 \ A := by
      ext x
      constructor
      · intro hx
        rcases hx with ⟨y, hy, rfl⟩
        exact hy
      · intro hx
        exact ⟨⟨x, hx.1⟩, hx, rfl⟩
    simpa [hco] using hmeagre'
  exact ⟨U0, hU0o, hU0ne, hmeagre⟩

theorem basis_invariant_zero_of_existsWinning_uncond
    (F : FamilyBM X) (hLB : F.LocalBasis) (A : Set X)
    (hWin : (gameBM (X := X) (F := F) A).ExistsWinning Player.zero) :
    (gameBM (X := X) (F := closedBallFamily (X := X)) A).ExistsWinning Player.zero := by
  obtain ⟨U0, hU0o, hU0ne, hMeagre⟩ :=
    exists_open_nonempty_meagre_diff_of_existsWinning_zero_uncond
      (X := X) (F := F) (hLB := hLB) (A := A) hWin
  exact existsWinning_zero_of_isMeagre_diff (X := X) (A := A) (U0 := U0) hU0o hU0ne hMeagre

end UnconditionalLocalBasis

/-!
### Baire‑property corollaries

The following lemmas use `BaireMeasurableSet A` to upgrade the weak
“non‑meagre” conclusion into a *comeagre‑on‑some‑open* statement. This is
standard in the classical Banach–Mazur theory, but **not** minimal for the
one‑way implications proved above.
-/

omit [CompleteSpace X] [Nonempty X] in
theorem exists_open_nonempty_meagre_diff_of_not_isMeagre_baire (A : Set X)
    (hA : BaireMeasurableSet A) (hnot : ¬ IsMeagre A) :
    ∃ U0, IsOpen U0 ∧ U0.Nonempty ∧ IsMeagre (U0 \ A) := by
  let U : TopologicalSpace.Opens X := dom (A := A)
  have hres : A =ᵇ (U : Set X) := residual.dom.eq_residual (A := A) hA
  have hdiff : IsMeagre ((U : Set X) \ A) := by
    have h := (Filter.eventuallyEq_set' (l := residual X) (s := A) (t := (U : Set X))).1 hres
    simpa [IsMeagre] using h.2
  have hU_nonempty : (U : Set X).Nonempty := by
    by_contra hUempty
    have hUeq : (U : Set X) = ∅ := (Set.not_nonempty_iff_eq_empty).1 hUempty
    have hAmeagre : IsMeagre A := by
      have h := (Filter.eventuallyEq_set' (l := residual X) (s := A) (t := (U : Set X))).1 hres
      have hAU : IsMeagre (A \ (U : Set X)) := by
        simpa [IsMeagre] using h.1
      simpa [hUeq] using hAU
    exact hnot hAmeagre
  exact ⟨(U : Set X), U.isOpen, hU_nonempty, hdiff⟩

omit [CompleteSpace X] [Nonempty X] in
theorem exists_open_nonempty_meagre_diff_of_existsWinning_zero_baire (F : FamilyBM X) (A : Set X)
    (hA : BaireMeasurableSet A)
    (hWin : (gameBM (X := X) (F := F) A).ExistsWinning Player.zero) :
    ∃ U0, IsOpen U0 ∧ U0.Nonempty ∧ IsMeagre (U0 \ A) := by
  have hnot : ¬ IsMeagre A :=
    existsWinning_zero_imp_not_isMeagre (F := F) (A := A) hWin
  exact exists_open_nonempty_meagre_diff_of_not_isMeagre_baire (X := X) (A := A) hA hnot

theorem existsWinning_zero_of_not_isMeagre_baire (A : Set X) (hA : BaireMeasurableSet A)
    (hnot : ¬ IsMeagre A) :
    (gameBM (X := X) (F := closedBallFamily (X := X)) A).ExistsWinning Player.zero := by
  obtain ⟨U0, hU0o, hU0ne, hMeagre⟩ :=
    exists_open_nonempty_meagre_diff_of_not_isMeagre_baire (X := X) (A := A) hA hnot
  exact existsWinning_zero_of_isMeagre_diff (A := A) (U0 := U0) hU0o hU0ne hMeagre

theorem basis_invariant_zero_of_existsWinning_baire (F : FamilyBM X) (A : Set X)
    (hA : BaireMeasurableSet A)
    (hWin : (gameBM (X := X) (F := F) A).ExistsWinning Player.zero) :
    (gameBM (X := X) (F := closedBallFamily (X := X)) A).ExistsWinning Player.zero := by
  obtain ⟨U0, hU0o, hU0ne, hMeagre⟩ :=
    exists_open_nonempty_meagre_diff_of_existsWinning_zero_baire (X := X) (F := F) (A := A) hA hWin
  exact existsWinning_zero_of_isMeagre_diff (A := A) (U0 := U0) hU0o hU0ne hMeagre

theorem existsWinning_one_iff_isMeagre_closedBall_baire (A : Set X) (hA : BaireMeasurableSet A) :
    (gameBM (X := X) (F := closedBallFamily (X := X)) A).ExistsWinning Player.one ↔
      IsMeagre A := by
  constructor
  · intro hWin
    by_contra hAmeagre
    have hzero : (gameBM (X := X) (F := closedBallFamily (X := X)) A).ExistsWinning Player.zero :=
      existsWinning_zero_of_not_isMeagre_baire (X := X) (A := A) hA hAmeagre
    have hne : [] ∈ (gameBM (X := X) (F := closedBallFamily (X := X)) A).tree := by
      simpa [gameBM, interGame] using
        (nil_mem_chainTree (V := (closedBallFamily (X := X)).W))
    exact (GaleStewartGame.Game.ExistsWinning.not_both_winning
      (G := gameBM (X := X) (F := closedBallFamily (X := X)) A) (p := Player.one) hWin hne) hzero
  · intro hMeagre
    exact existsWinning_one_of_isMeagre_BM (F := closedBallFamily (X := X)) (A := A) hMeagre

theorem existsWinning_zero_iff_comeagre_closedBall_baire (A : Set X) (hA : BaireMeasurableSet A) :
    (gameBM (X := X) (F := closedBallFamily (X := X)) A).ExistsWinning Player.zero ↔
      ∃ U0, IsOpen U0 ∧ U0.Nonempty ∧ IsMeagre (U0 \ A) := by
  constructor
  · intro hWin
    have hnot : ¬ IsMeagre A := by
      intro hMeagre
      have hOne : (gameBM (X := X) (F := closedBallFamily (X := X)) A).ExistsWinning Player.one :=
        existsWinning_one_of_isMeagre_BM (F := closedBallFamily (X := X)) (A := A) hMeagre
      have hne : [] ∈ (gameBM (X := X) (F := closedBallFamily (X := X)) A).tree := by
        simpa [gameBM, interGame] using
          (nil_mem_chainTree (V := (closedBallFamily (X := X)).W))
      exact (GaleStewartGame.Game.ExistsWinning.not_both_winning
        (G := gameBM (X := X) (F := closedBallFamily (X := X)) A) (p := Player.zero) hWin hne) hOne
    exact exists_open_nonempty_meagre_diff_of_not_isMeagre_baire (X := X) (A := A) hA hnot
  · rintro ⟨U0, hU0o, hU0ne, hMeagre⟩
    exact existsWinning_zero_of_isMeagre_diff (A := A) (U0 := U0) hU0o hU0ne hMeagre

theorem basis_invariant_zero_closedBall_baire (A : Set X) (hA : BaireMeasurableSet A) :
    (gameBM (X := X) (F := closedBallFamily (X := X)) A).ExistsWinning Player.zero ↔
      ∃ U0, IsOpen U0 ∧ U0.Nonempty ∧ IsMeagre (U0 \ A) :=
  existsWinning_zero_iff_comeagre_closedBall_baire (X := X) (A := A) hA

/-!
### Borel corollaries (Polish-friendly)

In Polish spaces, Borel sets are Baire-measurable, so the preceding lemmas apply
without mentioning `BaireMeasurableSet` explicitly. We record the convenient
corollaries for `MeasurableSet`.
-/

section Borel

variable [MeasurableSpace X] [BorelSpace X]

omit [CompleteSpace X] [Nonempty X] in
theorem exists_open_nonempty_meagre_diff_of_not_isMeagre_borel (A : Set X)
    (hA : MeasurableSet A) (hnot : ¬ IsMeagre A) :
    ∃ U0, IsOpen U0 ∧ U0.Nonempty ∧ IsMeagre (U0 \ A) := by
  exact exists_open_nonempty_meagre_diff_of_not_isMeagre_baire (X := X) (A := A)
    (hA.baireMeasurableSet) hnot

omit [CompleteSpace X] [Nonempty X] in
theorem exists_open_nonempty_meagre_diff_of_existsWinning_zero_borel (F : FamilyBM X) (A : Set X)
    (hA : MeasurableSet A)
    (hWin : (gameBM (X := X) (F := F) A).ExistsWinning Player.zero) :
    ∃ U0, IsOpen U0 ∧ U0.Nonempty ∧ IsMeagre (U0 \ A) := by
  exact exists_open_nonempty_meagre_diff_of_existsWinning_zero_baire (X := X) (F := F) (A := A)
    (hA.baireMeasurableSet) hWin

theorem existsWinning_zero_of_not_isMeagre_borel (A : Set X) (hA : MeasurableSet A)
    (hnot : ¬ IsMeagre A) :
    (gameBM (X := X) (F := closedBallFamily (X := X)) A).ExistsWinning Player.zero := by
  exact existsWinning_zero_of_not_isMeagre_baire (X := X) (A := A) (hA.baireMeasurableSet) hnot

theorem basis_invariant_zero_of_existsWinning_borel (F : FamilyBM X) (A : Set X)
    (hA : MeasurableSet A)
    (hWin : (gameBM (X := X) (F := F) A).ExistsWinning Player.zero) :
    (gameBM (X := X) (F := closedBallFamily (X := X)) A).ExistsWinning Player.zero := by
  exact basis_invariant_zero_of_existsWinning_baire (X := X) (F := F) (A := A)
    (hA.baireMeasurableSet) hWin

theorem existsWinning_one_iff_isMeagre_closedBall_borel (A : Set X) (hA : MeasurableSet A) :
    (gameBM (X := X) (F := closedBallFamily (X := X)) A).ExistsWinning Player.one ↔
      IsMeagre A := by
  exact existsWinning_one_iff_isMeagre_closedBall_baire (X := X) (A := A) (hA.baireMeasurableSet)

theorem existsWinning_zero_iff_comeagre_closedBall_borel (A : Set X) (hA : MeasurableSet A) :
    (gameBM (X := X) (F := closedBallFamily (X := X)) A).ExistsWinning Player.zero ↔
      ∃ U0, IsOpen U0 ∧ U0.Nonempty ∧ IsMeagre (U0 \ A) := by
  exact existsWinning_zero_iff_comeagre_closedBall_baire (X := X) (A := A) (hA.baireMeasurableSet)

theorem basis_invariant_zero_closedBall_borel (A : Set X) (hA : MeasurableSet A) :
    (gameBM (X := X) (F := closedBallFamily (X := X)) A).ExistsWinning Player.zero ↔
      ∃ U0, IsOpen U0 ∧ U0.Nonempty ∧ IsMeagre (U0 \ A) :=
  existsWinning_zero_iff_comeagre_closedBall_borel (X := X) (A := A) hA

end Borel

end CompleteMetric

section Polish

open Topology Metric

variable {X : Type*} [MetricSpace X] [CompleteSpace X] [Nonempty X]
variable [MeasurableSpace X] [BorelSpace X]
variable [SecondCountableTopology X]

/-!
### Polish-space Banach–Mazur (Borel payoff sets)

In Polish spaces, Borel sets are Baire-measurable, so the standard
Banach–Mazur characterizations can be stated with `MeasurableSet` alone.
These are restatements of the `Borel` corollaries from the complete-metric
section, but packaged for the Polish setting.
-/

omit [CompleteSpace X] [SecondCountableTopology X] in
theorem exists_open_nonempty_meagre_diff_of_existsWinning_zero_polish (A : Set X)
    (hA : MeasurableSet A)
    (hWin : (gameBM (X := X) (F := closedBallFamily (X := X)) A).ExistsWinning Player.zero) :
    ∃ U0, IsOpen U0 ∧ U0.Nonempty ∧ IsMeagre (U0 \ A) := by
  exact exists_open_nonempty_meagre_diff_of_existsWinning_zero_borel
    (X := X) (F := closedBallFamily (X := X)) (A := A) hA hWin

omit [SecondCountableTopology X] in
theorem existsWinning_zero_iff_comeagre_closedBall_polish (A : Set X) (hA : MeasurableSet A) :
    (gameBM (X := X) (F := closedBallFamily (X := X)) A).ExistsWinning Player.zero ↔
      ∃ U0, IsOpen U0 ∧ U0.Nonempty ∧ IsMeagre (U0 \ A) := by
  exact existsWinning_zero_iff_comeagre_closedBall_borel (X := X) (A := A) hA

omit [SecondCountableTopology X] in
theorem existsWinning_one_iff_isMeagre_closedBall_polish (A : Set X) (hA : MeasurableSet A) :
    (gameBM (X := X) (F := closedBallFamily (X := X)) A).ExistsWinning Player.one ↔
      IsMeagre A := by
  exact existsWinning_one_iff_isMeagre_closedBall_borel (X := X) (A := A) hA

omit [SecondCountableTopology X] in
theorem basis_invariant_zero_closedBall_polish (A : Set X) (hA : MeasurableSet A) :
    (gameBM (X := X) (F := closedBallFamily (X := X)) A).ExistsWinning Player.zero ↔
      ∃ U0, IsOpen U0 ∧ U0.Nonempty ∧ IsMeagre (U0 \ A) :=
  existsWinning_zero_iff_comeagre_closedBall_polish (X := X) (A := A) hA

/-!
### Unconditional Banach–Mazur direction (no measurability)

The next results (to be completed) will show that a winning strategy for
`Player.zero` yields a dense `Gδ` subset of `A`, hence `A` is comeagre on
some nonempty open set. The proof follows the classical Oxtoby–Telgársky
construction using disjoint refinements inside open sets and the Baire
category theorem for complete metric spaces.
-/

-- (Unconditional section to be completed.)

end Polish

end BanachMazur

namespace Choquet

open Topology

variable (X : Type*) [TopologicalSpace X] [Nonempty X]

/-- The (weak) Banach–Mazur game `BM(X)`: players choose nonempty open sets decreasing by inclusion;
Player `one` wins iff the intersection is nonempty. -/
def BMGame : Game {U : Set X | IsOpen U ∧ U.Nonempty} :=
  interGame (X := X)
    (V := {U : Set X | IsOpen U ∧ U.Nonempty})
    (PO := {s | s.Nonempty})

/-- A space is *weakly α-favorable* if Player `one` has a winning strategy in `BMGame`. -/
def IsWeaklyAlphaFavorable : Prop :=
  (BMGame X).ExistsWinning Player.one

lemma BMGame_eq_gameBM_univ :
    BMGame X = BanachMazur.gameBM (X := X) (F := BanachMazur.openFamilyBM (X := X)) Set.univ := by
  ext s <;> simp [BMGame, BanachMazur.gameBM, BanachMazur.openFamilyBM, BanachMazur.payoffHits]

lemma IsWeaklyAlphaFavorable_iff :
    IsWeaklyAlphaFavorable X ↔
      (BanachMazur.gameBM (X := X) (F := BanachMazur.openFamilyBM (X := X)) Set.univ).ExistsWinning Player.one := by
  simp [IsWeaklyAlphaFavorable, BMGame_eq_gameBM_univ]

end Choquet


==> anc/lean-formalization/deps/borel_det/BorelDet/Applications/Choquet.lean <==
import BorelDet.Applications.Meager
import BorelDet.Proof.borel_determinacy

open GaleStewartGame
open Descriptive

namespace Choquet

variable {X : Type*} (V : Set (Set X)) (PO : Set (Set X))
def chainTree : tree V where
    val := {x | x.IsChain (· ≥ ·)}
    property _ _ := List.IsChain.left_of_append
lemma def_chainTree (x : List V) : x ∈ chainTree V ↔ x.IsChain (· ≥ ·) := by
    simp [chainTree]
lemma nil_mem_chainTree : [] ∈ chainTree V := by simp [chainTree]
lemma concat_mem_chainTree {x A} :
    x ++ [A] ∈ chainTree V ↔ x ∈ chainTree V ∧ ∀ hx, A ≤ x.getLast hx := by
    simp_rw [def_chainTree, List.isChain_append, List.isChain_singleton]
    obtain rfl | ⟨x, ⟨B, rfl⟩⟩ := x.eq_nil_or_concat' <;> simp
def chainTree.concat (x : chainTree V) (A : V) (h : ∀ hx, A ≤ x.val.getLast hx) : chainTree V where
    val := x.val ++ [A]
    property := by rw [concat_mem_chainTree]; use x.prop
def interGame : Game V where
    tree := chainTree V
    payoff A := PO (⋂ n, A.1 n)
variable {V}
variable {W : Set (Set X)} (hWV : W ⊆ V) (hW : ∀ A ∈ V, ∃ B ∈ W, B ⊆ A)
lemma extend_mem_iff (x : List W) : x.map (Set.inclusion hWV) ∈ chainTree V ↔ x ∈ chainTree W := by
    simp [chainTree, List.isChain_map]
@[simps] def extend (x : chainTree W) : chainTree V where
    val := x.1.map (Set.inclusion hWV)
    property := by simpa only [extend_mem_iff] using x.2
@[simps] def extend' {x : chainTree W} (a : Tree.ExtensionsAt x) :
    Tree.ExtensionsAt (extend hWV x) where
    val := Set.inclusion hWV a.val
    property := by
        rw [← List.map_singleton, extend_coe, ← List.map_append, extend_mem_iff]
        exact a.prop
def choose_pair (A : V) : W where
    val := (hW A A.coe_prop).choose
    property := (hW A A.coe_prop).choose_spec.1
lemma choose_pair_sub A : (choose_pair hW A).val ⊆ A.val := (hW A A.coe_prop).choose_spec.2
def shrink' {x : chainTree W} (a : Tree.ExtensionsAt (extend hWV x)) :
    Tree.ExtensionsAt x := ⟨_, (chainTree.concat W x (choose_pair hW a.val) (by
        intro _; apply (choose_pair_sub hW a.val).trans
        have ha := a.prop; rw [concat_mem_chainTree] at ha
        simpa using ha.2 (by simpa))).prop⟩
attribute [simp_lengths] extend_coe

variable (X)
variable [TopologicalSpace X]
def game := interGame (X := X) {A | IsOpen A ∧ A.Nonempty} {∅}
def IsChoquet := (game X).ExistsWinning Player.one
end Choquet


==> anc/lean-formalization/deps/borel_det/BorelDet/Applications/General.lean <==
import Mathlib.Tactic
import Mathlib.Data.Set.Notation

lemma diff_subset_union {I} {A B C : Set I} : A \ C ⊆ (A \ B) ∪ (B \ C) := by
  tauto_set
lemma projection_formula {α β} (f : α → β) (X : Set α) (Y : Set β) :
  Disjoint X (f⁻¹' Y) ↔ Disjoint (f '' X) Y := by --exists?
  constructor <;> intro h
  · rw [Set.disjoint_iff] at *; rintro _ ⟨⟨x, hx, rfl⟩, hy⟩; exact h ⟨hx, hy⟩
  · exact Set.disjoint_of_subset_left (Set.subset_preimage_image f X) (h.preimage f)

namespace Filter
variable {α β γ : Type*} {s t : Set α} {l : Filter α}
lemma mem_congr (h : s =ᶠ[l] t) : s ∈ l ↔ t ∈ l := by
  apply congr_sets
  rwa [eventuallyEq_set, eventually_iff] at h
lemma eventuallyEq_set' {α} {s t : Set α} {l : Filter α} :
  l.EventuallyEq s t ↔ (s \ t)ᶜ ∈ l ∧ (t \ s)ᶜ ∈ l := by
  constructor <;> intro h
  · simp [Filter.mem_congr (h.diff (Filter.EventuallyEq.refl _ t)).compl,
      Filter.mem_congr ((Filter.EventuallyEq.refl _ t).diff h).compl]
  · rw [Filter.eventuallyEq_set]; filter_upwards [h.1, h.2]; tauto_set
end Filter


==> anc/lean-formalization/deps/borel_det/BorelDet/Applications/Meager.lean <==
import BorelDet.Applications.RegularOpen
import Mathlib.Topology.Baire.BaireMeasurable
import Mathlib.Topology.Baire.Lemmas

variable {X Y : Type*} [tX : TopologicalSpace X] [tY : TopologicalSpace Y]
  (f : X → Y) {A B U V : Set X}
open Topology
scoped[Topology] notation (name := Dense_of) "Dense[" t "]" => @Dense _ t
lemma dense_trans {B : Set A} (hA : Dense A) (hB : Dense B) :
  Dense (Subtype.val '' B) := (Dense.isDenseEmbedding_val hA).dense_image.mpr hB
open Set.Notation
lemma dense_in_closure (A : Set X) : Dense (closure A ↓∩ A) := by
  rw [Subtype.dense_iff]
  apply closure_mono
  simp [subset_closure]

def openDenseFilterBasis : FilterBasis X where
  sets := {U | IsOpen U ∧ Dense U}
  nonempty := ⟨Set.univ, ⟨isOpen_univ, dense_univ⟩⟩
  inter_sets {U V} hU hV := ⟨U ∩ V,
    ⟨hU.1.inter hV.1, hU.2.inter_of_isOpen_left hV.2 hU.1⟩, subset_rfl⟩
abbrev openDenseFilter : Filter X := openDenseFilterBasis.filter

lemma IsNowhereDense.inter_left (hA : IsNowhereDense A) :
  IsNowhereDense (A ∩ B) := hA.mono Set.inter_subset_left
lemma IsNowhereDense.inter_right (hA : IsNowhereDense A) :
  IsNowhereDense (B ∩ A) := hA.mono Set.inter_subset_right
lemma isNowhereDense_iff_subset_closed_nowhereDense :
  IsNowhereDense A ↔ ∃ C, A ⊆ C ∧ IsClosed C ∧ IsNowhereDense C where
  mp := by simpa [and_comm] using IsNowhereDense.subset_of_closed_isNowhereDense --mathlib should do the order uniformly
  mpr := fun ⟨_, hS, _, hN⟩ ↦ hN.mono hS
lemma isNowhereDense_iff_compl_contains_openDense :
  IsNowhereDense A ↔ Aᶜ ∈ openDenseFilter := by
  rw [isNowhereDense_iff_subset_closed_nowhereDense, compl_surjective.exists]
  simp_rw [isClosed_isNowhereDense_iff_compl,
    FilterBasis.mem_filter_iff, ← FilterBasis.mem_sets, openDenseFilterBasis]
  simp [and_comm, Set.subset_compl_comm]
lemma isNowhereDense.union (hA : IsNowhereDense A) (hB : IsNowhereDense B) :
  IsNowhereDense (A ∪ B) := by
  simpa [isNowhereDense_iff_compl_contains_openDense] using And.intro hA hB
lemma isNowhereDense_iUnion {I} {A : I → Set X} [Finite I] (h : ∀ i, IsNowhereDense (A i)) :
  IsNowhereDense (⋃ i, A i) := by
  simpa [isNowhereDense_iff_compl_contains_openDense] using h
lemma tendsto_openDense_of_isOpenMap (hc : Continuous f) (ho : IsOpenMap f) :
  Filter.Tendsto f openDenseFilter openDenseFilter :=
  openDenseFilterBasis.hasBasis.ge_iff.mpr fun U ⟨hUo, hUd⟩ ↦
    ⟨f⁻¹' U, ⟨hUo.preimage hc, hUd.preimage ho⟩, subset_rfl⟩
lemma IsNowhereDense.preimage {A : Set Y} (h : IsNowhereDense A)
  (hc : Continuous f) (ho : IsOpenMap f) : IsNowhereDense (f⁻¹' A) := by
  simpa [isNowhereDense_iff_compl_contains_openDense] using
    tendsto_openDense_of_isOpenMap f hc ho (by
    simpa [isNowhereDense_iff_compl_contains_openDense] using h)

lemma Dense.dense_in_open (hU : IsOpen U) (hD : Dense A) : Dense (U ↓∩ A) :=
  hD.preimage hU.isOpenMap_subtype_val
/-lemma dense_in_open_mono {A U V : Set X} (hU : IsOpen U) (hUV : U ⊆ V) (hD : Dense (V ↓∩ A)) :
  Dense (U ↓∩ A) := by
  --have := hD.dense_in_open (U := V ↓∩ U) (hU.preimage continuous_subtype_val)
  simp [Subtype.dense_iff] at *; intro x hx; rw [mem_closure_iff]; intro W hW hxW
  have hx' := hD (hUV hx); rw [mem_closure_iff] at hx'
  convert hx' (W ∩ U) (hW.inter hU) ⟨hxW, hx⟩ using 1; aesop-/
lemma somewhereDense_iff : ¬ IsNowhereDense A ↔ ∃ U, U.Nonempty ∧ IsOpen U ∧ Dense (U ↓∩ A) := by
  simp_rw [Subtype.dense_iff, Subtype.image_preimage_coe]; constructor
  · intro h
    use interior (closure A), Set.notMem_singleton_empty.mp h, isOpen_interior
    apply subset_trans _ isOpen_interior.inter_closure; simp [Eq.subset, interior_subset]
  · intro ⟨U, hUd, hUo, hUs⟩; simp_rw [IsNowhereDense, ← Set.nonempty_iff_ne_empty]
    use hUd.choose; rw [mem_interior]
    use U, subset_trans hUs (closure_mono Set.inter_subset_right), hUo, hUd.choose_spec
lemma nowhereDense_iff : IsNowhereDense A ↔ ∀ U, U.Nonempty → IsOpen U → ¬ Dense (U ↓∩ A) := by
  simpa using not_iff_not.mpr somewhereDense_iff

lemma isNowhereDense_image (hf : IsInducing f) (h : IsNowhereDense A) :
  IsNowhereDense (f '' A) := by
  simp_rw [IsNowhereDense, hf.closure_eq_preimage_closure_image] at *
  replace h := subset_trans (preimage_interior_subset_interior_preimage hf.continuous) h.subset
  rw [Set.subset_empty_iff, Set.preimage_eq_empty_iff] at h
  simpa using Set.disjoint_of_subset_right
    (subset_trans (interior_mono (closure_mono (Set.image_subset_range f A))) interior_subset)
    (Disjoint.closure_right h isOpen_interior)

lemma nowhereDense_in_open (hU : IsOpen U) (A : Set U) :
  IsNowhereDense (Subtype.val '' A) ↔ IsNowhereDense A := by
  constructor <;> intro h
  · simpa using h.preimage (f := Subtype.val) continuous_subtype_val hU.isOpenMap_subtype_val
  · exact isNowhereDense_image _ IsInducing.subtypeVal h
lemma nowhereDense_in_dense (hU : Dense U) (A : Set U) :
  IsNowhereDense (Subtype.val '' A) ↔ IsNowhereDense A := by
  constructor <;> intro h; swap; exact isNowhereDense_image _ IsInducing.subtypeVal h
  simp [isNowhereDense_iff_compl_contains_openDense, FilterBasis.mem_filter_iff] at *
  obtain ⟨V, ⟨hVo, hVd⟩, hVs⟩ := h; use U ↓∩ V
  constructor; use hVo.preimage continuous_subtype_val
  rw [← hU.isDenseEmbedding_val.dense_image]; simpa using Dense.inter_of_isOpen_right hU hVd hVo
  simpa [Set.subset_compl_iff_disjoint_left, projection_formula] using hVs
lemma isOpen_isNowhereDense (hU : IsOpen U) : IsNowhereDense U ↔ U = ∅ := by
  rw [← Subtype.coe_image_univ U, nowhereDense_in_open hU Set.univ]
  simp [IsNowhereDense]
lemma Dense.somewhereDense [Nonempty X] (hU : Dense U) : ¬ IsNowhereDense U := by
  simp [IsNowhereDense, hU.closure_eq]
lemma nonempty_of_somewhereDense (h : ¬ IsNowhereDense A) : Nonempty A := by
  by_contra hc; have heq : A = ∅ := Set.isEmpty_coe_sort.mp ⟨fun a ↦ hc ⟨a⟩⟩
  subst heq; exact h isNowhereDense_empty

lemma fiber_somewhereDense (h : ¬ IsNowhereDense U) {α} (f: U → α) [Finite α] :
    ∃ a, ¬ IsNowhereDense (Subtype.val '' (f⁻¹' {a})) := by
  by_contra hA; push_neg at hA; apply h
  simpa [← Set.image_iUnion, ← Set.preimage_iUnion, Set.iUnion_of_singleton]
    using isNowhereDense_iUnion hA

lemma closure_open_cover {I} (U : I → Set X) (hO : ∀ i, IsOpen (U i)) (hcov : ⋃ i, U i = Set.univ) :
    closure A = ⋃ i, closure (A ∩ U i) := by
  apply subset_antisymm _ (by simp [closure_mono])
  intro x hx
  simp_rw [Set.mem_iUnion, mem_closure_iff] at *
  obtain ⟨i, hi⟩ : ∃ i, x ∈ U i := by simp_rw [← Set.mem_iUnion, hcov, Set.mem_univ]
  use i; intro V hV hxV
  convert hx (V ∩ U i) (hV.inter (hO i)) ⟨hxV, hi⟩ using 1
  tauto_set
lemma interior_open_cover {I} (U : I → Set X) (hO : ∀ i, IsOpen (U i)) (hcov : ⋃ i, U i = Set.univ) :
    interior A = ⋃ i, interior (A ∩ U i) := by
  apply subset_antisymm _ (by simp)
  intro x hx
  simp_rw [Set.mem_iUnion, mem_interior] at *
  obtain ⟨V, hVA, hVo, hVx⟩ := hx
  obtain ⟨i, hi⟩ : ∃ i, x ∈ U i := by simp_rw [← Set.mem_iUnion, hcov, Set.mem_univ]
  use i, V ∩ U i, by tauto_set, (hVo.inter (hO i)), by tauto_set
lemma open_cover_closed {I} (U : I → Set X) (hO : ∀ i, IsOpen (U i)) (hcov : ⋃ i, U i = Set.univ)
  (hd : Pairwise (Function.onFun Disjoint U)) i :
    IsClosed (U i) := by
  rw [← isOpen_compl_iff, Set.compl_eq_univ_diff, ← hcov, Set.iUnion_diff]
  apply isOpen_iUnion; intro j
  by_cases h : i = j
  · simp [h]
  · rw [(hd h).sdiff_eq_right]; apply hO
lemma IsClopen.inter_closure (h : IsClopen U) {A} : closure A ∩ U = closure (A ∩ U) := by
  apply subset_antisymm h.isOpen.closure_inter
  nth_rw 2 [← h.isClosed.closure_eq]; simp [closure_mono]
lemma nowhereDense_iff_nowhereDense_in_open (hU : IsOpen U) (hA : A ⊆ U) :
  IsNowhereDense A ↔ IsNowhereDense (U ↓∩ A) := by
  rw [← nowhereDense_in_open hU, Subtype.image_preimage_coe, Set.inter_eq_self_of_subset_right hA]
lemma isNowhereDense_disjoint_open {I} (U : I → Set X) (hO : ∀ i, IsOpen (U i))
  (hcov : A ⊆ ⋃ i, U i) (hd : Pairwise (Function.onFun Disjoint U))
  (h : ∀ i, IsNowhereDense (A ∩ U i)) : IsNowhereDense (A) := by
  let V := ⋃ i, U i
  have hvO : IsOpen V := isOpen_iUnion hO
  rw [nowhereDense_iff_nowhereDense_in_open hvO hcov]
  replace h := fun i ↦ (nowhereDense_iff_nowhereDense_in_open hvO (by tauto_set)).mp (h i)
  simp_rw [Set.preimage_inter] at h
  have hO' i : IsOpen (V ↓∩ U i) := (hO i).preimage continuous_subtype_val
  have hcov : ⋃ i, V ↓∩ U i = Set.univ := by aesop
  have hC := open_cover_closed _ hO' hcov fun _ _ ij ↦ (hd ij).preimage _
  have hCl i : IsClopen (V ↓∩ U i) := ⟨hC i, hO' i⟩
  unfold IsNowhereDense at *
  rw [interior_open_cover _ hO' hcov, closure_open_cover _ hO' hcov]
  have heq i B : closure B ∩ V ↓∩ U i = closure (B ∩ V ↓∩ U i) :=
    (hCl i).inter_closure
  simp_rw [Set.iUnion_inter, heq, Set.inter_assoc,
    ← fun i j ↦ ((hCl j).inter (hCl i)).inter_closure (A := V ↓∩ A),
    ← Set.inter_iUnion, ← Set.iUnion_inter, hcov, Set.univ_inter, heq, Set.iUnion_eq_empty]
  exact h

lemma residual_le_openDense : residual X ≤ openDenseFilter := by
  unfold openDenseFilter
  rw [openDenseFilterBasis.hasBasis.ge_iff]
  exact fun _ h ↦ residual_of_dense_open h.1 h.2
lemma isMeagre_iff_eq_countable_union_isNowhereDense {s : Set X} :
    IsMeagre s ↔ ∃ S : Set (Set X), (∀ t ∈ S, IsNowhereDense t) ∧ S.Countable ∧ s = ⋃₀ S := by
  rw [isMeagre_iff_countable_union_isNowhereDense]; constructor
  · intro ⟨S, h1, h2, h3⟩
    use (fun x ↦ x ∩ s) '' S
    simp only [Set.mem_image, forall_exists_index, and_imp, forall_apply_eq_imp_iff₂,
      Set.sUnion_image]
    use fun s h ↦ (h1 s h).inter_left, h2.image _
    exact subset_antisymm (by simpa [← Set.iUnion₂_inter, ← Set.sUnion_eq_biUnion]) (by simp)
  · have := @Eq.subset (a := s); tauto
lemma IsMeagre.eq_countable_union_isNowhereDense (h : IsMeagre A) :
  ∃ f : ℕ → {t : Set X | IsNowhereDense t}, A = ⋃ n, f n := by
  rw [isMeagre_iff_eq_countable_union_isNowhereDense] at h
  obtain ⟨S, h1, h2, rfl⟩ := h
  by_cases hS : S.Nonempty
  · rw [Set.countable_iff_exists_surjective hS] at h2
    obtain ⟨f, h2⟩ := h2
    use fun n ↦ ⟨f n, h1 _ (f n).2⟩
    rw [h2.iUnion_comp (fun x ↦ x.1)]
    simp_rw [Set.iUnion_coe_set, Set.sUnion_eq_biUnion]
  · rw [Set.not_nonempty_iff_eq_empty] at hS
    subst hS; use fun f ↦ ⟨∅, isNowhereDense_empty⟩; simp

lemma IsMeagre.interior [BaireSpace X] {U : Set X} (hU : IsMeagre U) : interior U = ∅ := by
  apply compl_injective
  simpa only [Set.compl_empty, ← closure_compl, ← dense_iff_closure_eq]
    using dense_of_mem_residual hU
lemma isMeagre_image (hf : IsInducing f) (h : IsMeagre A) : IsMeagre (f '' A) := by
  rw [isMeagre_iff_eq_countable_union_isNowhereDense] at *
  obtain ⟨S, h1, h2, h3⟩ := h
  use (fun s ↦ f '' s) '' S
  constructor
  · rintro _ ⟨x, hx, rfl⟩; exact isNowhereDense_image _ hf (h1 x hx)
  · use h2.image _
    simp [h3, Set.sUnion_eq_biUnion, Set.image_iUnion]
lemma isMeagre_congr (h : A =ᵇ B) : IsMeagre A ↔ IsMeagre B := Filter.mem_congr h.compl
--TODO use before and below

lemma baireSpace_iff_isMeagre_interior : BaireSpace X ↔
  ∀ U : Set X, IsMeagre U → interior U = ∅ := by
  use @IsMeagre.interior _ _
  intro h; constructor
  intro f hO hD
  simp_rw [dense_iff_closure_eq, closure_eq_compl_interior_compl, Set.compl_iInter,
    Set.compl_univ_iff]
  apply h; apply isMeagre_iUnion; intro n
  simpa [IsMeagre] using residual_of_dense_open (hO n) (hD n)
lemma isOpen_isMeagre [BaireSpace X] {U : Set X} (hU : IsOpen U) : IsMeagre U ↔ U = ∅ :=
  ⟨by intro h; rwa [← h.interior, Eq.comm, interior_eq_iff_isOpen],
    by rintro rfl; exact IsMeagre.empty⟩
lemma baireSpace_iff_isMeagre_isOpen : BaireSpace X ↔
  ∀ U : Set X, IsMeagre U → IsOpen U → U = ∅ := by
  constructor
  · have := @isOpen_isMeagre (X := X); aesop
  · simp_rw [baireSpace_iff_isMeagre_interior]
    exact fun h U hU ↦ h _ (hU.mono interior_subset) isOpen_interior
lemma open_baire [BaireSpace X] {U : Set X} (hU : IsOpen U) : BaireSpace U := by
  rw [baireSpace_iff_isMeagre_isOpen]
  intro V hVm hVo
  rw [← Set.image_eq_empty (f := Subtype.val), ← isOpen_isMeagre]
  · exact isMeagre_image _ IsInducing.subtypeVal hVm
  · exact IsOpen.trans hVo hU

namespace residual.dom
variable {U V : tX.Opens}
set_option quotPrecheck false in
scoped notation:50 U " ⊩ " A:50 =>
  ((U : tX.Opens) : Set X) ↓∩ A ∈ residual ((U : tX.Opens) : Set X)
lemma forces_iff_isMeagre : U ⊩ A ↔ IsMeagre (U \ A) := by
  constructor <;> intro h
  · rw [← compl_compl ((U : Set X) ↓∩ A)] at h
    convert isMeagre_image Subtype.val IsInducing.subtypeVal h
    simp [← Set.preimage_compl, Set.image_preimage_eq_inter_range]
    tauto_set
  · simpa [IsMeagre, - SetLike.coe_sort_coe, Set.compl_eq_univ_diff] using
      h.preimage_of_isOpenMap continuous_subtype_val U.isOpen.isOpenMap_subtype_val
lemma forces_empty_iff_isMeagre : U ⊩ ∅ ↔ IsMeagre (U : Set X) := by
  simpa using forces_iff_isMeagre (A := ∅)
lemma forces_mono_left (h : V ⊩ A) (hUV : U.1 ⊆ V.1) : U ⊩ A := by
  rw [forces_iff_isMeagre] at *
  exact h.mono (by tauto_set)
lemma forces_mono_right (h : U ⊩ A) (hAB : A ⊆ B) : U ⊩ B :=
  Filter.mem_of_superset h (by tauto_set)
lemma forces_iInter_right {I} [Countable I] (A : I → Set X)
  (h : ∀ i, U ⊩ A i) : U ⊩ ⋂ i, A i := by
  simpa [Set.preimage_iInter] using countable_iInter_mem.mpr h
lemma forces_rfl : U ⊩ U := by rw [forces_iff_isMeagre]; simp [IsMeagre.empty]
lemma forces_trans (hU : U ⊩ V) (h : V ⊩ A) : U ⊩ A := by
  rw [forces_iff_isMeagre] at *
  exact (hU.union h).mono diff_subset_union
lemma forces_congr {U : tX.Opens} (h : A =ᵇ B) : U ⊩ A ↔ U ⊩ B := by
  simp_rw [forces_iff_isMeagre]
  exact isMeagre_congr (Filter.EventuallyEq.rfl.diff h)
private lemma forces_disjoint_iUnion_left {I} (U : I → tX.Opens)
  (hd : Pairwise (Function.onFun Disjoint (fun i ↦ (U i : Set X)))) (h : ∀ i, U i ⊩ A) : ⨆ i, U i ⊩ A := by
  simp_rw [forces_iff_isMeagre] at *
  let V i := (h i).eq_countable_union_isNowhereDense.choose
  have hV i : (U i : Set X) \ A = ⋃ n, V i n := (h i).eq_countable_union_isNowhereDense.choose_spec
  have hVU i n : (V i n).val ⊆ U i :=
    subset_trans (Set.subset_iUnion_of_subset n subset_rfl) ((hV i).superset.trans Set.diff_subset)
  simp_rw [TopologicalSpace.Opens.coe_iSup, Set.iUnion_diff, hV]
  rw [Set.iUnion_comm]; apply isMeagre_iUnion
  intro n; apply IsNowhereDense.isMeagre
  apply isNowhereDense_disjoint_open (fun i ↦ (U i : Set X)) (fun i ↦ (U i).isOpen)
    (by rw [Set.iUnion_subset_iff]; intro i; apply Set.subset_iUnion_of_subset; apply hVU) hd
    (fun i ↦ by
      convert (V i n).prop
      apply subset_antisymm _ (by simpa [hVU] using Set.subset_iUnion (fun i ↦ (V i n).val) i)
      intro x ⟨h, hxU⟩
      obtain ⟨j, hj⟩ := by simpa using h
      specialize hd (i := i) (j := j)
      simp [Function.onFun, - TopologicalSpace.Opens.coe_disjoint] at hd
      by_cases i = j <;> tauto_set)
end residual.dom
open residual.dom in
/-- a Baire category analogue of outer measure -/
def dom (A : Set X) : tX.Opens := ⨆ (U) (_ : U ⊩ A), U
namespace residual.dom
lemma congr (h : A =ᵇ B) : dom A = dom B := by simp_rw [dom, forces_congr h]
lemma forces : dom A ⊩ A := by
  let S := {C : Set tX.Opens | C.PairwiseDisjoint id ∧ ∀ U ∈ C, U ⊩ A}
  obtain ⟨U, ⟨⟨hdis, hfor⟩, hUmax⟩⟩ := zorn_subset S (fun c hcS hc ↦ ⟨⋃₀ c,
    ⟨(Set.pairwise_sUnion hc.directedOn).mpr (fun U h ↦ (hcS h).1),
    fun U ⟨i, h, h'⟩ ↦ (hcS h).2 _ h'⟩, @Set.subset_sUnion_of_mem _ _⟩)
  have hf1 : dom A ⊩ (⨆ V : U, V : tX.Opens) := by
    apply residual_of_dense_open ((⨆ V : U, V : tX.Opens).isOpen.preimage continuous_subtype_val)
    rw [dense_iff_inter_open]
    intro W' hWo ⟨x, hxW'⟩
    obtain ⟨W'', hW''A, hxW''⟩ := by simpa [dom] using x.prop
    let W := W'' ⊓ ⟨W', hWo.trans (dom A).isOpen⟩
    by_contra habs
    rw [Set.not_nonempty_iff_eq_empty, ← Set.subset_empty_iff, ← Set.disjoint_iff,
      projection_formula] at habs
    specialize hUmax (y := U ∪ {W}) (by
      simp [S]
      refine ⟨?_, forces_mono_left hW''A (by simp [W]), hfor⟩
      rw [← Set.union_singleton, Set.pairwiseDisjoint_union]
      use hdis
      simp at habs
      simp; intro V hV _
      specialize habs V hV
      convert habs.mono_left (a := (W : Set X)) (by simp [W])
      simp [disjoint_iff, SetLike.ext'_iff, Set.inter_comm]) (by simp)
    rw [Set.le_iff_subset, Set.union_subset_iff] at hUmax
    simp at hUmax
    replace habs := habs.mono (a := (W : Set X)) (c := (W : Set X)) (by simp [W])
      (le_iSup₂_of_le W (by simpa using hUmax) le_rfl)
    simp at habs
    have : x.val ∈ (W : Set X) := ⟨hxW'', by simpa using hxW'⟩
    rwa [habs] at this
  have hf2 : ⨆ V : U, V ⊩ A := by
    apply forces_disjoint_iUnion_left _ _ (by simpa)
    simp_rw [Set.PairwiseDisjoint, Set.Pairwise, ne_eq] at hdis
    simp_rw [Pairwise, ne_eq, Subtype.forall, Subtype.mk.injEq]
    convert hdis
    simp [Function.onFun, disjoint_iff, SetLike.ext'_iff]
  exact forces_trans hf1 hf2
lemma forces_iff_le_dom {U : tX.Opens} : U ⊩ A ↔ U ≤ dom A where
  mp h := by
    simp [dom]
    exact Set.subset_iUnion₂_of_subset U h subset_rfl
  mpr h := forces_mono_left forces h
lemma forces_iff_subset_dom {U : tX.Opens} : U ⊩ A ↔ (U : Set X) ⊆ dom A := forces_iff_le_dom
lemma forces_iUnion_left {I} (U : I → tX.Opens) (h : ∀ i, U i ⊩ A) : ⨆ i, U i ⊩ A := by
  simp_rw [forces_iff_subset_dom] at *; simpa
lemma dom_empty_isMeagre : IsMeagre (dom (∅ : Set X) : Set X) := by
  have h := forces (X := X) (A := ∅)
  rw [forces_iff_isMeagre] at h
  simpa using h
lemma banach_category {I} (U : I → Set X) (hUo : ∀ i, IsOpen (U i)) (hUm : ∀ i, IsMeagre (U i)) :
  IsMeagre (⋃ i, U i) := by
  suffices IsMeagre ((⨆ i, TopologicalSpace.Opens.mk (U i) (hUo i) : tX.Opens) : Set X) by simpa
  replace hUm : ∀ i, IsMeagre ((TopologicalSpace.Opens.mk (U i) (hUo i) : tX.Opens) : Set X) := hUm
  simp_rw [← forces_empty_iff_isMeagre] at *
  exact forces_iUnion_left _ hUm

lemma isRegular : Heyting.IsRegular (dom A) := by
  rw [TopologicalSpace.Opens.isRegular_iff]
  apply subset_antisymm _ (dom A).isOpen.subset_interior_closure
  erw [← forces_iff_subset_dom (U := TopologicalSpace.Opens.interior (closure (dom A))) (A := A)]
  apply forces_trans _ forces
  rw [← forces_congr (closure_residualEq (dom A).isOpen.isLocallyClosed)]
  exact forces_mono_right forces_rfl interior_subset
lemma eq_residual (h : BaireMeasurableSet A) : A =ᵇ (dom A : Set X) := by
  obtain ⟨U, hUo, hUe⟩ := h.residualEq_isOpen
  apply hUe.trans
  rw [congr hUe, Filter.eventuallyEq_set']
  refine ⟨?_, forces_iff_isMeagre.mp forces⟩
  have hUs := forces_rfl (U := ⟨U, hUo⟩)
  rw [forces_iff_subset_dom] at hUs
  simp [← Set.diff_eq_empty] at hUs
  simp [hUs]
end residual.dom


==> anc/lean-formalization/deps/borel_det/BorelDet/Applications/RegularOpen.lean <==
import BorelDet.Applications.General
import Mathlib.Order.Heyting.Regular

variable {X : Type*} [tX : TopologicalSpace X] {A B : Set X} {U V : tX.Opens}

namespace TopologicalSpace.Opens
lemma le_def : U ≤ V ↔ (U : Set X) ⊆ V := by simp only [SetLike.coe_subset_coe]
@[simp] lemma coe_himp : U ⇨ V = interior (V ∪ (U : Set X)ᶜ) := by
  suffices U ⇨ V = Opens.interior (V ∪ (U : Set X)ᶜ) by
    apply_fun (fun U ↦ (U : Set X)) at this
    simpa using this
  apply eq_of_forall_le_iff; intro W
  simp_rw [le_himp_iff, ← SetLike.coe_subset_coe, coe_inf, coe_interior,
    W.isOpen.subset_interior_iff]
  constructor <;> (intro h; tauto_set)
@[simp] lemma coe_compl' : Uᶜ = interior (U : Set X)ᶜ := by rw [← himp_bot, coe_himp]; simp
lemma coe_compl_compl : ((Uᶜᶜ : tX.Opens) : Set X) = interior (closure U) := by simp
lemma isRegular_iff : Heyting.IsRegular U ↔ interior (closure U) = (U : Set X) := by
  simp [Heyting.IsRegular, Opens.ext_iff]
end TopologicalSpace.Opens
open TopologicalSpace

@[simp] lemma interior_closure_interior_closure_eq_interior_closure :
  interior (closure (interior (closure A))) = interior (closure A) :=
  subset_antisymm (interior_mono (isClosed_closure.closure_interior_subset))
    isOpen_interior.subset_interior_closure
lemma IsClosed.interior_isRegular (hA : IsClosed A) : Heyting.IsRegular (Opens.interior A) := by
  rw [Opens.isRegular_iff, ← hA.closure_eq, Opens.coe_interior,
    interior_closure_interior_closure_eq_interior_closure]


==> anc/lean-formalization/deps/borel_det/BorelDet/Basic/fin_lists.lean <==
import BorelDet.Basic.general

variable {α β γ : Type*} {a : α} {m n : ℕ}

namespace List
variable (x y z : List α)
/-@[congr] lemma congr_get (m : Fin x.length) (h : x = y) : -not needed anymore with List.getElem?
  x.get m = y.get ⟨m.val, h ▸ m.prop⟩ := h ▸ rfl
--this does still work, so does simp backtrack?
example (x : List α) {n m} (h : n = m) : x.get n = x.get m := by simp [h]-/

@[simp] lemma append_compose (x y : List α) : (x ++ ·) ∘ (y ++ ·) = ((x ++ y) ++ ·) := by
  ext1; simp [List.append_assoc]
@[simp] lemma subAtFin_append (T : Set (List α)) (x y : List α) :
  (y ++ ·)⁻¹' ((x ++ ·)⁻¹' T) = ((x ++ y) ++ ·)⁻¹' T := by
  simp [← Set.preimage_comp]

lemma eq_take_concat (x : List α) n (h : x.length = n + 1) :
  x = x.take n ++ [x[n]] := by
  rw [take_concat_get', ← h, take_length]
lemma head_eq_get (x : List α) h : x.head h = x[0]'(List.length_pos_iff.mpr h) :=
  (getElem_zero (List.length_pos_iff.mpr h)).symm
lemma tail_eq_drop : ∀ x : List α, x.tail = x.drop 1
  | [] => by simp
  | _ :: _ => by simp
lemma tail_take : (x.take (n + 1)).tail = x.tail.take n := by
  cases x <;> simp
lemma head_tail_take (x : List α) h : x.head h :: x.tail.take n = x.take (n + 1) := by
  cases x <;> simp at h ⊢
lemma tail_getElem (x : List α) n (h : n < x.tail.length) :
  x.tail[n] = x[n + 1]'(by as_aux_lemma => simp at h; omega) := by
  simp_rw [tail_eq_drop, getElem_drop, add_comm]
lemma zipWith_left : ∀ (x : List α) (z : List β), List.zipWith (fun a _ ↦ a) x z = x.take z.length
  | [], _ => by simp
  | _, [] => by simp
  | x :: xs, z :: zs => by simpa [zipWith_cons_cons] using zipWith_left xs zs
end List

namespace List
abbrev mapEval {α: Type*} {β: α → Type*} (a : α) (x : List (∀ a, β a)) := x.map (fun f ↦ f a)
def zipFun {α: Type*} {β: α → Type*} {n : ℕ} (f : (a : α) → List (β a))
  (h : ∀ a, (f a).length = n) :
   List ((a : α) → β a) := match n with
  | 0 => []
  | n + 1 => (fun a ↦ (f a).head (ne_nil_of_length_eq_add_one (h a)))
    :: zipFun (fun a ↦ (f a).tail) ((by simp [h]) : ∀ a, length _ = n)
@[simp] lemma mapEval_zip {β: α → Type*} (f : (a : α) → List (β a)) (h : ∀ a, (f a).length = n) :
 (zipFun f h).mapEval a = f a := by
  induction' n with n ih generalizing f
  · specialize h a; simp at h; simp [zipFun, h]
  · simp [zipFun, ih]
@[simp] lemma zip_mapEval {β: α → Type*} (x : List ((a : α) → β a)) :
  zipFun x.mapEval (n := x.length) (by simp) = x := by induction' x <;> simp [zipFun, *]
lemma mapEval_joint_epi {β: α → Type*} {x y : List (∀ a, β a)} (hl : x.length = y.length)
  (h : ∀ a, x.mapEval a = y.mapEval a) : x = y := by
  rw [← zip_mapEval x, ← zip_mapEval y]; simp_rw [hl, h]
@[simp, simp_lengths] lemma zipFun_len {β: α → Type*} (f : (a : α) → List (β a))
  (h : ∀ a, (f a).length = n) : (zipFun f h).length (α := no_index _) = n := by
  induction' n with _ ih generalizing f <;> simp [zipFun, *]
@[simp] lemma zipFun_zero {β: α → Type*} (f : (a : α) → List (β a)) (h : ∀ a, (f a).length = 0) :
  zipFun f h = [] := by apply eq_nil_of_length_eq_zero; simp
@[simp] lemma zipFun_append {β: α → Type*} (f g : (a : α) → List (β a))
  (hf : ∀ a, (f a).length = m) (hg : ∀ a, (g a).length = n) :
  zipFun f hf ++ zipFun g hg = zipFun (n := m + n) (fun a ↦ f a ++ g a) (by simp [hf, hg]) := by
  induction' m with m ih generalizing f
  · simp [eq_nil_of_length_eq_zero (hf _)]
  · have hf' a : f a ≠ [] := by intro h; simpa [h] using hf a
    simp [zipFun, Nat.succ_add, ih, hf']
@[gcongr] lemma zipFun_mono {β: α → Type*} (f g : (a : α) → List (β a))
  (hf : ∀ a, (f a).length = m) (hg : ∀ a, (g a).length = n) (hm : m ≤ n) (h : ∀ a, f a <+: g a) :
  zipFun f hf <+: zipFun g hg := by
  use zipFun (n := n - m) (fun a ↦ drop m (g a)) (by simp [hg]); rw [zipFun_append]
  congr
  · omega
  · ext a; nth_rw 2 [← take_append_drop m (g a)]
    rw [← hf a, ← prefix_iff_eq_take.mp (h a)]

variable (x y : List α) (a : α) (f : α → List α → β)
def zipInitsMap := x.zipWith f x.inits.tail
@[simp] lemma zipInitsMap_nil : [].zipInitsMap f = [] := by simp [zipInitsMap]
@[simp] lemma zipInitsMap_singleton : [a].zipInitsMap f = [f a [a]] := rfl
set_option linter.unusedSimpArgs false in --TODO report false positive
lemma zipInitsMap_append : (x ++ y).zipInitsMap f
  = x.zipInitsMap f ++ y.zipInitsMap (fun a z ↦ f a (x ++ z)) := by
  have h : ¬ x.inits.isEmpty := by rw [List.isEmpty_iff_length_eq_zero]; simp
  simp [zipInitsMap, tail_append, h, zipWith_append, ← map_tail, zipWith_map_right]
lemma IsPrefix.zipInitsMap (h : x <+: y) : x.zipInitsMap f <+: y.zipInitsMap f := by
  obtain ⟨_, rfl⟩ := h; rw [zipInitsMap_append]; constructor; rfl
@[simp] lemma zipInitsMap_concat :
  (x ++ [a]).zipInitsMap f = x.zipInitsMap f ++ [f a (x ++ [a])] := by
  simp [zipInitsMap_append]
@[simp, simp_lengths] lemma zipInitsMap_length :
  (x.zipInitsMap f).length (α := no_index _) = x.length := by simp [zipInitsMap]
lemma zipInitsMap_take : (x.zipInitsMap f).take n = (x.take n).zipInitsMap f := by
  simp [zipInitsMap, take_zipWith, take_inits, tail_take]
lemma map_zipInitsMap (f : α → β) (g : β → List β → γ) :
  x.zipInitsMap (fun a y ↦ g (f a) (y.map f)) = (x.map f).zipInitsMap g := by
  simp [zipInitsMap, map_inits, ← map_tail]
lemma zipInitsMap_map (g : β → γ) :
  x.zipInitsMap (fun a b ↦ g (f a b)) = (x.zipInitsMap f).map g := by
  simp [zipInitsMap, map_zipWith]
@[simp] lemma zipInitsMap_eq_map (g : α → β) :
  x.zipInitsMap (fun a _ ↦ g a) = x.map g := by
  simp [zipInitsMap, ← map_zipWith, zipWith_left]
@[simp] lemma zipInitsMap_get n (h : n < (x.zipInitsMap f).length) : (x.zipInitsMap f)[n]
  = f (x[n]'(by simpa using h)) (x.take (n + 1)) := by
  simp [zipInitsMap]

end List


==> anc/lean-formalization/deps/borel_det/BorelDet/Basic/general.lean <==
import Mathlib.SetTheory.Cardinal.Continuum
import Mathlib.Order.CompleteSublattice
import BorelDet.Basic.meta

attribute [simp_lengths]
  List.length_append List.length_cons List.length_nil
  List.length_take List.length_drop List.length_map List.length_tail

variable {α β I : Type*} {γ : Type* → Type*} {a : α}

--used in gale stewart and undetermined
@[simp] lemma Nat.add_div' (k m n : ℕ) (h : n < k) : (k * m + n) / k = m := by
  apply Nat.div_eq_of_lt_le <;> linarith --omega instead of linarith fails for either subgoal
@[simp] lemma Nat.add_sub_sub_of_le {m n p : ℕ} (mn : m ≤ n) (np : n ≤ p) :
  (n - m) + (p - n) = p - m := by zify [mn, np, mn.trans np]; ring
@[simp] lemma div_add_self (n : ℕ) : (n + n) % 2 = 0 := by omega

lemma Set.hEq_of_image_eq {α} {A A' : Set α} (h : A = A') {B : Set A} {B' : Set A'}
  (h' : Subtype.val '' B = Subtype.val '' B') : HEq B B' := by
  subst h; rw [← Set.preimage_image_eq B Subtype.val_injective,
    ← Set.preimage_image_eq B' Subtype.val_injective, h']
--cf. exists_exists_eq_and
lemma exists_exists_and_eq {f : α → β} {p : β → Prop} :
    (∃ b, p b ∧ (∃ a, b = f a)) ↔ ∃ a, p (f a) := by aesop
lemma exists_exists_and_eq' {f : α → β} {p : β → Prop} {r : α → Prop} :
    (∃ b, p b ∧ (∃ a, r a ∧ b = f a)) ↔ ∃ a, r a ∧ p (f a) := by aesop
lemma Disjoint.subset_iff_empty {s t : Set α} (h : Disjoint s t) : s ⊆ t ↔ s ⊆ ∅ := by
  rw [Set.disjoint_iff_inter_eq_empty] at h
  constructor <;> intro h' x hx
  · exact h.subset ⟨hx, h' hx⟩
  · cases h' hx
lemma pairwiseDisjoint_iff {α: I → Type*} (f : ∀ i, α i → β) :
  Set.univ.PairwiseDisjoint (fun i ↦ Set.range (f i)) ↔ ∀ ⦃i x j y⦄, f i x = f j y → i = j := by
  constructor
  · intros h i x j y he; by_contra hne
    apply @h i trivial j trivial hne {f i x}
    · rintro _ rfl; use x
    · rintro _ rfl; use y; exact he.symm
    · rfl
  · intros h i _ j _ ij _ hi hj _ hx; obtain ⟨_, rfl⟩ := hi hx; obtain ⟨_, he⟩ := hj hx
    exact ij <| h he.symm

lemma sigma_eq {β: α → Sort*} {a a' : α} (h : a = a') {b : β a} :
  PSigma.mk a b = PSigma.mk a' (cast (by rw [h]) b : β a') := by
  subst h; rfl

noncomputable def uncurryProp {α : Type*} {β : α → Prop} {γ : ∀ a, β a → Sort*} --exists already?
  (f : ∀ (x) (y : β x), γ x y) (x : {a | β a}) : γ x.val x.prop := f x.val x.prop

open Cardinal
lemma equals_nonempty_some {A : Set α} {ne : A.Nonempty} (h : a = ne.some) : a ∈ A := --avoid
  cast (h.symm ▸ rfl) ne.some_mem
universe u in
lemma Cardinal.choose_injection {α β : Type u} (f : α → Set β) (h : ∀ a, #α ≤ #(f a)) :
    ∃ g : α → β, g.Injective ∧ ∀ a, g a ∈ f a := by
  let ⟨wo, hwo, hwol⟩ := Cardinal.ord_eq α
  let recg (a : α) (recg : (b : α) → wo b a → β) : β :=
    (Set.nonempty_iff_ne_empty.mpr fun hf ↦
      not_le_of_gt (lt_of_lt_of_le (lt_of_le_of_lt
      (Cardinal.mk_le_of_surjective Set.rangeFactorization_surjective :
        #(Set.range (uncurryProp recg)) ≤ _)
      (Cardinal.card_typein_lt wo a hwol)) (h a))
      (Cardinal.mk_le_mk_of_subset (Set.diff_eq_empty.mp hf))).some
  refine ⟨hwo.fix (r := wo) recg, ?_, ?_⟩
  · intro a a' he
    rcases trichotomous_of wo a a' with h | h | h <;> [symm at he; exact h; skip] <;>
     (rw [hwo.fix_eq] at he; cases (equals_nonempty_some he.symm).2 ⟨⟨_, h⟩, rfl⟩)
  · intro a; rw [hwo.fix_eq]; exact Set.diff_subset (Set.Nonempty.some_mem _)


==> anc/lean-formalization/deps/borel_det/BorelDet/Basic/inf_lists.lean <==
import Mathlib.Topology.Basic
import Mathlib.Data.Stream.Init
import BorelDet.Basic.fin_lists

namespace Stream'
attribute [simp_lengths] length_take
variable {A B : Type*} (f : A → B) (m n : ℕ) (a b : Stream' A) (x y : List A)
--compare PiNat, CantorScheme

namespace Discrete
@[simp] lemma append_inf_compose (x y : List A) :
  (x ++ₛ ·) ∘ (y ++ₛ ·) = ((x ++ y) ++ₛ ·) := by
  ext1; simp
@[simp] lemma subAtInf_append (T : Set (Stream' A)) (x y : List A) :
  (y ++ₛ ·)⁻¹' ((x ++ₛ ·)⁻¹' T) = ((x ++ y) ++ₛ ·)⁻¹' T := by
  simp [← Set.preimage_comp]

def principalOpen : Set (Stream' A) := Set.range (x ++ₛ ·)
@[simp] lemma principalOpen_nil : @principalOpen A [] = Set.univ := by simp [principalOpen]
@[simp] lemma principalOpen_append :
  x ++ₛ a ∈ principalOpen (x ++ y) ↔ a ∈ principalOpen y := by simp [principalOpen]
@[simp] lemma principalOpen_append_nil : x ++ₛ a ∈ principalOpen x := by
  simpa using principalOpen_append a x []
@[simp] lemma principalOpen_cons_nil (a : A) (as : Stream' A) : as.cons a ∈ principalOpen [a] := by
  apply principalOpen_append_nil
@[simp] lemma extend_sub : a ∈ principalOpen (a.take n) := by
  use a.drop n; simp
lemma principalOpen_iff_restrict : a ∈ principalOpen x ↔ x = a.take x.length := by
  constructor
  · rintro ⟨b, _, rfl⟩; simp [take_append_of_le_length]
  · rintro h; rw [h]; exact extend_sub _ _
lemma principalOpen_cons {as : Stream' A} {x : List A} {a : A} :
  as ∈ principalOpen (a :: x) ↔ as.get 0 = a ∧ tail as ∈ principalOpen x := by
  simp_rw [principalOpen, Set.mem_range]
  nth_rw 1 [← exists_and_left, ← cons_head_tail as]
  simp_rw [cons_append_stream, cons_injective2.eq_iff, Eq.comm]
lemma principalOpen_index : a ∈ principalOpen x ↔ ∀ (n) (_ : n < x.length), a.get n = x[n] := by
  rw [principalOpen_iff_restrict]; constructor <;> intro h
  · intro n h'; simp_rw (config := {singlePass := true}) [h, take_get]
  · symm; apply List.ext_getElem (by simp)
    simp; tauto --simpa using h --fails since mathlib update
lemma principalOpen_concat {as : Stream' A} {x : List A} {a : A} :
  as ∈ principalOpen (x ++ [a]) ↔ as ∈ principalOpen x ∧ as.get x.length = a := by
  induction' x with x xs ih generalizing as
  · simp [principalOpen_cons]
  · simp [principalOpen_cons, @ih (tail as), and_assoc]
lemma principalOpen_restrict : a ∈ principalOpen (b.take n) ↔ ∀ m < n, a.get m = b.get m := by
  rw [principalOpen_index]; simp (config := {contextual := true})
@[simp] lemma principalOpen_sub : principalOpen (x ++ y) ⊆ principalOpen x := by
  intro _ ⟨z, h⟩; use y ++ₛ z; dsimp only; rwa [← append_append_stream]
@[gcongr] lemma principalOpen_mono {x y : List A} (h : x <+: y) :
  principalOpen y ⊆ principalOpen x := by obtain ⟨z, rfl⟩ := h; apply principalOpen_sub

lemma principalOpen_complement : (principalOpen x)ᶜ
  = ⋃ (y) (_ : x.length = y.length ∧ x ≠ y), principalOpen y := by
  ext a; constructor <;> simp only [Set.mem_iUnion]
  · intro h; use a.take x.length
    simp; intro h'; apply h; rw [h']; simp
  · intro ⟨x', ⟨hl, hne⟩, ⟨a1, h1⟩⟩ ⟨a2, h2⟩
    apply hne; apply append_left_injective; dsimp at h1 h2; rwa [h1, h2]
scoped instance prodDisc A : TopologicalSpace (Stream' A) :=
  Pi.topologicalSpace (t₂ := fun _ ↦ ⊥)

section
local instance : TopologicalSpace A := ⊥
local instance : DiscreteTopology A := ⟨rfl⟩
lemma continuous_pi' {X} [TopologicalSpace X] {f : X → Stream' A}
  (h : ∀ i, Continuous fun a => (f a).get i) : Continuous f :=
  continuous_pi_iff.2 h
lemma drop_con : Continuous (@drop A n) := continuous_pi' fun i ↦ continuous_apply (i + n)
lemma tail_con : Continuous (@tail A) := drop_con 1
lemma append_con : Continuous (x ++ₛ ·) := by
  apply continuous_pi'; intro i; rcases lt_or_ge i x.length with h | h
  · simp_rw [get_append_left _ _ _ h]; exact continuous_const
  · obtain ⟨i, rfl⟩ := le_iff_exists_add.mp h
    simpa only [get_append_right] using continuous_apply i
lemma hasBasis_principalOpen : (nhds a).HasBasis
  (fun x ↦ a ∈ principalOpen x) (fun x ↦ principalOpen x) := by
  rw [nhds_pi, nhds_discrete]; apply Filter.HasBasis.to_hasBasis
  · apply Filter.hasBasis_pi; intro _; apply Filter.hasBasis_pure
  · intro ⟨I, _⟩ ⟨fin, _⟩; have ⟨N, hN⟩ := fin.bddAbove
    refine ⟨a.take (N + 1), extend_sub _ _, fun b hb n hn ↦ ?_⟩
    rw [principalOpen_restrict] at hb
    exact hb n <| lt_of_le_of_lt (hN hn) (Nat.lt_succ_self _)
  · rintro x ⟨a, _, rfl⟩
    refine ⟨⟨Finset.range x.length, fun _ ↦ ()⟩,
      ⟨Set.toFinite _, fun _ _ ↦ trivial⟩, fun b hb ↦ ?_⟩
    rw [principalOpen_index]; intro n hn
    replace hb : b.get n = (x ++ₛ a).get n := hb n (by simp [hn])
    rw [hb, get_append_left _ _ _ hn]
end

lemma hasBasis_principalOpen': (nhds a).HasBasis
  (fun n ↦ n ≥ m) (fun n ↦ principalOpen (a.take n)) := by
  apply Filter.HasBasis.to_hasBasis (hasBasis_principalOpen a)
  · intro x hx; rw [principalOpen_iff_restrict] at hx; rw [hx]
    use m + x.length; simp [principalOpen_mono]
  · intro n _; use a.take n; simp
@[simp] lemma principalOpen_isOpen : IsOpen (principalOpen x) :=
  isOpen_iff_mem_nhds.mpr fun a h ↦ (hasBasis_principalOpen a).mem_iff.mpr ⟨x, h, subset_rfl⟩
@[simp] lemma principalOpen_isClosed : IsClosed (principalOpen x) := by
  rw [← isOpen_compl_iff, principalOpen_complement]
  exact isOpen_biUnion fun i _ ↦ principalOpen_isOpen i
end Discrete
end Stream'


==> anc/lean-formalization/deps/borel_det/BorelDet/Basic/inv_limit_nat.lean <==
import BorelDet.Basic.misc_cat
import Mathlib.CategoryTheory.Filtered.Connected
import Mathlib.CategoryTheory.Limits.Constructions.EventuallyConstant

open Classical CategoryTheory

universe u u1 u2
section Preorder
variable {X Y : Type u} [Preorder X] [Preorder Y] {x y : X}
lemma eq_homOfLE (f : x ⟶ y) : f = homOfLE (leOfHom f) := by apply Subsingleton.elim
@[simp] lemma map_eq_homOfLE (F : X ⥤ Y) (f : x ⟶ y) :
  F.map f = homOfLE (leOfHom (F.map f)) := by apply Subsingleton.elim
end Preorder

variable {C : Type u2} [Category.{u1, u2} C]
lemma heq_eqToHom {a b c d : C} (ab : a = b) (bc : b = c) (cd : c = d) : HEq (eqToHom ab) (eqToHom cd) := by
  subst ab bc cd; rfl
lemma left_eqToHom_iff_heq {W X Y : C} (f : W ⟶ X) (g : Y ⟶ X) (h : W = Y) :
  f = eqToHom h ≫ g ↔ HEq f g := by cases h; simp
lemma congr_comp {a b b' c d : C} (f : c ⟶ d) {g : b ⟶ c} {g' : b' ⟶ c} {h : a ⟶ b} {h' : a ⟶ b'}
  (H : h ≫ g = h' ≫ g') : h ≫ g ≫ f = h' ≫ g' ≫ f := by
  replace H := congr_fun (congr_arg CategoryStruct.comp H) f; simp at H; exact H
def recComp m n {F : ℕ → C} (f : ∀ n, F (n + 1) ⟶ F n) : F (m + n) ⟶ F m := by
  induction' n with n ih; exact 𝟙 (F m); exact f (m + n) ≫ ih
lemma recComp_induction (p : ∀ ⦃c d⦄, (c ⟶ d) → Prop) (pid : ∀ c, p (𝟙 c))
  (pcomp : ∀ {c d e}(f : c ⟶ d) (g : d ⟶ e), p f → p g → p (f ≫ g)) m n {F : ℕ → C}
  (f : ∀ n, F (n + 1) ⟶ F n) (h : ∀ n, p (f (m + n))) : p (recComp m n f) := by
  induction' n with n ih; exact pid _; exact pcomp _ _ (h _) ih
instance recComp_iso m n {F : ℕ → C} (f : ∀ n, F (n + 1) ⟶ F n) (h : ∀ n, IsIso (f (m + n))) :
  IsIso (recComp m n f) := by
  apply recComp_induction <;> (intros; infer_instance)
def recCompOfLE {m n} (h : m ≤ n) {F : ℕ → C} (f : ∀ n, F (n + 1) ⟶ F n) : F n ⟶ F m :=
  eqToHom (by simp [h]) ≫ recComp m (n - m) f
@[simp]lemma recComp.eq_zero m n {F : ℕ → C} (f : ∀ n, F (n + 1) ⟶ F n) (h : n = 0) :
  recComp m n f = eqToHom (by subst h; rfl) := by subst h; rfl
@[simp]lemma recCompOfLE.refl n {F : ℕ → C} (f : ∀ n, F (n + 1) ⟶ F n) :
  recCompOfLE (le_refl n) f = 𝟙 (F n) := by simp [recCompOfLE]
@[simp]lemma recComp.sum m n p {F : ℕ → C} (f : ∀ n, F (n + 1) ⟶ F n) :
  recComp (m + n) p f ≫ recComp m n f
  = eqToHom (by simp [Nat.add_assoc]) ≫ recComp  m (n + p) f := by
  induction' p with p ih; rfl
  simp [recComp, Nat.recAux] at *; rw [ih]
  apply congr_comp; symm; apply (IsIso.eq_inv_comp _).mp; simp
  apply (conj_eqToHom_iff_heq _ _ _ _).mpr; all_goals (congr 1; simp [Nat.add_assoc])
@[simp]lemma recComp.eq_sum m n p q {F : ℕ → C} (f : ∀ n, F (n + 1) ⟶ F n) (h : p = m + n) :
  recComp p q f ≫ eqToHom (by rw [h]) ≫ recComp m n f
  = eqToHom (by rw [h]; congr 1; simp [Nat.add_assoc]) ≫ (recComp m (n + q) f) := by subst h; simp
@[simp]lemma recCompOfLE.trans m n p {F : ℕ → C} (f : ∀ n, F (n + 1) ⟶ F n) (h1: m ≤ n) (h2: n ≤ p) :
  recCompOfLE h2 f ≫ recCompOfLE h1 f = recCompOfLE (le_trans h1 h2) f := by
  simp [recCompOfLE]; rw [recComp.eq_sum]; simp
  apply (IsIso.eq_inv_comp _).mp; simp
  apply (left_eqToHom_iff_heq _ _ _).mpr; congr
  all_goals simp [h1, h2]
@[simp]lemma recComp.eq_one m n {F : ℕ → C} (f : ∀ n, F (n + 1) ⟶ F n) (h : n = 1) :
  eqToHom (by rw [h]) ≫ recComp m n f = f m := by subst h; simp [recComp]
@[simp]lemma recComp.functor m n (F : ℕᵒᵖ ⥤ C) :
  recComp m n (F := F.obj ∘ Opposite.op) (fun n ↦ F.map (homOfLE (Nat.le_succ n)).op)
  = F.map (homOfLE (Nat.le_add_right m n)).op := by
  induction' n with n ih; simp
  simp [recComp, Nat.recAux] at *; rw [ih, ← F.map_comp]; congr 1
noncomputable def nat_free_cat : (ℕᵒᵖ ⥤ C) ≃ ((O : ℕ → C) × (∀ n, O (n + 1) ⟶ O n)) where
  toFun F := ⟨F.obj ∘ Opposite.op, fun n ↦ F.map (homOfLE (Nat.le_succ n)).op⟩
  invFun := fun ⟨O, F⟩ ↦ {
    obj := O ∘ Opposite.unop
    map := @fun m n ↦ fun h ↦ eqToHom (by simp [leOfHom h.unop]) ≫ (recComp n.unop (m.unop-n.unop) F)
    map_comp := by
      intros m n k h1 h2; simp [leOfHom h2.unop]
      congr 1; swap; apply heq_eqToHom; pick_goal 3; congr
      all_goals simp [Nat.add_sub_sub_of_le, leOfHom h1.unop, leOfHom h2.unop, leOfHom (h1 ≫ h2).unop]
  }
  left_inv F := by
    apply CategoryTheory.Functor.ext; swap; intro _; rfl
    intros m n h; simp; symm; apply (left_eqToHom_iff_heq _ _ _).mpr
    congr 1; swap; apply Subsingleton.helim; congr; all_goals simp [leOfHom h.unop]
  right_inv _ := by ext <;> simp
@[simp] lemma nat_free_cat_apply_symm_apply (x : (O : ℕ → C) × (∀ n, O (n + 1) ⟶ O n)) :
  (nat_free_cat (nat_free_cat.symm x)).2 = x.2 := by
  congr; rw [Equiv.apply_symm_apply]

variable {C : Type u2} [Category.{u1, u2} C]
lemma isIso_map_nat (F : ℕᵒᵖ ⥤ C) {m}
  (hF : ∀ n ≥ m, IsIso (F.map (homOfLE (Nat.le_succ n)).op)) :
  ∀ {c d : ℕᵒᵖ} (f : c ⟶ d), d.1 ≥ m → IsIso (F.map f) := by
  rintro ⟨c⟩ ⟨d⟩ ⟨f⟩ h; obtain ⟨k, rfl⟩ := le_iff_exists_add.mp (leOfHom f)
  erw [← recComp.functor]; have hf : ∃ h, f = homOfLE h := ⟨_, eq_homOfLE f⟩
  obtain ⟨hf, rfl⟩ := hf; apply recComp_iso; intro _; apply hF; omega
lemma nat_add_initial {F : ℕᵒᵖ ⥤ C} {s : Limits.Cone F} (hs : Limits.IsLimit s)
  n (hn : ∀ k ≥ n, IsIso (F.map (homOfLE (Nat.le_succ k)).op)) k (hk : n ≤ k) :
  IsIso (s.π.app (Opposite.op k)) := by
  apply Functor.IsEventuallyConstantTo.isIso_π_of_isLimit _ hs
  intro c f; apply isIso_map_nat; exact hn; exact hk


==> anc/lean-formalization/deps/borel_det/BorelDet/Basic/meta.lean <==
import Mathlib.Tactic

register_simp_attr simp_lengths --seemingly not usable in file where declared
register_simp_attr simp_fixing
register_simp_attr simp_isPosition

open Lean Meta Elab Tactic Term

section simpAtStar
--modify getNondepPropHyps
def Lean.MVarId.getPropHyps (mvarId : MVarId) : MetaM (Array FVarId) := do
  mvarId.withContext do
  let mut result := #[]
  for ldecl in ← getLCtx do
    if !ldecl.isImplementationDetail && (← isProp ldecl.type) && !ldecl.hasValue then
      result := result.push ldecl.fvarId
  return result
--modify simpLocation
def simpLocationAtStar (ctx : Simp.Context)
  (simprocs : Simp.SimprocsArray)
  (discharge? : Option Simp.Discharge := none) :
  Tactic.TacticM Simp.Stats := do
    Tactic.withMainContext do
      go (← (← Tactic.getMainGoal).getPropHyps) (simplifyTarget := true)
where
  go (fvarIdsToSimp : Array FVarId) (simplifyTarget : Bool) :
    TacticM Simp.Stats := do
    let mvarId ← getMainGoal
    let (result?, stats) ← simpGoal mvarId ctx (simprocs := simprocs)
      (simplifyTarget := simplifyTarget) (discharge? := discharge?) (fvarIdsToSimp := fvarIdsToSimp)
    match result? with
    | none => replaceMainGoal []
    | some (_, mvarId) => replaceMainGoal [mvarId]
    return stats
--variant of simp at * that also simplifies dependent hypotheses
syntax (name := simpAtStar) "simpAtStar" (Parser.Tactic.config)?
  (Parser.Tactic.discharger)? (&" only")?
  (" [" withoutPosition((Parser.Tactic.simpStar
    <|> Lean.Parser.Tactic.simpErase <|> Parser.Tactic.simpLemma),*,?) "]")? : tactic
set_option linter.unusedVariables false in
@[tactic simpAtStar] def evalSimpAtStar : Tactic :=
  fun stx => withMainContext do withSimpDiagnostics do
  let { ctx, simprocs, dischargeWrapper, simpArgs } ←
    mkSimpContext stx (eraseLocal := false)
  let stats ← dischargeWrapper.with fun discharge? =>
    simpLocationAtStar ctx simprocs discharge?
  return stats.diag
end simpAtStar


==> anc/lean-formalization/deps/borel_det/BorelDet/Basic/misc_cat.lean <==
import Mathlib.CategoryTheory.Limits.Final
import Mathlib.CategoryTheory.Category.Preorder
import BorelDet.Basic.general

open Classical CategoryTheory

universe u u1 v1
variable {α C D : Type*} [Category C] [Category D]

@[congr] lemma inv_congr {X Y : C} (f g : X ⟶ Y) [IsIso f] (h : f = g) :
  inv f = inv g (I := by subst h; infer_instance) := by simp [h]

@[simp] lemma cancel_inv_left_types {c d : Type u}
  (f : c ⟶ d) [IsIso f] (x : c) : inv f (f x) = x := by
  rw [← types_comp_apply f (inv f) x, IsIso.hom_inv_id]; rfl
@[simp] lemma cancel_inv_right_types {c d : Type u}
  (f : c ⟶ d) [IsIso f] (x : d) : f (inv f x) = x := by
  rw [← types_comp_apply (inv f) f x, IsIso.inv_hom_id]; rfl
lemma naturality_apply_types {F G : C ⥤ Type u} (α: F ⟶ G)
  {c d : C} (f : c ⟶ d) (x : F.obj c) :
  α.app d (F.map f x) = G.map f (α.app c x) :=
  FunctorToTypes.naturality F G α f x

@[simp] lemma cat_preimage_id {c : Type u} (x : Set c) :
  (𝟙 c)⁻¹' x = x := Set.preimage_id
@[simp] lemma cat_preimage_comp {c d e : Type u} (f : c ⟶ d) (g : d → e) (x : Set e) :
  (f ≫ g)⁻¹' x = f⁻¹' (g⁻¹' x) := Set.preimage_comp

@[simp] lemma cancel_inv_left'' {c d : Type u}
  (f : c ⟶ d) [IsIso f]: inv f ∘ f = id := by ext x; simp
@[simp] lemma cancel_inv_right'' {c d : Type u}
  (f : c ⟶ d) [IsIso f]: f ∘ inv f = id := by ext x; simp
lemma iso_cancel_comp {a b c : Type u} (f : a ⟶ b) (g : b ⟶ c) (h : a ⟶ c) (x : b)
  [IsIso f] [IsIso h] (hc : f ≫ g = h) : inv h (g x) = inv f x := by
  have := IsIso.of_isIso_fac_left hc
  subst hc; simp

instance : Mono (X := α) Option.some := (mono_iff_injective some).mpr (Option.some_injective α)
instance {J} [Category J] {F} :
    Nonempty (Limits.IsColimit (Limits.Types.colimitCocone (J := J) F)) :=
  ⟨Limits.Types.colimitCoconeIsColimit F⟩

def coproductColimitCocone {J : Type u1} (F : Discrete J ⥤ Type _) :
    Limits.ColimitCocone F where
  cocone :=
    { pt := Σj, F.obj j
      ι := Discrete.natTrans (fun j x => ⟨j, x⟩)}
  isColimit :=
    { desc := fun s x => s.ι.app x.1 x.2
      uniq := fun s m w => funext fun ⟨j, x⟩ ↦ congr_fun (w j) x }
lemma isCoprod_type_iff {J : Type u1} {F : Discrete J ⥤ Type (max u1 v1)} (t : Limits.Cocone F) :
    Nonempty (Limits.IsColimit t)
    ↔ (∀ i, Mono (t.ι.app i)) ∧ Set.univ.PairwiseDisjoint (fun i ↦ Set.range (t.ι.app i))
    ∧ ∀ y, ∃ i x, t.ι.app i x = y := by
  constructor
  · intro ⟨h⟩; constructor
    · intro i
      let s : Limits.Cocone F := {
        pt := Option (F.obj i)
        ι := Discrete.natTrans (fun j ↦
          if h : i = j then by subst h; exact Option.some else fun _ ↦ Option.none)
      }
      suffices Mono (t.ι.app i ≫ h.desc s) by apply mono_of_mono (t.ι.app i) (h.desc s)
      simp [s]; infer_instance
    · constructor
      · apply (pairwiseDisjoint_iff _).mpr; intros i x j y he
        let s : Limits.Cocone F := {
          pt := Option (F.obj i ⊕ F.obj j)
          ι := Discrete.natTrans (fun k ↦
            if h : i = k then by subst h; exact Option.some ∘ Sum.inl else
            if h : j = k then by subst h; exact Option.some ∘ Sum.inr else fun _ ↦ Option.none)
        }
        replace he : (t.ι.app i ≫ h.desc s) x = (t.ι.app j ≫ h.desc s) y := congr_arg (h.desc s) he
        rw [h.fac, h.fac] at he; by_contra h; simp [s, h] at he
      exact Limits.Types.jointly_surjective F h
  · rintro ⟨h1, h2, h3⟩
    let s := coproductColimitCocone F
    have := Nonempty.intro s.2
    suffices s.1 ≅ t by exact (Limits.IsColimit.equivIsoColimit this.symm).nonempty
    apply Limits.Cocones.ext; swap
    let f : s.1.pt ⟶ t.pt := fun ⟨i, x⟩ ↦ t.ι.app i x
    have : IsIso f := by
      rw [isIso_iff_bijective]; constructor
      · intro ⟨i, x⟩ ⟨j, y⟩ h; have he := ((pairwiseDisjoint_iff _).mp h2) h
        subst he; suffices x = y by simp [this]
        exact (mono_iff_injective _).mp (h1 i) h
      · intro y; obtain ⟨i, x, h⟩ := h3 y; use ⟨i, x⟩
    exact asIso f; aesop_cat
lemma colim_isIso --exists?
  {F G : C ⥤ D} {s : Limits.Cocone F} {t : Limits.Cocone G}
  (hs : Limits.IsColimit s) (ht : Limits.IsColimit t) (f : F ≅ G) : IsIso (hs.map t f.hom) := by
  use ht.map s (f.inv); constructor <;>
    (apply Limits.IsColimit.hom_ext (by assumption); simp)
lemma coprod_type_isIso_iff {J : Type u1} {F G : Discrete J ⥤ Type (max u1 v1)}
  {s : Limits.Cocone F} {t : Limits.Cocone G} (hs : Limits.IsColimit s) (ht : Limits.IsColimit t)
  (f : ∀ j, F.obj ⟨j⟩ ⟶ G.obj ⟨j⟩) :
  IsIso (hs.map t (Discrete.natTrans (fun ⟨j⟩ ↦ f j))) ↔ ∀ j, IsIso (f j) := by
  let df := Discrete.natTrans (fun ⟨j⟩ ↦ f j)
  let ⟨_, _, h3⟩ := (isCoprod_type_iff s).mp (Nonempty.intro hs)
  let ⟨_, h2, _⟩ := (isCoprod_type_iff t).mp (Nonempty.intro ht)
  constructor <;> intro hi; swap
  · have : ∀ j, IsIso (df.app j) := fun ⟨j⟩ ↦ hi j
    have := NatIso.isIso_of_isIso_app df
    exact colim_isIso hs ht (asIso df)
  · intro j; apply (isIso_iff_bijective (f j)).mpr; constructor
    · suffices Mono (f j) by exact injective_of_mono (f j)
      have h : Mono (s.ι.app ⟨j⟩ ≫ hs.map t df) := by apply mono_comp
      simp [df] at h; exact mono_of_mono _ (t.ι.app ⟨j⟩)
    · intro y; obtain ⟨i, x, h⟩ := h3 (inv (hs.map t df) (t.ι.app ⟨j⟩ y))
      have h' : (s.ι.app i ≫ hs.map t df) x = (inv (hs.map t df) ≫ hs.map t df) (t.ι.app ⟨j⟩ y) :=
        congr_arg (hs.map t df) h
      simp [- types_comp_apply] at h'
      have heq : i = ⟨j⟩ := (pairwiseDisjoint_iff _).mp h2 h'
      subst heq; exact ⟨x, injective_of_mono (t.ι.app ⟨j⟩) h'⟩


==> anc/lean-formalization/deps/borel_det/BorelDet/Game/build_strategies.lean <==
import BorelDet.Game.games

namespace GaleStewartGame
open Classical
open Stream'.Discrete Descriptive Tree Game PreStrategy

variable {A : Type*} {T : tree A}
namespace PreStrategy

section tryAndElse
variable {p : Player}
/-- try following PreStrategy `planA` if possible, else follow `planB` -/
def tryAndElse (planA planB : PreStrategy T p) :
  PreStrategy T p := fun x hp ↦
  if (planA x hp).Nonempty then planA x hp else planB x hp
variable {planA planB planB' : PreStrategy T p}
@[gcongr] lemma tryAndElse_mono (hB : planB ≤ planB') :
  tryAndElse planA planB ≤ tryAndElse planA planB' := by
  intro _ _; unfold tryAndElse; split_ifs
  · rfl
  · apply hB
lemma quasi_of_planB (h : planB.IsQuasi) :
  (planA.tryAndElse planB).IsQuasi := by
  dsimp [IsQuasi, tryAndElse]; intros; split_ifs
  · assumption
  · apply h
lemma planA_sub : planA ≤ planA.tryAndElse planB := by
  intro _ _ _ h'; dsimp [tryAndElse]; split_ifs with h
  · exact h'
  · cases h ⟨_, h'⟩
lemma eq_planA (hQ : ∀ (x : planA.subtree) (hp : IsPosition x.val p),
  ∃ a, a ∈ planA ⟨x.val, x.prop.1⟩ hp) :
  (planA.tryAndElse planB).subtree = planA.subtree := by
  apply le_antisymm _ (by gcongr; apply planA_sub)
  intro x hx; apply subtree_induction hx
  intro _ _ hx _; unfold tryAndElse; split_ifs with h
  · exact id
  · cases h (hQ ⟨_, hx⟩ (by synth_isPosition))
@[simp] lemma tryAndElse_residual (x : List A) :
  (tryAndElse planA planB).residual x = tryAndElse (planA.residual x) (planB.residual x) := by
  ext1 y hp; dsimp [tryAndElse, PreStrategy.residual]
  split_ifs with h h' h' <;> try rfl
  · obtain ⟨a, h⟩ := h; cases h' ⟨⟨a.1, by simpa using a.2⟩, h⟩
  · obtain ⟨a, h'⟩ := h'; cases h ⟨⟨a.1, by simpa using a.2⟩, h'⟩
end tryAndElse

section void
variable {p : Player}
instance (T : tree A) (p : Player) : OrderBot (PreStrategy T p) where
  bot _ _ := ∅
  bot_le S _ := by simp
@[simp] lemma eval_bot x hp : (⊥ : PreStrategy T p) x hp = ∅ := rfl
instance (T : tree A) (p : Player) : OrderTop (PreStrategy T p) where
  top _ _ := Set.univ
  le_top S _ := by simp
@[simp] lemma eval_top x hp : (⊤ : PreStrategy T p) x hp = Set.univ := rfl
lemma top_isQuasi (h : IsPruned T) : (⊤ : PreStrategy T p).IsQuasi := by
  intro x _; obtain ⟨xa⟩ := h x
  rw [eval_top, ← Set.nonempty_iff_univ_nonempty]; exact ⟨xa⟩
@[simp] lemma top_subtree : (⊤ : PreStrategy T p).subtree = T :=
  CompleteSublattice.ext fun x ↦ ⟨fun h ↦ h.1, fun h ↦ ⟨h, by simp⟩⟩
@[simp] lemma top_residual (x : List A) : (⊤ : PreStrategy T p).residual x = ⊤ := rfl

variable (A p) in def emptyStrategy : Strategy (A := A) ⊥ p := fun x _ ↦ x.prop.elim
@[simp] lemma emptyStrategy_subtree : (emptyStrategy A p).pre.subtree = ⊥ := by
  rw [eq_bot_iff]; apply (emptyStrategy A p).pre.subtree_sub
lemma existsWinning_empty : ExistsWinning (A := A) ⟨⊥, ∅⟩ p :=
  ⟨emptyStrategy A p, by simp [PreStrategy.IsWinning]⟩

lemma _root_.GaleStewartGame.Game.AllWinning.existsWinning
  {G : Game A} (h : G.AllWinning p) (hP : IsPruned G.tree) :
  G.ExistsWinning p := existsWinning_iff_quasi.mpr ⟨⟨⊤, top_isQuasi hP⟩,
  subset_trans (by simp) (Set.image_mono h.superset)⟩
abbrev extQuasi (S : PreStrategy T p) (h : IsPruned T) : QuasiStrategy T p :=
  ⟨tryAndElse S ⊤, quasi_of_planB <| top_isQuasi h⟩
lemma eq_extQuasi (S : PreStrategy T p) (hT : IsPruned T)
  (h : ∀ (x : S.subtree) (hp : IsPosition x.val p), ∃ a, a ∈ S (S.subtree_incl x) hp) :
  (S.extQuasi hT).1.subtree = S.subtree := eq_planA h
@[simp] lemma extQuasi_residual (S : PreStrategy T p) (h : IsPruned T) (x : List A) :
  (S.extQuasi h).residual x = (S.residual x).extQuasi (h.sub x) := by ext1; simp
end void

section sew
variable (f : ∀ a, [a] ∈ T → PreStrategy (subAt T [a]) Player.zero)
/-- sew a map from possible opponent moves to strategies in the resulting residual games to a
  strategy in the original game -/
def sew : PreStrategy T Player.one
  | ⟨[], _⟩, hp => by synth_isPosition
  | ⟨a :: x, hx⟩, hp => f a (singleton_mem T hx) ⟨x, hx⟩ (by synth_isPosition)
lemma sew_isQuasi (hf : ∀ a ha, (f a ha).IsQuasi) : (sew f).IsQuasi := by
  intro ⟨x, hx⟩ hp; rcases x
  · synth_isPosition
  · apply hf
lemma sew_subtree a x :
  a :: x ∈ (sew f).subtree ↔ ∃ h, x ∈ (f a h).subtree := ⟨
    fun ⟨ht, hs⟩ ↦ ⟨(singleton_mem T ht), ⟨ht, fun hpr hpo ↦
    hs (y := a :: _) (List.cons_prefix_cons.mpr ⟨rfl, hpr⟩) (by synth_isPosition)⟩⟩,
    fun ⟨_, ht, hs⟩ ↦ ⟨ht, by
      intro y b hpr hpo
      rcases y with (_ | ⟨a', y⟩) <;> [synth_isPosition; skip]
      obtain ⟨rfl, hpr'⟩ := List.cons_prefix_cons.mp hpr
      exact hs hpr' (by synth_isPosition)⟩⟩
lemma sew_body (x : Stream' A) a :
  x.cons a ∈ body (PreStrategy.sew f).subtree ↔ ∃ h, x ∈ body (f a h).subtree := by
  constructor <;> intro h
  · use (h _ (by simp)).1; intro y hy
    specialize h ([a] ++ y) ((principalOpen_append _ _ _).mpr hy)
    rw [List.singleton_append, sew_subtree] at h; exact h.2
  · intro y hy; rcases y with (_ | ⟨a', y⟩)
    · simp; apply mem_of_append; exact (h.2 [] (by simp)).1
    · simp [principalOpen_cons] at hy; obtain ⟨rfl, hy⟩ := hy
      rw [sew_subtree]; use h.1; exact h.2 _ hy
variable {G : Game A} (f : ∀ a, [a] ∈ G.tree → PreStrategy (G.residual [a]).tree Player.zero)
lemma sew_isWinning (h : ∀ a h, (f a h).IsWinning) :
  (PreStrategy.sew f).IsWinning := by
  intro a h'; rw [← Stream'.cons_head_tail a, sew_body] at h'
  simpa using h (a.get 0) _ h'.2
lemma sew_residual (S : PreStrategy T Player.one) : sew (fun a _ ↦ S.residual [a]) = S := by
  ext x hp; rcases x with (_ | ⟨x, a⟩)
  · synth_isPosition
  · simp [sew, PreStrategy.residual]
end sew

section firstMove
variable (a : A) (h : [a] ∈ T) (s : PreStrategy (subAt T [a]) Player.one)
/-- in the first move, play `a`, then follow `s` -/
def firstMove : PreStrategy T Player.zero
  | ⟨[], _⟩, _ => {⟨a, h⟩}
  | ⟨b :: x, hx⟩, hp => if heq : a = b then by subst heq; exact s ⟨x, hx⟩ (by synth_isPosition)
    else ∅
@[simp] lemma firstMove_subtree a' x :
  a' :: x ∈ (s.firstMove a h).subtree ↔ a = a' ∧ x ∈ s.subtree := by
  constructor
  · intro ⟨hf, hs⟩; have heq : a = a' := by
      specialize hs (y := []) (List.prefix_iff_eq_take.mpr rfl) (by synth_isPosition)
      simp [PreStrategy.firstMove] at hs; apply_fun Subtype.val at hs; exact hs.symm
    subst heq; use rfl, hf; intro y b hpr hpo
    simpa [PreStrategy.firstMove] using hs (y := a :: y) (by simpa) (by synth_isPosition)
  · rintro ⟨rfl, hf, hs⟩; use hf; intro y b hpr hpo
    rcases y with (_ | ⟨a', y⟩)
    · simp [List.cons_prefix_cons] at hpr; simp [hpr, PreStrategy.firstMove]
    · obtain ⟨rfl, hpr2⟩ := List.cons_prefix_cons.mp hpr
      simpa [PreStrategy.firstMove] using hs hpr2 (by synth_isPosition)
@[simp] lemma firstMove_body a' (x : Stream' A) :
  x.cons a' ∈ body (s.firstMove a h).subtree ↔ a = a' ∧ x ∈ body s.subtree := by
  constructor
  · intro h; have heq : a = a' := by
      specialize h [a'] (by simp); rw [firstMove_subtree] at h; exact h.1
    subst heq; use rfl
    intro y hy; specialize h ([a] ++ y) ((principalOpen_append _ _ _).mpr hy)
    rw [List.singleton_append, firstMove_subtree] at h; exact h.2
  · rintro ⟨rfl, h⟩ y hy; rcases y with (_ | ⟨a', y⟩)
    · simp; exact mem_of_append (h [] (by simp)).1
    · simp [principalOpen_cons] at hy; obtain ⟨rfl, hy⟩ := hy
      rw [firstMove_subtree]; exact ⟨rfl, h _ hy⟩
variable {G : Game A} (h : [a] ∈ G.tree) (s : PreStrategy (G.residual [a]).tree Player.one)
@[simp] lemma firstMove_isWinning :
  (s.firstMove a h).IsWinning ↔ s.IsWinning := by
  constructor <;> intro hw b hb
  · simpa using hw ((s.firstMove_body _ _ _ _).mpr ⟨rfl, hb⟩)
  · rw [← Stream'.cons_head_tail b, firstMove_body] at hb
    obtain ⟨rfl, hb⟩ := hb; simpa using hw hb
lemma firstMove_extQuasi_tree (hs : s.IsQuasi) (hT : IsPruned G.tree) :
  ((s.firstMove a h).extQuasi hT).1.subtree = (s.firstMove a h).subtree := by
  apply eq_extQuasi; intro ⟨x, hx⟩ hp
  rcases x with (_ | ⟨b, x⟩)
  · use ⟨a, h⟩; simp [firstMove, subtree_incl]
  · simp at hx; obtain ⟨rfl, hx'⟩ := hx
    obtain ⟨b, hbs⟩ := hs ⟨_, hx'.1⟩ (by synth_isPosition)
    use b; simp [hbs, firstMove, subtree_incl]
@[simp] lemma firstMove_extQuasi_isWinning (hT : IsPruned G.tree) (hs : s.IsQuasi) :
  ((s.firstMove a h).extQuasi hT).1.IsWinning ↔ s.IsWinning := by
  unfold IsWinning; rw [firstMove_extQuasi_tree a h s hs]; apply firstMove_isWinning a h s
end firstMove

section PreserveProp
variable {p : Player}
variable (P : ∀ x : T, IsPosition x.val p.swap → Prop)
/-- play such that the proposition `P x` holds in every position `x` resulting from your move -/
def preserveProp : PreStrategy T p := fun x hp ↦ {a | P a.valT' (by synth_isPosition)}
lemma preserveProp_eq_extQuasi (h : ∀ x hp, P x hp → ∀ a : ExtensionsAt x,
  (preserveProp P a.valT' (by as_aux_lemma => synth_isPosition)).Nonempty) (hT : IsPruned T)
  (hst0 : (hp : p = Player.zero) → ∃ a ha, P ⟨[a], ha⟩ (by as_aux_lemma => synth_isPosition))
  (hst1 : (hp : p = Player.one) → (hn : [] ∈ T) → P ⟨[], hn⟩ (by as_aux_lemma => synth_isPosition)) :
  ((preserveProp P).extQuasi hT).1.subtree = (preserveProp P).subtree := by
  apply PreStrategy.eq_extQuasi; intro ⟨x, hx⟩ hp
  rcases x.eq_nil_or_concat' with rfl | ⟨x, a, rfl⟩
  · obtain ⟨a, aT, ha⟩ := hst0 (by synth_isPosition); exact ⟨⟨a, aT⟩, ha⟩
  · rcases x.eq_nil_or_concat' with rfl | ⟨x, b, rfl⟩
    · exact h _ _ (hst1 (by synth_isPosition) (mem_of_append hx).1) ⟨_, hx.1⟩
    · exact h ⟨x ++ [b], mem_of_append hx.1⟩ (by synth_isPosition)
        (((preserveProp P).subtree_compatible_iff ⟨x, mem_of_append (mem_of_append hx)⟩
        (by synth_isPosition)).mp (mem_of_append hx)).2 ⟨a, hx.1⟩
end PreserveProp
end PreStrategy

variable {G G' : Game A} {p p' : Player}
namespace Game
/-- a position is winning if there is a winning strategy in the residual game -/
def WinningPosition (G : Game A) (x : List A) (p : Player := Player.zero) :=
  (G.residual x).ExistsWinning p
@[simp] lemma winningPosition_residual x y :
  (G.residual x).WinningPosition y p ↔ G.WinningPosition (x ++ y) p := by
  simp [WinningPosition]
/-- a position is won if it cannot be lost by playing however -/
def WonPosition (G : Game A) (x : List A) (p : Player := Player.zero) :=
  (G.residual x).AllWinning p
@[simp] lemma wonPosition_residual x y :
 (G.residual x).WonPosition y p ↔ G.WonPosition (x ++ y) p := by
  simp [WonPosition]
lemma WonPosition.extend {x} y (hW : WonPosition G x p) :
  WonPosition G (x ++ y) (p.residual y) := by
  simp [WonPosition, AllWinning, Set.eq_univ_iff_forall] at hW ⊢
  intro a h; convert hW (y ++ₛ a) h using 1; ext; simp
lemma wonPosition_iff_disjoint' {x} :
  G.WonPosition x p ↔ Set.range (body.append x) ∩ (p.swap.residual x).payoff G = ∅ := by
  simp [WonPosition, AllWinning, ← Set.disjoint_compl_left_iff_subset,
    Set.disjoint_iff_inter_eq_empty, Set.inter_comm]
lemma wonPosition_iff_disjoint {x} :
  G.WonPosition x p ↔ principalOpen x ∩ (p.swap.residual x).payoff G = ∅ := by
  simpa [← Set.image_val_inj, Set.inter_assoc, ← Set.inter_diff_assoc] using
    wonPosition_iff_disjoint'

/-- the defensive PreStrategy never moves into a winning position of the opponent -/
def defensivePre (G : Game A) (p : Player) : PreStrategy G.tree p :=
  preserveProp (fun x _ ↦ ¬ WinningPosition G x.val)
@[simp] lemma defensivePre_residual {x} :
  (defensivePre G p).residual x = defensivePre (G.residual x) (p.residual x) := by
  ext; simp_rw [PreStrategy.residual, defensivePre, preserveProp, ExtensionsAt.valT'_coe,
    ExtensionsAt.val', List.append_assoc, Set.mem_setOf_eq, winningPosition_residual]
@[congr] lemma defensivePre_subtree {hG : G = G'} {hp : p = p'} :
  (defensivePre G p).subtree = (defensivePre G' p').subtree := by congr!
def defensiveQuasi (G : Game A) (p : Player) := (defensivePre G p).extQuasi
@[congr] lemma defensiveQuasi_subtree {hG : G = G'} {hp : p = p'} h :
  (defensiveQuasi G p h).1.subtree = (defensiveQuasi G' p' (hG ▸ h)).1.subtree := by
  subst hG hp; rfl
end Game
namespace PreStrategy

lemma subtree_induction_body {f g : PreStrategy T p} {x} (h : x ∈ body f.subtree)
  (h' : ∀ n, x.take n ∈ g.subtree → ∀ hp,
    ⟨x.get n, by apply subtree_sub; apply h; simp⟩ ∈
      f (f.subtree_incl (body.take n ⟨x, h⟩)) hp →
    ⟨x.get n, by apply subtree_sub; apply h; simp⟩ ∈
      g (f.subtree_incl (body.take n ⟨x, h⟩)) hp) : x ∈ body g.subtree := by
  apply mem_body_of_take 0; intro n _; apply f.subtree_induction (by apply h; simp)
  intro m hm hx hp; simp at hm
  convert (config := {typeEqs := true}) h' m (by simpa [hm.le] using hx)
    (by synth_isPosition) <;> simp [Subtype.ext_iff, hm.le]

section followUntilWon
variable (S : PreStrategy G.tree p)
def followUntilWon : PreStrategy G.tree p := fun x hp ↦
  if G.WonPosition x.val (p.residual x.val) then Set.univ else S x hp
lemma le_followUntilWon : S ≤ S.followUntilWon := by
  intro; unfold followUntilWon; split_ifs <;> simp
lemma followUntilWon_body : body S.followUntilWon.subtree ≤ body S.subtree ∪ p.payoff G := by
  intro x hx; by_cases h' : ∃ n, G.WonPosition (x.take n) (p.residual (x.take n))
  · right; have hx' := body_mono S.followUntilWon.subtree_sub hx; simp [hx']
    let ⟨n, h'⟩ := h'; simp [WonPosition, AllWinning] at h'; apply h'
    use body.drop n ⟨x, hx'⟩; ext; simp
  · left; apply subtree_induction_body hx
    intros _ _ _; unfold followUntilWon; split_ifs
    · tauto
    · exact id
@[simp] lemma followUntilWon_isWinning : S.followUntilWon.IsWinning ↔ S.IsWinning :=
  ⟨sub_winning S.le_followUntilWon, fun h ↦ subset_trans S.followUntilWon_body (by simpa)⟩
end followUntilWon

end GaleStewartGame.PreStrategy


==> anc/lean-formalization/deps/borel_det/BorelDet/Game/gale_stewart.lean <==
import BorelDet.Game.build_strategies

namespace GaleStewartGame
open Classical
open Stream'.Discrete Descriptive Tree PreStrategy

/-!
#Closed determinacy

This file proves the Gale-Stewart lemma on the determinacy of closed games. More precisely, the
defensive strategy is winning for closed games.
-/

variable {A : Type*} {T : tree A} {G G' : Game A} {p p' : Player}

lemma PreStrategy.cast_quasi {T T' : tree A} {p p' : Player} (hT : T = T') (hP : p = p')
  (S : PreStrategy T p) :
  (cast (by rw [hT, hP]) S : PreStrategy T' p').IsQuasi ↔ S.IsQuasi := by subst hT hP; rfl
lemma PreStrategy.cast_winning {G G' : Game A} (h : G = G') (S : PreStrategy G.tree p) :
  (cast (by rw [h]) S : PreStrategy G'.tree p).IsWinning
  ↔ S.IsWinning := by subst h; rfl
namespace Game
lemma defensive_equals_pre {G : Game A} {p : Player} (hP : IsPruned G.tree)
  (h : ¬ G.ExistsWinning p.swap) :
  (defensiveQuasi G p hP).1.subtree = (defensivePre G p).subtree := by
  refine preserveProp_eq_extQuasi _ ?_ hP ?_ ?_
  · intro x hp nw a; simp [preserveProp, WinningPosition]
    by_contra hc; simp [Set.Nonempty] at hc
    apply nw; rw [WinningPosition, existsWinning_iff_quasi]
    let f (b : A) (h : [b] ∈ ((G.residual x).residual [a.val]).tree) :
      PreStrategy (((G.residual x).residual [a.val]).residual [b]).tree Player.zero :=
      cast (by simp [ExtensionsAt.val']) (hc ⟨b, by simpa [ExtensionsAt.val']⟩).choose.pre
    let S := (sew f).firstMove _ (by exact a.prop)
    use S.extQuasi (hP.sub _); rw [firstMove_extQuasi_isWinning]
    · apply sew_isWinning; intro b h
      rw [cast_winning (G := G.residual _) (by simp [ExtensionsAt.val'])]
      exact (hc ⟨b, by simpa [ExtensionsAt.val']⟩).choose_spec
    · apply sew_isQuasi; intros
      rw [cast_quasi (by simp [ExtensionsAt.val']) rfl]
      apply Strategy.isQuasi
  · rintro rfl; by_contra hc; simp at hc
    apply h; rw [existsWinning_iff_quasi]
    let f (a : A) (h : [a] ∈ G.tree) := (existsWinning_iff_quasi.mp (hc a h)).choose
    use ⟨sew (fun a h ↦ (f a h).1), sew_isQuasi _ (fun a h ↦ (f a h).2)⟩
    apply sew_isWinning (f := fun a h ↦ (f a h).1); intro a ha
    exact (existsWinning_iff_quasi.mp (hc a ha)).choose_spec
  · rintro rfl _; simpa [WinningPosition, ExistsWinning] using h

lemma isClosed_image_payoff {G : Game A} :
  IsClosed G.payoff ↔ IsClosed (Subtype.val '' G.payoff) :=
  (Topology.IsClosedEmbedding.subtypeVal (body_isClosed G.tree)).isClosed_iff_image_isClosed
lemma defensive_winning_isClosed (hC : IsClosed G.payoff) (hP : IsPruned G.tree) :
  (defensivePre G Player.zero).IsWinning := by
  intro a ha; rw [Player.payoff_zero,
    ← (isClosed_image_payoff.mp hC).closure_eq,
    mem_closure_iff_nhds_basis (hasBasis_principalOpen a)]

  intro x h; by_contra hfa; simp_rw [not_exists, not_and'] at hfa
  specialize ha (a.take (2 * (x.length / 2)) ++ [a.get (2 * (x.length / 2))]) (by simp)
  apply (defensivePre G Player.zero).subtree_compatible ⟨_, mem_of_append ha⟩
    (by synth_isPosition) ha
  apply AllWinning.existsWinning _ (hP.sub _); apply wonPosition_iff_disjoint.mpr
  rw [← Set.subset_empty_iff]; intro a' ⟨h1, h2⟩; apply hfa a'
  · simp [ExtensionsAt.val'] at h1; apply principalOpen_mono _ h1
    rw [(principalOpen_iff_restrict _ _).mp h]; simp; omega
  · rw [Player.residual_odd _ _ (by simp)] at h2; simpa using h2

lemma defensive_winning_isOpen (hC : IsOpen G.payoff) (hP : IsPruned G.tree) :
  (defensivePre G Player.one).IsWinning := by
  rw [← sew_residual (defensivePre G Player.one)]; apply sew_isWinning
  simp; intro a _; apply defensive_winning_isClosed
  · simpa using hC.preimage (body.append_con [a])
  · exact hP.sub _
lemma gale_stewart_precise (h : IsClosed G.payoff) (hP : IsPruned G.tree)
  (h' : ¬ G.ExistsWinning Player.one) : (defensiveQuasi G Player.zero hP).1.IsWinning := by
  dsimp [IsWinning]; rw [defensive_equals_pre hP h' (p := Player.zero)]
  exact defensive_winning_isClosed h hP
lemma gale_stewart (h : IsClosed G.payoff) (hP : IsPruned G.tree) : G.IsDetermined :=
  if h' : _ then ⟨Player.one, h'⟩
  else ⟨Player.zero, existsWinning_iff_quasi.mpr ⟨_, gale_stewart_precise h hP h'⟩⟩
lemma gale_stewart_precise' (h : IsOpen G.payoff) (hP : IsPruned G.tree)
  (h' : ¬ ∃ S : Strategy G.tree Player.zero, S.pre.IsWinning) :
  (defensiveQuasi G Player.one hP).1.IsWinning := by
  dsimp [IsWinning]; rw [defensive_equals_pre hP h' (p := Player.one)]
  exact defensive_winning_isOpen h hP

end GaleStewartGame.Game


==> anc/lean-formalization/deps/borel_det/BorelDet/Game/games.lean <==
import Mathlib.Data.Set.Subset
import BorelDet.Tree.tree_body
import BorelDet.Game.strategies

namespace GaleStewartGame
open Stream'.Discrete Descriptive Tree

variable {A : Type*} {p : Player}

/-- a Gale-Stewart game is given by a tree of valid plays (usually pruned) and a payoff set
  specifying the winner of an infinite play `a` : player 0 wins if and only if `a ∈ G.payoff` -/
@[ext 900] structure Game (A : Type*) where
  tree : tree A
  payoff : Set (body tree)
@[congr] lemma subtype_payoff {G G' : Game A} (h : G = G') :
  Subtype.val '' G.payoff = Subtype.val '' G'.payoff := by congr!
namespace Game
@[ext] lemma ext' {G G' : Game A} (ht : G.tree = G'.tree)
  (hp : Subtype.val '' G.payoff = Subtype.val '' G'.payoff) : G = G' := by
  ext1; exact ht; apply Set.hEq_of_image_eq _ hp; rw [ht]
/-- The residual game starting in position x -/
@[simps tree] def residual (G : Game A) (x : List A) : Game A where
  tree := subAt G.tree x
  payoff := (body.append x)⁻¹' if x.length % 2 = 0 then G.payoff else G.payoffᶜ
@[simp] lemma residual_payoff_even (G : Game A) (x : List A) (h : x.length % 2 = 0) :
  (G.residual x).payoff = (body.append x)⁻¹' G.payoff := by simp [residual, h]
@[simp] lemma residual_payoff_odd (G : Game A) (x : List A) (h : x.length % 2 = 1) :
  (G.residual x).payoff = ((body.append x)⁻¹' G.payoff)ᶜ := by simp [residual, h]
@[simp] lemma residual_nil (G : Game A) : G.residual [] = G := rfl
@[simp] lemma residual_append (G : Game A) (x y : List A) :
  (G.residual x).residual y = G.residual (x ++ y) := by
  ext1 <;> simp [residual]; split_ifs <;> simp <;> omega
lemma empty_of_tree (G : Game A) (h : G.tree = ⊥) : G = ⟨⊥, ∅⟩ := by
  ext1 <;> simp [Set.eq_empty_iff_forall_notMem, h]
lemma residual_notMem (G : Game A) (x : List A) (h : x ∉ G.tree) : G.residual x = ⟨⊥, ∅⟩ := by
  apply empty_of_tree; simpa
end Game

variable {G : Game A}
abbrev PreStrategy.subgame (S : PreStrategy G.tree p) : Game A where
  tree := S.subtree
  payoff := Subtype.val⁻¹' G.payoff

namespace Player
/-- player p wins if and only if the resulting play lies in `p.payoff G` -/
def payoff (p : Player) (G : Game A) : Set (body G.tree) := match p with
  | zero => G.payoff
  | one => G.payoffᶜ
@[simp] lemma payoff_zero : zero.payoff G = G.payoff := rfl
@[simp] lemma payoff_one : one.payoff G = G.payoffᶜ := rfl
@[simp] lemma payoff_swap : p.swap.payoff G = (p.payoff G)ᶜ := by cases p <;> simp
@[simp] lemma payoff_swap_residual {x : List A} :
  (p.swap.residual x).payoff G = ((p.residual x).payoff G)ᶜ := by
  rw [← p.residual_swap, payoff_swap]
@[simp] lemma payoff_residual x :
  p.payoff (G.residual x) = (body.append x)⁻¹' (p.residual x).payoff G := by
  by_cases h : x.length % 2 = 0 <;> cases p <;> simp_all
end Player
@[congr] lemma subtype_val_player_payoff {G' p'} (h : G = G') (hp : p = p') :
  Subtype.val '' (p.payoff G) = Subtype.val '' (p'.payoff G') := by congr!

/-- a PreStrategy is winning if all compatible plays are won -/
abbrev PreStrategy.IsWinning (s : PreStrategy G.tree p) := body s.subtree ⊆ p.payoff G
lemma PreStrategy.sub_winning {s t : PreStrategy G.tree p} (h : s ≤ t) (h' : t.IsWinning) :
  s.IsWinning := subset_trans (by gcongr) h'
lemma PreStrategy.IsWinning.residual {s : PreStrategy G.tree p} (h : s.IsWinning)
  (x : s.subtree) : (s.residual x).IsWinning (G := G.residual x) := by
  simpa [IsWinning] using Set.preimage_mono h
lemma PreStrategy.IsWinning.choose (s : QuasiStrategy G.tree p) (h : s.1.IsWinning) :
  s.2.choose.pre.IsWinning := PreStrategy.sub_winning (s.1.choose_sub s.2) h

namespace Game
@[congr] lemma exists_isWinning (S T : Game A) (p q : Player) (hS : S = T) (hp : p = q) :
  (∃ s : Strategy S.tree p, s.pre.IsWinning) ↔ ∃ s : Strategy T.tree q, s.pre.IsWinning := by
  subst hS hp; rfl
/-- whether a winning strategy exists for player p -/
def ExistsWinning (G : Game A) p := ∃ S : Strategy G.tree p, S.pre.IsWinning
lemma existsWinning_iff_quasi :
  G.ExistsWinning p ↔ ∃ S : QuasiStrategy G.tree p, S.1.IsWinning :=
  ⟨fun ⟨S, h'⟩ ↦ ⟨S.quasi, h'⟩, fun ⟨_, h'⟩ ↦ ⟨_, h'.choose⟩⟩
namespace ExistsWinning
variable (hW : G.ExistsWinning p)
include hW in lemma pruned (hW' : G.ExistsWinning p.swap) : IsPruned G.tree := by
  intro x; by_cases hp : IsPosition x.val p <;>
    [obtain ⟨S, _⟩ := hW; obtain ⟨S, _⟩ := hW'] <;> exact ⟨S x (by synth_isPosition)⟩
include hW in lemma not_both_winning (hNe : [] ∈ G.tree) : ¬ G.ExistsWinning p.swap := by
  intro hW'; have hP := hW.pruned hW'; rw [existsWinning_iff_quasi] at hW hW'
  obtain ⟨S, hS⟩ := hW; obtain ⟨S', hS'⟩ := hW'
  have h : body (S.1.subtree ⊓ S'.1.subtree) = ∅ := by
    cases p <;> simpa using Set.inter_subset_inter hS hS'
  let ⟨_, ha⟩ := ((S.restrict S'.1).subtree_isPruned
    (S'.subtree_isPruned hP)).body_ne_iff_ne.mpr
    ((S.restrict S'.1).1.subtree_ne.mpr (S'.1.subtree_ne.mpr hNe))
  exact h.subset (by simpa using ha)
end ExistsWinning
def AllWinning (G : Game A) (p : Player) := p.payoff G = Set.univ
lemma AllWinning.residual (hW : G.AllWinning p) x :
  (G.residual x).AllWinning (p.residual x) := by simp_all [AllWinning]
/-- a game is determined if some player has a winning strategy -/
def IsDetermined (G : Game A) := ∃ p, G.ExistsWinning p
end Game

end GaleStewartGame


==> anc/lean-formalization/deps/borel_det/BorelDet/Game/player.lean <==
import BorelDet.Basic.general

namespace GaleStewartGame

/-- a player in a Gale-Stewart game -/
inductive Player
  | zero
  | one

section
open Lean Meta Elab Tactic Term Qq
elab "casesPlayer" : tactic => withMainContext do
  for hyp in ← getLCtx do
    if ← isDefEq (← instantiateMVars hyp.type) q(Player) then
      let syn ← exprToSyntax hyp.toExpr
      evalTactic (← `(tactic | cases $syn:term))
      return
  throwError "no variable of type player"
macro "casesPlayers" : tactic => `(tactic | focus repeat all_goals casesPlayer)
attribute [simp_isPosition]
  iff_true iff_false true_iff false_iff
  and_true true_and and_false false_and
  or_true true_or or_false false_or

  ite_eq_iff eq_ite_iff ite_prop_iff_or
  --apply_ite
  --maybe reduce priority to stop (apply_ite (Eq _))
attribute [simp_isPosition] reduceCtorEq
macro "synth_isPosition" : tactic =>
  `(tactic | first | done |
  (casesPlayers <;> (try apply_fun List.length at *) <;>
    simpAtStar (config := {failIfUnchanged := false}) only [simp_isPosition, simp_lengths] <;>
    /-(try split_ifs at * <;> --split_ifs at * fails in win_asap due to order issue (manually reordering goals fixes the issue)
      simpAtStar (config := {failIfUnchanged := false}) only [simp_isPosition]) <;>-/
    omega))
end

variable {A : Type*} (x : List A) (p q : Player)
namespace Player
def toNat : Player → ℕ
  | zero => 0
  | one => 1
@[simp_isPosition] def apply_ite_toNat := apply_ite toNat
@[simp, simp_isPosition] lemma zero_toNat : zero.toNat = 0 := rfl
@[simp, simp_isPosition] lemma one_toNat : one.toNat = 1 := rfl
@[ext] lemma ext (h : p.toNat = q.toNat) : p = q := by synth_isPosition

def swap : Player → Player
  | zero => one
  | one => zero
@[simp_isPosition] def apply_ite_swap := apply_ite swap
@[simp, simp_isPosition] lemma swap_zero : zero.swap = one := rfl
@[simp, simp_isPosition] lemma swap_one : one.swap = zero := rfl

/-- if `p` moves in position `[]`, then `p.residual x` moves in position `x` -/
@[simp_isPosition] def residual := if x.length % 2 = 0 then p else p.swap
end Player

/-- is player `p` to move in position `x`? -/
@[simp_isPosition] def IsPosition (x : List A) (p : Player) : Prop := x.length % 2 = p.toNat



namespace Player
@[simp] lemma residual_swap :
  (p.residual x).swap = p.swap.residual x := by synth_isPosition
@[simp] lemma residual_residual {x y : List A} :
  (p.residual x).residual y = p.residual (x ++ y) := by synth_isPosition
@[simp] lemma residual_even (h : x.length % 2 = 0) :
  p.residual x = p := by synth_isPosition
@[simp] lemma residual_odd (h : x.length % 2 = 1) :
  p.residual x = p.swap := by synth_isPosition
@[simp] lemma residual_append_both {y} : (p.residual (x ++ (y ++ x))) = p.residual y := by
  synth_isPosition
@[simp] lemma residual_cons {a} : (p.residual (a :: x)) = (p.residual x).swap := by
  synth_isPosition
@[simp] lemma residual_append_cons {a} {y} :
  (p.residual (x ++ a :: y)) = (p.residual (x ++ y)).swap := by synth_isPosition
@[simp] lemma residual_concat {a} : (p.residual (x ++ [a])) = (p.residual x).swap := by
  synth_isPosition
@[simp] lemma residual_concat2 {a b} : (p.residual (x ++ [a, b])) = p.residual x := by
  synth_isPosition
end Player
/-this should probably be removed
namespace Player
@[simp] lemma zero_toNat_iff : p.toNat = 0 ↔ p = zero := by synth_isPosition
@[simp] lemma zero_toNat_iff' : 0 = p.toNat ↔ p = zero := by synth_isPosition
@[simp] lemma one_toNat_iff : p.toNat = 1 ↔ p = one := by synth_isPosition
@[simp] lemma one_toNat_iff' : 1 = p.toNat ↔ p = one := by synth_isPosition

@[simp] lemma equal_swap_ne : p ≠ q ↔ p = q.swap := by
  cases p <;> cases q <;> tauto
@[simp] lemma swap_rhs : p.swap = q ↔ p = q.swap := by
  cases p <;> cases q <;> tauto
@[simp] lemma swap_swap : p.swap.swap = p := by cases p <;> rfl
@[simp] lemma swap_toNat : p.swap.toNat = 1 - p.toNat := by synth_isPosition

@[simp] lemma residual_even (h : x.length % 2 = 0) :
  p.residual x = p := by synth_isPosition
@[simp] lemma residual_odd (h : x.length % 2 = 1) :
  p.residual x = p.swap := by synth_isPosition
@[simp] lemma residual_residual {x y : List A} :
  (p.residual x).residual y = p.residual (x ++ y) := by synth_isPosition
@[simp] lemma residual_toNat : (p.residual x).toNat = (p.toNat + x.length) % 2 := by
  synth_isPosition
@[simp] lemma residual_swap :
  (p.residual x).swap = p.swap.residual x := by synth_isPosition
@[simp] lemma residual_cons {a} : (p.residual (a :: x)) = (p.residual x).swap := by
  synth_isPosition
@[simp] lemma residual_concat {a} : (p.residual (x ++ [a])) = (p.residual x).swap := by
  synth_isPosition
@[simp] lemma residual_concat2 {a b} : (p.residual (x ++ [a, b])) = p.residual x := by
  synth_isPosition
@[simp] lemma residual_append_both {y} : (p.residual (x ++ (y ++ x))) = p.residual y := by
  synth_isPosition
end Player
namespace IsPosition
lemma append_left {x y : List A} :
  IsPosition (x ++ y) p ↔ (x.length % 2 = 0 ↔ IsPosition y p) := by synth_isPosition
lemma append_right {x y : List A} :
  IsPosition (x ++ y) p ↔ (y.length % 2 = 0 ↔ IsPosition x p) := by synth_isPosition
@[simp] lemma append_both {x y : List A} :
  IsPosition (x ++ (y ++ x)) p ↔ IsPosition y p := by synth_isPosition
@[simp] lemma even {p : Player} {x : List A} (h : x.length % 2 = 0) :
  IsPosition x p ↔ p = Player.zero := by synth_isPosition
@[simp] lemma odd {p : Player} {x : List A} (h : x.length % 2 = 1) :
  IsPosition x p ↔ p = Player.one := by synth_isPosition
@[simp] lemma not {x : List A} {p : Player} :
  ¬ IsPosition x p ↔ IsPosition x p.swap := by synth_isPosition
@[simp] lemma change {x : List A} {a : A} {p : Player} :
  IsPosition (x ++ [a]) p ↔ IsPosition x p.swap := by synth_isPosition
@[simp] lemma change2 {x : List A} {a b : A} {p : Player} :
  IsPosition (x ++ [a, b]) p ↔ IsPosition x p := by synth_isPosition
@[simp] lemma cons {x : List A} {a : A} {p : Player} :
  IsPosition (a :: x) p ↔ IsPosition x p.swap := by synth_isPosition
@[simp] lemma residual {x y : List A}  {p : Player} :
  IsPosition y (p.residual x) ↔ IsPosition (x ++ y) p := by synth_isPosition
end IsPosition-/

end GaleStewartGame


==> anc/lean-formalization/deps/borel_det/BorelDet/Game/strategies.lean <==
import BorelDet.Tree.trees
import BorelDet.Game.player

namespace GaleStewartGame
open Descriptive Tree
variable {A : Type*} (T : tree A) (p : Player)
/-- a `PreStrategy` is a weak form of a strategy given by specifying not a single move,
  but a possibly empty set of valid moves in all positions. This can be defined for
  arbitrary trees and not just games as the payoff set is irrelevant -/
def PreStrategy := ∀ x : T, IsPosition x.val p → Set (ExtensionsAt x) --TODO synth arg?
variable {T p}
namespace PreStrategy
@[ext] lemma ext {f g : PreStrategy T p} (h : ∀ x hp, f x hp = g x hp) : f = g :=
  funext fun x ↦ funext (h x)
instance : PartialOrder (PreStrategy T p) where
  le f g := ∀ x hx, f x hx ⊆ g x hx
  le_refl _ _ _ := subset_rfl
  le_trans _ _ _ ab bc _ _ := subset_trans (ab _ _) (bc _ _)
  le_antisymm _ _ ab ba := PreStrategy.ext fun x hp ↦ subset_antisymm (ab x hp) (ba x hp)
variable (S : PreStrategy T p)

/-- the tree of plays valid with a `PreStrategy` -/
def subtree : tree A where
  val := { x | ∃ (hx : x ∈ T), ∀ {y} {a}, (hpr : y ++ [a] <+: x) → (hpo : IsPosition y p)
    → ⟨a, mem_of_prefix hpr hx⟩ ∈ S ⟨y, mem_of_append (mem_of_prefix hpr hx)⟩ hpo }
  property := fun _ _ ⟨hx, h⟩ ↦
    ⟨mem_of_append hx, fun hpr _ ↦ h (hpr.trans (List.prefix_append _ _)) _⟩
@[simp] lemma subtree_ne : [] ∈ S.subtree ↔ [] ∈ T := by simp [subtree]
@[simp] lemma subtree_sub : S.subtree ≤ T := fun _ ⟨h, _⟩ ↦ h
@[simps] def subtree_incl (x : S.subtree) : T := ⟨x.val, S.subtree_sub x.prop⟩
attribute [simp_lengths] subtree_incl_coe

@[gcongr] lemma subtree_mono {f g : PreStrategy T p} (h : f ≤ g) : f.subtree ≤ g.subtree :=
  fun _ ⟨hx, h'⟩ ↦ ⟨hx, fun {y} {_} hpr hpo ↦ h ⟨y, _⟩ hpo (h' hpr hpo)⟩
lemma subtree_fair (x : S.subtree) {a : A} (hp : IsPosition x.val p.swap) :
  x ++ [a] ∈ S.subtree ↔ x ++ [a] ∈ T := by
  refine ⟨fun h ↦ S.subtree_sub h, fun ha ↦ ⟨ha, fun {y b} hpr hpo ↦ ?_⟩⟩
  obtain ⟨hx, h'⟩ := x.prop; rcases List.prefix_concat_iff.mp hpr with heq | hpr
  · synth_isPosition
  · exact h' hpr hpo
lemma subtree_compatible (x : S.subtree) (hp : IsPosition x.val p) {a}
  (hx : x.val ++ [a] ∈ S.subtree) : ⟨a, hx.1⟩ ∈ S (S.subtree_incl x) hp :=
  hx.2 List.prefix_rfl _
lemma subtree_compatible_iff (x : S.subtree) (hp : IsPosition x.val p) {a} :
  x.val ++ [a] ∈ S.subtree ↔ ∃ hx : x.val ++ [a] ∈ T, ⟨a, hx⟩ ∈ S (S.subtree_incl x) hp := by
  refine ⟨fun h ↦ ⟨h.1, (subtree_compatible S x hp h)⟩, fun h ↦ ⟨h.1, fun {y b} hpr hpo ↦ ?_⟩⟩
  rcases List.prefix_concat_iff.mp hpr with heq | hpr
  · obtain ⟨rfl, heq⟩ := List.append_inj' heq rfl; obtain rfl := by simpa using heq
    exact h.2
  · apply x.prop.2 hpr
lemma subtree_induction {S S' : PreStrategy T p} {x} (h : x ∈ S.subtree)
  (h' : ∀ n (hn : n < x.length), x.take n ∈ S'.subtree → ∀ hp,
    ⟨x[n], by simpa using take_mem ⟨x, subtree_sub _ h⟩⟩ ∈
      S (Tree.take n (S.subtree_incl ⟨x, h⟩)) hp →
    ⟨x[n], by simpa using take_mem ⟨x, subtree_sub _ h⟩⟩ ∈
      S' (Tree.take n (S.subtree_incl ⟨x, h⟩)) hp) : x ∈ S'.subtree := by
  suffices ∀ n ≤ x.length, x.take n ∈ S'.subtree by simpa using this x.length le_rfl
  intro n hn; induction' n with n ih
  · simpa using mem_of_prefix x.nil_prefix h
  · rw [← List.take_concat_get' _ _ hn]; specialize ih (by omega)
    by_cases hp : IsPosition (x.take n) p
    · rw [S'.subtree_compatible_iff ⟨_, ih⟩ hp]
      use by simpa using S.subtree_sub (take_mem ⟨x, h⟩)
      apply h' n hn ih
      apply S.subtree_compatible (Tree.take _ ⟨x, h⟩); simpa using take_mem ⟨x, h⟩
    · rw [S'.subtree_fair ⟨_, ih⟩ (by synth_isPosition)]
      simpa using S.subtree_sub (take_mem ⟨x, h⟩)

/-- restrict a `PreStrategy` to a subtree of the game tree -/
def restrictTree (rto : tree A) (hr : rto ≤ T) :
  PreStrategy rto p := fun x hx a ↦ S ⟨x.val, hr x.prop⟩ hx ⟨a.val, hr a.prop⟩
abbrev restrict (rto : PreStrategy T p.swap) :
  PreStrategy rto.subtree p := S.restrictTree rto.subtree rto.subtree_sub
lemma restrict_sub (rto : tree A) (hr : rto ≤ T) :
  (S.restrictTree rto hr).subtree ≤ S.subtree := fun _ ⟨hx, h⟩ ↦ ⟨hr hx, h⟩
lemma restrict_valid (rto : tree A) (hr : rto ≤ T) :
  (S.restrictTree rto hr).subtree ≤ rto := by simp
@[simp] lemma restrict_subtree (rto : tree A) (hr : rto ≤ T) :
  (S.restrictTree rto hr).subtree = S.subtree ⊓ rto :=
  le_antisymm
    (le_inf (restrict_sub S rto hr) (restrict_valid S rto hr))
    (fun _ h ↦ ⟨h.2, h.1.2⟩)

/-- the residual strategy for the game starting in position x -/
def residual (x : List A) : PreStrategy (subAt T x) (p.residual x) :=
  fun y hy ↦ {a | ⟨a.val, by simpa [List.append_assoc] using a.prop⟩ ∈
      S ⟨x ++ y.val, y.prop⟩ (by synth_isPosition)}
lemma sub_residual_subtree (x : List A) :
  subAt S.subtree x ≤ (S.residual x).subtree := by
  intro y ⟨hT, h⟩; use hT; intro _ _ hpr _
  replace hpr := (List.prefix_append_right_inj x).mpr hpr; rw [← List.append_assoc] at hpr
  exact h hpr (by synth_isPosition)
@[simp] lemma residual_subtree (x : S.subtree) :
  (S.residual x).subtree = subAt S.subtree x := by
  ext y; constructor
  · intro ⟨h, h'⟩; use h; intro z a hpr hpo; have ⟨_, hx⟩ := x.prop
    rcases List.prefix_or_prefix_of_prefix hpr (List.prefix_append _ _) with h | ⟨y', h⟩
    · exact hx h hpo
    · induction' y' using List.reverseRecOn with y' b
      · simp [hx, ← h]
      · rw [← List.append_assoc] at h; obtain ⟨rfl, rfl⟩ : x ++ y'= z ∧ b = a := by
          have ⟨hz, ha'⟩ := List.append_inj' h rfl; exact ⟨hz, by injection ha'⟩
        apply h'
        · apply (List.prefix_append_right_inj x).mp; rwa [← List.append_assoc]
        · synth_isPosition
  · apply sub_residual_subtree

/-- A quasistrategy is a `PreStrategy` that allows at least one move in every position -/
def IsQuasi (S : PreStrategy T p) := ∀ x hx, (S x hx).Nonempty
end PreStrategy
variable (T p) in
def QuasiStrategy := PSigma (@PreStrategy.IsQuasi A T p)
@[ext] lemma QuasiStrategy.ext {f g : QuasiStrategy T p} (h : f.1 = g.1) : f = g := by
  obtain ⟨f, hf⟩ := f; obtain ⟨g, hg⟩ := g; simp at h; simp_rw [h] --make general lemma?
variable (T p) in
/-- A quasistrategy is a `PreStrategy` that allows exactly one move in every position -/
def Strategy := ∀ x : T, IsPosition x.val p → ExtensionsAt x
@[ext] lemma Strategy.ext {f g : Strategy T p} (h : ∀ x hp, f x hp = g x hp) : f = g :=
  funext fun x ↦ funext (h x)

@[congr] lemma PreStrategy.eval_val_congr {U : tree A}
  (S S' : PreStrategy U p) (h : S = S') (x x' : U) (h' : x = x') hp :
  Subtype.val '' (S x hp) = Subtype.val '' (S' x' (by subst h'; exact hp)) := by congr!
@[congr] lemma Strategy.eval_val_congr {U : tree A} (S S' : Strategy U p) (h : S = S') (x x' : U)
  (h' : x = x') hp : (S x hp).val = (S' x' (by subst h'; exact hp)).val := by congr!

/-- regard a Strategy as PreStrategy -/
abbrev Strategy.pre (S : Strategy T p) : PreStrategy T p := fun x hx ↦ {S x hx}
@[simp] lemma Strategy.isQuasi (S : Strategy T p) : S.pre.IsQuasi := by
  simp [PreStrategy.IsQuasi]
abbrev Strategy.quasi (S : Strategy T p) : QuasiStrategy T p := ⟨S.pre, S.isQuasi⟩
noncomputable def PreStrategy.IsQuasi.choose {S : PreStrategy T p} (h : S.IsQuasi) :
  Strategy T p := fun x hp ↦ (h x hp).some
lemma PreStrategy.choose_sub {S : PreStrategy T p} (h : S.IsQuasi) :
  h.choose.pre ≤ S := by
  intro x hp; simpa [IsQuasi.choose] using (h x hp).some_mem

lemma QuasiStrategy.subtree_isPruned (S : QuasiStrategy T p) (hT : IsPruned T) :
  IsPruned S.1.subtree := by
  intro ⟨x, ⟨hx, h⟩⟩; by_cases hp : IsPosition x p
  · use (S.2 ⟨x, hx⟩ hp).some.val; rw [S.1.subtree_compatible_iff _ hp]
    exact ⟨_, (S.2 ⟨x, hx⟩ hp).some_mem⟩
  · obtain ⟨a, ha⟩ := hT ⟨_, hx⟩
    exact ⟨a, (S.1.subtree_fair ⟨x, ⟨hx, h⟩⟩ (by synth_isPosition)).mpr ha⟩
lemma PreStrategy.IsQuasi.restrictTree_isQuasi {S : PreStrategy T p} (rto : tree A)
  (h : S.IsQuasi) (hfair : ∀ (x : rto) (a : A), IsPosition x.val p →
  x ++ [a] ∈ T → x ++ [a] ∈ rto) (hr : rto ≤ T) : (S.restrictTree rto hr).IsQuasi := by
  intro x hp; let ⟨nev, nep⟩ := h ⟨x.val, hr x.prop⟩ hp
  use ⟨nev.val, hfair _ _ (by synth_isPosition) nev.prop⟩, nep
lemma PreStrategy.IsQuasi.restrict_isQuasi {S : PreStrategy T p} (rto : PreStrategy T p.swap)
  (h : S.IsQuasi) : (S.restrict rto).IsQuasi :=
  restrictTree_isQuasi rto.subtree h (by
    intro x a hp hx; rwa [rto.subtree_fair x (by synth_isPosition)])
    rto.subtree_sub
abbrev QuasiStrategy.restrict (S : QuasiStrategy T p) (rto : PreStrategy T p.swap) :
  QuasiStrategy rto.subtree p := ⟨_, S.2.restrict_isQuasi rto⟩
@[simps] def QuasiStrategy.residual (S : QuasiStrategy T p) (x : List A) :
  QuasiStrategy (subAt T x) (p.residual x) := ⟨S.1.residual x, by
  intro y hy; have ne := S.2 ⟨x ++ y.val, y.prop⟩ (by synth_isPosition)
  use ⟨ne.choose.val, by simpa using ne.choose.prop⟩, ne.choose_spec⟩

end GaleStewartGame


==> anc/lean-formalization/deps/borel_det/BorelDet/Game/undetermined.lean <==
import BorelDet.Game.games

namespace GaleStewartGame
open Classical Cardinal
open Stream'.Discrete Descriptive Tree PreStrategy

variable {A : Type*}
/-- the strategy which plays the infinite sequence `a` independent of the opponents' moves -/
def Player.ownTree (p : Player) (a : Stream' A) : Strategy (⊤ : tree A) p :=
  fun x _ ↦ ⟨a.get (x.val.length / 2), by simp⟩
@[simp] lemma Player.ownTree.mem_body {p} {a x : Stream' A} :
  x ∈ body (ownTree p a).pre.subtree ↔ ∀ n, x.get (2 * n + p.toNat) = a.get n := by
  dsimp [Tree.body]; constructor <;> intro h
  · intro n; specialize h (x.take (2 * n + p.toNat + 1)) (extend_sub _ x)
    rw [Stream'.take_succ'] at h
    have h' := congr_arg Subtype.val (subtree_compatible _ ⟨_, mem_of_append h⟩
      (by synth_isPosition) h)
    dsimp only at h'; rw [h']
    cases p <;> simp [ownTree, Player.toNat, Stream'.get]
  intro xr hx; induction' xr using List.reverseRecOn with xr b ih
  · simp
  · specialize ih (principalOpen_sub xr [b] hx); by_cases hp : IsPosition xr p
    · apply (subtree_compatible_iff _ ⟨_, ih⟩ hp).mpr
      simp_rw [Set.mem_singleton_iff, ownTree, subtree_incl_coe, ← h (xr.length / 2)]
      suffices b = x.get xr.length by cases p <;> (simp_all [IsPosition]; congr; omega)
      obtain ⟨_, _, rfl⟩ := hx; simp
    · rw [subtree_fair _ ⟨_, ih⟩ (by synth_isPosition)]; trivial
lemma Player.ownTree.disjoint {p} {a b : Stream' A} (h : a ≠ b) :
  body (ownTree p a).pre.subtree ∩ body (ownTree p b).pre.subtree = ∅ := by
  ext x; constructor
  · intro ⟨ha, hb⟩; apply h; ext n
    rw [← ownTree.mem_body.mp ha n, ← ownTree.mem_body.mp hb n]
  · simp
lemma QuasiStrategy.subtree_top_large {p} (h : 2 ≤ #A) (S : QuasiStrategy (⊤ : tree A) p) :
  𝔠 ≤ #(body S.1.subtree) := by
  have h' : 𝔠 ≤ #(Stream' A) := by simpa [Stream'] using power_le_power_right h
  apply le_trans h' <| (le_def (Stream' A) _).mpr _
  have f := fun a : Stream' A ↦
    ((S.restrict (p.swap.ownTree a).pre).subtree_isPruned (
      (p.swap.ownTree a).quasi.subtree_isPruned <| Tree.top_isPruned (h := by
      rw [← mk_ne_zero_iff]; intro h'; simp [h'] at h))).body_ne_iff_ne.mpr (by
      simp)
  use fun a ↦ ⟨(f a).choose, by
    apply body_mono (PreStrategy.restrict_sub _ _ (PreStrategy.subtree_sub _)) (f a).choose_spec⟩
  intro a b; by_cases h : a = b
  · tauto
  · intro h'; exfalso
    refine (Player.ownTree.disjoint h).subset
      ⟨body_mono (PreStrategy.restrict_valid _ _ (PreStrategy.subtree_sub _)) (f a).choose_spec, ?_⟩
    have h := body_mono (PreStrategy.restrict_valid _ _ (PreStrategy.subtree_sub _)) (f b).choose_spec
    simp_rw [Subtype.mk.injEq] at h'; rwa [← h'] at h

@[simp] lemma card_player : #Player = 2 := by
  apply mk_eq_two_iff.mpr; use Player.zero, Player.one
  simp; ext p; cases p <;> tauto
lemma Game.exists_undetermined :
  ∃ G : Game (Fin 2), IsPruned G.tree ∧ [] ∈ G.tree ∧ ¬ G.IsDetermined := by
  let strat := (p : Player) × QuasiStrategy (⊤ : Descriptive.tree (Fin 2)) p
  have h : #strat ≤ 𝔠 := by
    have h : 𝔠 = #(Player × (List (Fin 2) → (Set (Fin 2)))) := calc 𝔠
      _ = 2 * 2 ^ (2 * ℵ₀) := by norm_num
      _ = 2 * (2 ^ 2) ^ ℵ₀ := by rw [power_mul]; rfl
      _ = #(Player × (List (Fin 2) → Set (Fin 2))) := by simp; norm_num
    rw [h, Cardinal.le_def] --via uncurry, use last?
    use fun ⟨p, f, _⟩ ↦ ⟨p, fun x ↦
      if h : IsPosition x p then Subtype.val '' f ⟨_, CompleteSublattice.mem_top⟩ h else ∅⟩
    intro ⟨p, ⟨s, hs⟩⟩ ⟨q, ⟨t, ht⟩⟩ h; simp_rw [Prod.mk.injEq] at h; obtain ⟨rfl, h⟩ := h
    congr!; ext x hp a
    have h : a.val ∈ Subtype.val '' s x hp ↔ a.val ∈ Subtype.val '' t x hp := by
      simpa only [hp, ↓reduceDIte, eq_iff_iff] using congr_fun (congr_fun h x) a.val
    simpa [Subtype.val_injective.mem_set_image] using h
  obtain ⟨losing : strat → Stream' (Fin 2), losing_inj, losing_lose⟩ :=
    Cardinal.choose_injection (fun (⟨_, s, _⟩ : strat) ↦ body s.subtree)
    (fun ⟨_, s⟩ ↦ le_trans h <| s.subtree_top_large (by simp))
  use ⟨⊤, {a | ∃ s, losing ⟨Player.one, s⟩ = a.val}⟩, fun _ ↦ ⟨0, by simp⟩, by simp
  intro ⟨p, ⟨s, hs⟩⟩; have alose := hs (losing_lose ⟨p, s.quasi⟩)
  cases p
  · have ⟨_, ⟨_, he⟩, hs'⟩ := alose; rw [← he] at hs'
    simpa using losing_inj hs'
  · have ⟨_, hs', he⟩ := alose; exact hs' ⟨_, he.symm⟩

end GaleStewartGame
--alternatively ultrafilters


==> anc/lean-formalization/deps/borel_det/BorelDet/Proof/One/lift.lean <==
import BorelDet.Proof.One.pre_lift

namespace GaleStewartGame.BorelDet.One
open Stream'.Discrete Descriptive Tree Game PreStrategy Covering
open Classical CategoryTheory

variable {A : Type*} {G : Game A} {k m n : ℕ} {hyp : Hyp G k}

noncomputable section

namespace Lift'
variable (H : Lift' hyp) (hp : IsPosition H.x.val Player.one)
  (R : ResStrategy ⟨_, T'⟩ Player.one H.x.val.length) (hR : R.res (by simp) = H.R)
def extension := R H.lift (by synth_isPosition) (by simp)
def extensionMap := ExtensionsAt.map π H.lift_lift (H.extension hp R)
@[simp] lemma extension_take :
  (H.extension hp R).val' (A := no_index _).take (α := no_index _) (H.x.val.length (α := no_index _))
  = H.liftVal := by rw [ExtensionsAt.val'_take_of_eq _ (by simp)]; dsimp
@[simp] lemma extensionMap_take (h : n ≤ H.x.val.length) :
  (H.extensionMap hp R).val' (A := no_index _).take (α := no_index _) n
  = H.x.val.take n := by simpa [ExtensionsAt.val']
@[simps] def extensionLift : Lift hyp where
  x := (H.extensionMap hp R).valT'
  R := H.R
  hlvl := by simp
  liftTree := H.liftTree
  htree := by
    obtain ⟨S, hS⟩ := H.htree;  use cast (by simp) S
    rw [hS]; symm; apply cast_subtree (by simp) rfl
@[simp] lemma extensionLift_take :
  (H.extensionLift hp R).take (H.x.val.length (α := no_index _)) (by simp) = H.toLift := by
  ext1 <;> [ext1; skip] <;> simp [extensionMap]
@[simp] lemma extensionLift_liftShort : (H.extensionLift hp R).liftShort = H.liftShort := by
  rw [← extensionLift_take, Lift.liftShort_take]
@[simp] lemma extensionLift_wonPos : (H.extensionLift hp R).WonPos = H.WonPos := by
  rw [← extensionLift_take]; simp; rfl
@[simps! toLift] def extensionLift' : Lift' hyp where
  toLift := H.extensionLift hp R
  con := by
    have h := (H.extension hp R).prop; simp at h; replace h := h.2.1
    erw [getTree_eq H.lift] at h; simp at h
    simp [Lift.Con, ExtensionsAt.val']
    by_cases hl : H.x.val.length = 2 * k + 1
    · nth_rw 1 [mem_pullSub_short (by synth_isPosition), List.drop_append]
      simp [← hl, (getTree_ne_and_pruned H.liftShort).1, extensionMap]
      simp [Lift.liftShort, extension, ← hR, ResStrategy.res]
      rw [ExtensionsAt.val'_get_last_of_eq _ (by simpa)]
      congr! <;> [skip; apply Subtype.ext] <;> simp [H.liftVal_very_short hl]
    · have := H.hlvl; rw [mem_pullSub_long (by synth_isPosition)]
      use H.x.val.drop (2 * k + 2) ++ [(H.extension hp R).val.1]; constructor
      · simpa (disch := omega) using h
      · rw [← List.append_assoc, List.drop_append_of_le_length H.hlvl]; congr
        · erw [← List.getElem_map Prod.fst (h := by simp)]
          simp (disch := omega) [- List.getElem_map]
        · simp [extensionMap]
attribute [simp_lengths] extensionLift_x extensionLift'_toLift
@[simp] lemma extensionLift'_game : (H.extensionLift' hp R hR).game = H.game := by
  ext <;> simp [PreLift.game]
@[simp] lemma extensionLift'_take :
  (H.extensionLift' hp R hR).take (H.x.val.length (α := no_index _)) (by simp) = H := by
  ext1; apply extensionLift_take
end Lift'

namespace PreLift
lemma Losable'.losable'_of_le {H H' : PreLift hyp} (hL : H'.Losable') (h : H ≤ H') :
  H.Losable' := by
  intro hW; apply hL; rw [← h] at hW; simp [List.drop_take] at hW; exact hW.of_take
variable (hyp) in
structure LLift extends PreLift hyp where
  los : toPreLift.Losable'
namespace LLift
variable (H : LLift hyp)
def S := defensiveQuasi H.game Player.one (hyp.pruned.sub _)
lemma S_winning : H.S.1.IsWinning :=
  H.game.gale_stewart_precise' H.game_open (hyp.pruned.sub _) (by
    intro h; apply H.los; use 0; simpa)
@[simps! toPreLift liftTree] def toLift := H.extend H.S
attribute [simp_lengths] toLift_toPreLift
lemma toLift_mono {H H' : LLift hyp} (h : H.toPreLift ≤ H'.toPreLift) :
  H.toLift.liftTree = H'.toLift.liftTree := by simp [S]; congr! 1; rw [← h]; simp
lemma winning_condition : WinningCondition H.toLift.liftShort.val (by simp) := by
  rw [← not_losing]; apply _root_.not_imp_self.mp; intro hlos
  unfold LosingCondition; simp [Set.eq_empty_iff_forall_notMem]
  intro _ u hu1 hu2; simp [Lift.liftVeryShort] at hu1
  let qS : QuasiStrategy (H.game.residual _).tree _ :=
    (H.game.defensiveQuasi Player.one (hyp.pruned.sub _)).residual
    (H.toLift.liftShort.val[2 * k + 1].1 :: u)
  have := not_imp_not.mpr (AllWinning.existsWinning (hP := (hyp.pruned.sub _).sub _))
    ((existsWinning_iff_quasi.mpr ⟨qS, H.S_winning.residual ⟨_, hu1⟩⟩).not_both_winning
    (by simpa using subtree_sub _ hu1))
  simp [AllWinning, Set.not_subset] at this
  obtain ⟨a, ha, ⟨a', ha', haa'⟩, hap⟩ := this
  simp [← haa', - Set.mem_image, game_payoff] at hap
  specialize hap (H.toLift.liftShort.val[2 * k + 1].1 :: u) (by
    unfold WonPos; use defensiveQuasi H.game Player.one (hyp.pruned.sub _)
    unfold Lift.PreWonPos; simp; use of_not_not hlos, rfl
    rw [List.append_cons]
    convert hu2 using 4
    conv => rhs; rw [H.toLift.liftShort.val.eq_take_concat (2 * k + 1) (by simp),
      List.map_append, List.map_singleton]
    simp [Lift.liftShort, ExtensionsAt.val'])
  apply hap; use a'
lemma concat_mem_tree {y a} (hp : IsPosition y Player.zero)
  (ha : H.x.val.take (2 * k + 1) ++ H.toLift.liftShort.val[2 * k + 1].1 :: (y ++ [a]) ∈ T)
  (hy : y ∈ getTree H.toLift.liftShort)
  (hw : ¬ H.game.WinningPosition (H.toLift.liftShort.val[2 * k + 1].1 :: y ++ [a])) :
  y ++ [a] ∈ getTree H.toLift.liftShort := by
  obtain ⟨_, S', hS⟩ := H.winning_condition
  rw [hS] at hy ⊢; rw [subtree_fair _ ⟨_, hy⟩ hp]; simp [Lift.liftVeryShort]
  rw [← List.cons_append, subtree_compatible_iff _ ⟨_, by
    simpa [Lift.liftVeryShort] using hy.1⟩ (by synth_isPosition)]
  simpa [ha, S, defensiveQuasi, tryAndElse, defensivePre, preserveProp] using fun _ ↦ hw
end LLift
def Losable (H : PreLift hyp) := ∃ h : H.Losable', (LLift.mk _ h).toLift.Con
lemma Losable.losable_of_le {H H' : PreLift hyp} (hL : H'.Losable) (h : H ≤ H') :
  H.Losable := by
  use hL.1.losable'_of_le h; (conv => rhs; rhs; lhs; rw [← h])
  convert hL.2.take (n := H.x.val.length) (h := by simp); ext1
  · simp
  · simp only [LLift.toLift_liftTree, LLift.S, Lift.take_liftTree]; congr! 1; simp

@[simps toLift] def Losable.lift' {H : PreLift hyp} (h : H.Losable) := Lift'.mk _ h.2
attribute [simp_lengths] Losable.lift'_toLift

lemma Won.won_of_le {H H' : PreLift hyp} (hW : H.Won) (h : H ≤ H') : H'.Won := by
  rw [← h, Won, wonPos_take, take_x, take_coe, List.drop_take] at hW
  obtain ⟨u, hu, h⟩ := hW; exact ⟨u, hu, h.trans <| List.take_prefix _ _⟩
variable (hyp) in
structure WLift extends PreLift hyp where
  won : toPreLift.Won
namespace WLift
variable (H : WLift hyp)
lemma winnable : H.Winnable := by
  let ⟨u, hu, hux⟩ := H.won; use u.length
  apply AllWinning.existsWinning _ ((hyp.pruned.sub _).sub _)
  rw [List.prefix_iff_eq_take] at hux
  simpa [AllWinning, game_payoff, Set.eq_univ_iff_forall, ← hux] using
    fun a _ ↦ ⟨u, ⟨hu, principalOpen_append_nil a u⟩⟩
lemma exists_prefix : ∃ n h, (H.take n h).Won := ⟨H.x.val.length, by simpa using H.won⟩
def minLength := Nat.find H.exists_prefix
@[simp] lemma minLength_le : H.minLength ≤ H.x.val.length (α := no_index _) :=
  Nat.find_le ⟨H.hlvl, by simpa using H.won⟩
@[simp] lemma le_minLength : 2 * k + 1 ≤ H.minLength := (Nat.find_spec H.exists_prefix).1
@[simp] lemma le_minLength' : 2 * k ≤ H.minLength := le_trans (Nat.le_succ _) H.le_minLength
@[simps!] def takeMin := H.take H.minLength H.le_minLength
@[simp] lemma takeMin_wonPos : H.takeMin.WonPos = H.WonPos := by simp [takeMin]
lemma min_prefix : H.takeMin.Won := (Nat.find_spec H.exists_prefix).2
def u : H.WonPos := ⟨H.min_prefix.choose, by simpa using H.min_prefix.choose_spec.1⟩
def S := H.u.prop.choose
lemma u_spec : H.u.val <+: H.takeMin.x.val.drop (2 * k + 1) := H.min_prefix.choose_spec.2
lemma u_spec' : H.u.val <+: H.x.val.drop (2 * k + 1) :=
  H.u_spec.trans <| (List.take_prefix _ _).drop _
lemma u_nil : H.u.val ≠ [] := H.u.prop.choose_spec.2.1.1
@[simp] lemma getTree_liftShort : getTree (H.extend H.S).liftShort.val =
  pullSub (subAt T (H.x.val.take (2 * k + 1) ++ H.u.val)) H.u.val.tail :=
  H.u.prop.choose_spec.2.2
@[simps! toPreLift liftTree] def toLift := H.extend H.S
lemma u_zero : H.u.val[0]'(by simpa [List.length_pos_iff] using H.u_nil)
  = H.toLift.liftShort.val[2 * k + 1].1 := H.u.prop.choose_spec.2.1.2
@[simps! toLift] def toLift' : Lift' hyp where
  toLift := H.toLift
  con := by
    simp [Lift.Con]; erw [WLift.getTree_liftShort]; simp
    have := H.hlvl; have hu := H.u_spec'
    by_cases hl : H.x.val.length = 2 * k + 1
    · rw [mem_pullSub_short (by simp [hl])]; simp [← hl]
      show H.u.val ∈ subAt T H.x.val
      apply mem_of_prefix hu; simp [← hl]
    · rw [mem_pullSub_long (by
        have := hu.length_le; synth_isPosition)]
      obtain ⟨z, hz⟩ := hu; use z; simp [hz]
      rw [← (H.x.val.drop _).cons_head_tail (by synth_isPosition)]
      congr
      · simp [List.head_drop, ← WLift.u_zero]
        show H.x.val[(2 * k + 1) + 0] = _
        rw [List.getElem_drop']; simp_rw [← hz]; rw [List.getElem_append_left]
      · apply_fun List.tail at hz; simp at hz; simp [← hz]
        simp [WLift.u_nil]
attribute [simp_lengths] toLift_toPreLift toLift'_toLift

universe u v in
lemma hEq_fst {α α' : Sort u} {β : α → Sort v} {β' : α' → Sort v}
  (x : @PSigma α β) (y : @PSigma α' β') (h : α = α') (h' : HEq β β') (h'' : HEq x y) :
  HEq x.fst y.fst := by subst h; cases h'; cases h''; rfl
lemma minLength_eq_le {H H' : WLift hyp} (h : H.toPreLift ≤ H'.toPreLift) :
  H.minLength = H'.minLength := by
  apply le_antisymm
  · apply Nat.find_le; use H'.le_minLength; convert H'.min_prefix
    rw [← h]; simp; congr; simp
    apply Nat.find_le; use H.hlvl; rw [h]; exact H.won
  · apply Nat.find_mono; intro n ⟨hn, hW⟩; use hn
    apply hW.won_of_le; rw [← h]; simp; congr 1; have := length_mono h; omega
lemma takeMin_eq_le {H H' : WLift hyp} (h : H.toPreLift ≤ H'.toPreLift) :
  H.takeMin = H'.takeMin := by unfold takeMin; simp_rw [← minLength_eq_le h]; rw [← h]; simp
lemma u_eq_le {H H' : WLift hyp} (h : H.toPreLift ≤ H'.toPreLift) : HEq H.u H'.u := by
  unfold u; congr! 1
  · congr! 2; rw [← h]; simp
  · congr! 1; rw [takeMin_eq_le h]
@[simp] lemma u_min_prefix : (WLift.mk _ H.min_prefix).u.val = H.u.val := by
  have := u_eq_le (H := WLift.mk _ H.min_prefix) (H' := H) (by simp [takeMin])
  rwa [Subtype.heq_iff_coe_eq (by simp)] at this
lemma uprop' : (WLift.mk _ H.min_prefix).u.val ∈ H.takeMin.WonPos := by simp
lemma uprop'_choose : HEq H.u.prop.choose H.uprop'.choose := by
  congr 1
  · simp [List.take_take, WLift.le_minLength H]
  · congr! 1 with S1 S2 heq
    · simp [List.take_take, H.le_minLength]
    · rw [← cast_eq_iff_heq (e := by simp [List.take_take, H.le_minLength])] at heq
      have : (H.extend S1).liftShort = (H.takeMin.extend S2).liftShort := by
        simp [takeMin, extend, Lift.liftShort, Lift.liftVeryShort]; congr! 5
        · apply Subtype.ext; simp
        · simp
        · rw [← heq]; symm; apply cast_subtree; simp [List.take_take, H.le_minLength]; rfl
      simp only [Lift.PreWonPos, ne_eq, extend_toPreLift, u_min_prefix, takeMin_x_coe]; congr! 6
      · congr!
      · simp [List.take_take, H.le_minLength]
  · apply proof_irrel_heq
lemma toLift_liftTree' : H.toLift.liftTree = H.uprop'.choose.1.subtree := by
  simp only [toLift_liftTree, S]; congr! 1; simp [List.take_take, H.le_minLength]
  apply hEq_fst; simp [List.take_take, H.le_minLength]; congr!; exact H.uprop'_choose
lemma toLift_mono {H H' : WLift hyp} (h : H.toPreLift ≤ H'.toPreLift) :
  H.toLift.liftTree = H'.toLift.liftTree := by
  simp_rw [toLift_liftTree']; have hu := u_eq_le h; rw [Subtype.heq_iff_coe_eq] at hu
  congr! 1
  · rw [takeMin_eq_le h]
  · apply hEq_fst
    · rw [takeMin_eq_le h]
    · congr!
    · congr 1
      · congr
      · congr! 3
        · rw [takeMin_eq_le h]
        · congr! 3; rw [takeMin_eq_le h]
        · congr! 2; rw [takeMin_eq_le h]
      · apply proof_irrel_heq
  rw [← h]; simp
end WLift
@[simps! toLift] def Won.lift' {H : PreLift hyp} (h : H.Won) := (WLift.mk _ h).toLift'
attribute [simp_lengths] Won.lift'_toLift

namespace Winnable
lemma winnable_of_le  {H H' : PreLift hyp} (hW : H.Winnable) (h : H ≤ H') : H'.Winnable := by
  rw [← h] at hW; simp [Winnable, List.drop_take] at hW; exact hW.of_take
variable {H : PreLift hyp} (h : H.Winnable)
@[simps!] def takeMin := H.take (2 * k + 1 + h.num) (by omega)
lemma takeMin_winnable : h.takeMin.Winnable := by
  simpa [Winnable, takeMin, List.drop_take] using h.shrink
@[simps] def x' : (H.game.residual ((H.x.val.drop (2 * k + 1)).take h.num)).tree :=
  ⟨H.x.val.drop (2 * k + 1 + h.num), by simp [game]⟩
attribute [simp_lengths] x'_coe
variable (hp : IsPosition H.x.val Player.one)
def a : ExtensionsAt h.x' := h.strat h.x' (by have := H.hlvl; synth_isPosition)
def extension : ExtensionsAt H.x where
  val := (h.a hp).val
  property := by
    have h' := (h.a hp).prop; simp [game] at h' ⊢
    simp_rw [← List.drop_drop (j := 2 * k + 1), ← List.append_assoc _ _ [_],
      List.take_append_drop] at h'; exact h'
end Winnable

def extension (H : PreLift hyp) (hp : IsPosition H.x.val Player.one)
  (R : ResStrategy ⟨_, T'⟩ Player.one H.x.val.length) : ExtensionsAt H.x :=
  if h : H.Won then h.lift'.extensionMap hp R
  else if h : H.Winnable then h.extension hp
  else if h : H.Losable then h.lift'.extensionMap hp R
  else choice (hyp.pruned H.x)
lemma extension_losable {H : PreLift hyp} (h : H.Losable) hp R :
  H.extension hp R = h.lift'.extensionMap hp R := by
  unfold extension; split_ifs with h' h'
  · cases h.1 (WLift.mk _ h').winnable
  · cases h.1 h'
  · rfl
end PreLift

end
end GaleStewartGame.BorelDet.One


==> anc/lean-formalization/deps/borel_det/BorelDet/Proof/One/pre_lift.lean <==
import BorelDet.Proof.covering_closed_game
import BorelDet.Proof.win_asap

namespace GaleStewartGame.BorelDet.One
open Stream'.Discrete Descriptive Tree Game PreStrategy Covering
open Classical CategoryTheory

variable {A : Type*} {G : Game A} {k m n : ℕ} {hyp : Hyp G k}

noncomputable section

variable (hyp) in
@[ext] structure PreLift where
  x : T
  hlvl : 2 * k < x.val.length (α := no_index _)
  R : ResStrategy ⟨_, T'⟩ Player.one (2 * k + 1)
namespace PreLift
variable (H : PreLift hyp)
attribute [simp] hlvl
@[simp] lemma hlvl_le : 2 * k + 1 ≤ H.x.val.length (α := no_index _) := by simp
@[simp] lemma hlvl' : 2 * k ≤ H.x.val.length (α := no_index _) := by linarith [H.hlvl]
lemma gameTree_eq : subAt (getTree (pInv π (Tree.take (2 * k) H.x)).val) [H.x.val[2 * k]'H.hlvl] =
  subAt T (H.x.val.take (2 * k + 1)) := by simp

@[simps] def take (n : ℕ) (h : 2 * k < n) : PreLift hyp where
  x := Tree.take n H.x
  hlvl := by simp [h]
  R := H.R
attribute [simp_lengths] take_x
lemma take_of_length_le {h} (h' : H.x.val.length ≤ n) : H.take n h = H := by
  ext1 <;> [ext1; skip] <;> simp [h']
@[simp] lemma take_rfl : H.take (H.x.val.length (α := no_index _)) H.hlvl = H :=
  H.take_of_length_le le_rfl
@[simp] lemma take_trans hm hn : (H.take m hm).take n hn
  = H.take (min m n) (by as_aux_lemma => omega) := by
  ext1 <;> simp [min_comm]

@[simps] instance : LE (PreLift hyp) where
  le p q := q.take p.x.val.length p.hlvl = p
lemma length_mono {p q : PreLift hyp} (h : p ≤ q) : p.x.val.length ≤ q.x.val.length := by --why not valid gcongr lemma? (probably multiple functions)
  rw [← h]; simp
instance : PartialOrder (PreLift hyp) where
  le_refl := by simp
  le_trans _ _ _ pq qr := by have := length_mono pq; rw [← qr] at pq; simpa [this] using pq
  le_antisymm _ _ pq qp := by
    ext1 <;> [ext1; skip] <;> rw [← pq]
    · simpa using length_mono qp
    · simp
lemma take_le {h} : H.take n h ≤ H := by
  dsimp [LE.le]; simp_rw [List.length_take]
  by_cases H.x.val.length ≤ n <;> [rw [take_of_length_le, take_of_length_le]; congr] <;> omega
@[simp] lemma take_le_take hm hn : H.take m hm ≤ H.take n hn ↔ m ≤ n ∨ H.x.val.length ≤ n := by
  (conv => lhs; dsimp [LE.le]); simp [PreLift.ext_iff]
end PreLift

variable (hyp) in
@[ext (flat := false)] structure Lift extends PreLift hyp where
  liftTree : tree A
  htree : ∃ S : QuasiStrategy (subAt T (x.val.take (2 * k + 1))) Player.one, liftTree = S.1.subtree
@[simps] instance : Preorder (Lift hyp) where
  le p q := p.toPreLift ≤ q.toPreLift
  le_refl _ := le_rfl (α := PreLift hyp)
  le_trans _ _ _ := le_trans (α := PreLift hyp)
namespace Lift
variable (H : Lift hyp)
def liftVeryShort : T' where
  val := (pInv π (Tree.take (2 * k) H.x)).val ++ [⟨H.x.val[2 * k]'H.hlvl, H.liftTree⟩]
  property := by
    simp [- pInv_treeHom_val]
    simp [H.x.val.take_concat_get' (2 * k) (by have := H.hlvl; omega), Tree.take_mem]
    rw [H.gameTree_eq]; exact H.htree
@[simp, simp_lengths] lemma liftVeryShort_length :
  H.liftVeryShort.val.length (α := no_index _) = 2 * k + 1 := by simp [liftVeryShort]
@[simp] lemma liftVeryShort_val_map :
  H.liftVeryShort.val.map (α := no_index _) Prod.fst = H.x.val.take (2 * k + 1) := by
  simp [liftVeryShort, pInvTreeHom_map, ← List.zipInitsMap_map]
def liftShort : T' := (H.R H.liftVeryShort (by synth_isPosition) (by simp)).valT'
@[simp, simp_lengths] lemma liftShort_length :
  H.liftShort.val.length (α := no_index _) = 2 * k + 2 := by simp [liftShort]
@[simp] lemma liftShort_val_take :
  H.liftShort.val.take (α := no_index _) (2 * k + 1) = H.liftVeryShort := by
  simp [liftShort, ExtensionsAt.val']
def liftVal := if H.x.val.length = 2 * k + 1 then H.liftVeryShort.val
  else H.liftShort.val ++
  (H.x.val.drop (2 * k + 2)).zipInitsMap (fun a y ↦ ⟨a, subAt (getTree H.liftShort.val) y⟩)
lemma liftVal_very_short (h : H.x.val.length = 2 * k + 1) : H.liftVal = H.liftVeryShort.val := by
  unfold liftVal; split_ifs; rfl
@[simp, simp_lengths] lemma liftVal_length :
  H.liftVal.length (α := no_index _) = H.x.val.length := by
  have := H.hlvl; simp [liftVal]; split_ifs <;> synth_isPosition
@[simp] lemma liftVal_take_short (h : 2 * k + 2 ≤ H.x.val.length) :
  H.liftVal.take (α := no_index _) (2 * k + 2) = H.liftShort.val := by
  unfold liftVal; split_ifs
  · omega
  · simp
@[simp] lemma liftVal_take_veryShort :
  H.liftVal.take (α := no_index _) (2 * k + 1) = H.liftVeryShort.val := by
  simp [liftVal, liftShort]; split_ifs
  · simp
  · rw [List.take_append_of_le_length (by simp), ExtensionsAt.val'_take_of_eq _ (by simp)]
@[simp] lemma liftVal_take_init (h : n ≤ 2 * k) :
  H.liftVal.take (α := no_index _) n = pInvTreeHom_map hyp (H.x.val.take n) := by
  have : n = min n (2 * k + 1) := by omega
  rw [this, ← List.take_take, liftVal_take_veryShort]
  simp [liftVeryShort, pInvTreeHom_map, List.take_append,
      List.zipInitsMap_take, List.take_take, h, ← this]
-- for u drop (2 * k + 1)
def PreWonPos (u : List A) := LosingCondition H.liftShort.val (by simp) ∧
  (∃ (h : u ≠ []), u[0]'(by simpa [List.length_pos_iff]) = H.liftShort.val[2 * k + 1].1) ∧
  getTree H.liftShort.val = pullSub (subAt T (H.x.val.take (2 * k + 1) ++ u)) u.tail

@[simps toPreLift liftTree] def take (n : ℕ) (h : 2 * k + 1 ≤ n) : Lift hyp where
  toPreLift := H.toPreLift.take n (by omega)
  liftTree := H.liftTree
  htree := by
    obtain ⟨S, hS⟩ := H.htree; use cast (by simp [List.take_take, h]) S
    rw [hS]; symm; apply cast_subtree (by simp [List.take_take, h]) rfl
attribute [simp_lengths] take_toPreLift
lemma take_of_length_le {h} (h' : H.x.val.length ≤ n) : H.take n h = H := by
  ext1; apply PreLift.take_of_length_le <;> omega; rfl
@[simp] lemma take_rfl : H.take (H.x.val.length (α := no_index _)) H.hlvl = H :=
  H.take_of_length_le le_rfl
@[simp] lemma take_trans hm hn : (H.take m hm).take n hn = H.take (min m n) (by simp [*]) := by
  ext1; simp; rfl
@[simp] lemma liftVeryShort_take h : (H.take n h).liftVeryShort = H.liftVeryShort := by
  ext1; simp [liftVeryShort, (by omega : 2 * k ≤ n)]
@[simp] lemma liftShort_take h : (H.take n h).liftShort = H.liftShort := by
  ext1; simp [liftShort]; congr! 1; rw [H.liftVeryShort_take]; congr!
@[simp] lemma liftVal_take n h :
  (H.take n h).liftVal = H.liftVal.take n := by
  unfold Lift.liftVal; split_ifs
  · simpa
  · have : n = 2 * k + 1 := by synth_isPosition
    rw [List.take_append_of_le_length (by simp [this])]; simp [this]
  · synth_isPosition
  · simp [List.take_append, List.drop_take, List.zipInitsMap_take]
    have := H.hlvl; synth_isPosition
@[simp] lemma preWonPos_take h u :
  (H.take n h).PreWonPos u ↔ H.PreWonPos u := by simp [PreWonPos, List.take_take, h]
lemma take_le {h} : H.take n h ≤ H := H.toPreLift.take_le (h := h)
@[simp] lemma take_le_take hm hn : H.take m hm ≤ H.take n hn ↔ m ≤ n ∨ H.x.val.length ≤ n :=
  H.toPreLift.take_le_take hm hn
lemma eq_take {H H' : Lift hyp} (h : H ≤ H') (ht : H.liftTree = H'.liftTree) :
  H = H'.take H.x.val.length (by simp) := by ext1; symm; exact h; exact ht
lemma liftVal_mono {H H' : Lift hyp} (h : H ≤ H') (ht : H.liftTree = H'.liftTree) :
  H.liftVal <+: H'.liftVal := by rw [eq_take h ht]; simpa using List.take_prefix _ _

def Con := H.x.val.drop (2 * k + 1) ∈
  pullSub (getTree H.liftShort.val) [H.liftShort.val[2 * k + 1].1]
lemma Con.take h (h' : H.Con) : (H.take n h).Con := by
  simpa [Lift.Con, List.drop_take] using take_mem ⟨_, h'⟩
lemma con_of_short (h : H.x.val.length = 2 * k + 1) : H.Con := by
  simpa [Con, ← h] using (getTree_ne_and_pruned _).1
lemma con_short_long (h : 2 * k + 2 ≤ H.x.val.length) : H.Con ↔
  H.liftShort.val[2 * k + 1].1 = H.x.val[2 * k + 1] ∧
  H.x.val.drop (2 * k + 2) ∈ getTree H.liftShort.val := by
  simp [Con, pullSub, List.take_one_drop_eq_of_lt_length h, eq_comm]
end Lift

variable (hyp) in
@[ext (flat := false)] structure Lift' extends Lift hyp where
  con : toLift.Con
instance : Preorder (Lift' hyp) where
  le p q := p.toLift ≤ q.toLift
  le_refl _ := le_rfl (α := Lift hyp)
  le_trans _ _ _ := le_trans (α := Lift hyp)
namespace Lift'
variable (H : Lift' hyp)
lemma conShort (h : 2 * k + 2 ≤ H.x.val.length) :
  H.liftShort.val[2 * k + 1].1 = H.x.val[2 * k + 1] :=
  ((H.con_short_long h).mp H.con).1
lemma conLong : H.x.val.drop (2 * k + 2) ∈ getTree H.liftShort.val := by
  simpa [add_comm, ← add_assoc] using H.con.2
@[simp] lemma liftShort_val_map (h : 2 * k + 2 ≤ H.x.val.length) :
  H.liftShort.val.map (α := no_index _) Prod.fst = H.x.val.take (2 * k + 2) := by
  rw [H.liftShort.val.eq_take_concat (2 * k + 1) (by simp),
    List.map_append, List.map_singleton, H.conShort h]
  simp [Lift.liftShort, ExtensionsAt.val']
@[simp] lemma liftVal_lift : H.liftVal.map (α := no_index _) Prod.fst = H.x.val := by
  unfold Lift.liftVal; split_ifs <;>
    simp (disch := have := H.hlvl; omega) [← List.zipInitsMap_map, *]
@[simp] lemma liftVal_lift_get (h : n < H.x.val.length) :
  (H.liftVal[n]'(by simp [h])).1 = H.x.val[n]'(by simpa) := by
  simp_rw [← liftVal_lift, List.getElem_map, upA]

@[simps toLift] def take (n : ℕ) (h : 2 * k + 1 ≤ n) : Lift' hyp where
  toLift := H.toLift.take n (by omega)
  con := H.con.take _ _
attribute [simp_lengths] take_toLift
lemma take_of_length_le {h} (h' : H.x.val.length ≤ n) : H.take n h = H := by
  ext1; apply Lift.take_of_length_le <;> omega
@[simp] lemma take_rfl : H.take (H.x.val.length (α := no_index _)) H.hlvl = H :=
  H.take_of_length_le le_rfl
@[simp] lemma take_trans hm hn : (H.take m hm).take n hn = H.take (min m n) (by simp [*]) := by
  ext1; simp

@[simps] def lift : T' where
  val := H.liftVal
  property := by
    let ⟨n, hn⟩ := le_iff_exists_add.mp (Nat.add_one_le_iff.mpr H.hlvl)
    induction' n with n ih generalizing H
    · simp [Lift.liftVal, hn]
    · specialize ih (H.take (2 * k + 1 + n) (by omega)); simp [hn] at ih
      rcases n with _ | n
      · simp at hn; simp [Lift.liftVal, ← hn]; simp [hn]
      · rw [H.liftVal.eq_take_concat (2 * k + 1 + (n + 1)) (by synth_isPosition)]
        have hnat : 2 * k + 1 + (n + 1) = (2 * k + 2) + n := by omega
        simp [- List.take_append_getElem]; use ih; constructor
        · simp [getTree_eq' _ ih, hn]
          simp_rw [hnat]; rw [List.getElem_drop', ← List.take_drop, List.take_concat_get']
          simpa (disch := omega) [List.take_take] using take_mem ⟨_, H.conLong⟩
        · split_ifs
          · synth_isPosition
          · synth_isPosition
          · conv => lhs; unfold Lift.liftVal
            simp [hn]
            rw [List.getElem_append_right (by synth_isPosition), getTree_eq' _ ih]
            simp (disch := omega) [List.take_take, hnat]; congr 2
            rw [← List.take_drop, List.getElem_drop', List.take_concat_get']
@[simp] lemma lift_lift : π H.lift = H.x := tree_ext H.liftVal_lift
attribute [simp_lengths] lift_coe
end Lift'

namespace PreLift
variable (H : PreLift hyp)
@[simps toPreLift liftTree] def extend --weird simps! error message
  (S : QuasiStrategy (subAt T (H.x.val.take (2 * k + 1))) Player.one) : Lift hyp where
  toPreLift := H
  liftTree := S.1.subtree
  htree := ⟨S, rfl⟩
attribute [simp_lengths] extend_toPreLift
def WonPos := {u | ∃ S, (H.extend S).PreWonPos u}
@[simps (config := {isSimp := false})] def game : Game A where
  tree := subAt T (H.x.val.take (2 * k + 1))
  payoff := Subtype.val⁻¹' ⋃ u ∈ H.WonPos, principalOpen u
lemma game_open : IsOpen H.game.payoff := IsOpen.preimage
  continuous_subtype_val (isOpen_iUnion fun _ ↦ isOpen_iUnion fun _ ↦ principalOpen_isOpen _)
lemma extend_take h S : (H.take n h).extend S =
  (H.extend (cast (by simp [List.take_take, h]) S)).take n h := by
  ext1; rfl; simp [extend]; symm; apply cast_subtree (by simp [List.take_take, h]) rfl
@[simp] lemma wonPos_take h : (H.take n h).WonPos = H.WonPos := by
  ext; simp [WonPos, extend_take]
  generalize_proofs pf; rw [(cast_bijective pf).surjective.exists]
@[simp] lemma game_take h : (H.take n h).game = H.game := by
  ext1 <;> simp [game, List.take_take, h]
def Won := ∃ u ∈ H.WonPos, u <+: H.x.val.drop (2 * k + 1)
def Winnable := WinningPrefix H.game Player.zero (H.x.val.drop (2 * k + 1))
def Losable' := ¬ WinningPrefix H.game Player.zero (H.x.val.drop (2 * k + 1))
end PreLift


==> anc/lean-formalization/deps/borel_det/BorelDet/Proof/One/strat.lean <==
import BorelDet.Proof.One.lift

namespace GaleStewartGame.BorelDet.One
open Stream'.Discrete Descriptive Tree Game PreStrategy Covering
open Classical CategoryTheory

variable {A : Type*} {G : Game A} {k m n : ℕ} {hyp : Hyp G k}

noncomputable section

def stratMap (lvl : ℕ) (R : ResStrategy ⟨_, T'⟩ Player.one lvl) :
  ResStrategy ⟨_, T⟩ Player.one lvl := fun x hp hlen ↦
  if _ : x.val.length ≤ 2 * k then (ResStrategy.fromMap π) (R.res hlen) x hp le_rfl
  else
    let pL : PreLift hyp := ⟨x, by omega, R.res (by omega)⟩
    pL.extension hp (R.res hlen)
def stratMap' (R : Strategy T' Player.one) : Strategy G.tree Player.one :=
  fun x hp ↦ stratMap x.val.length ((strategyEquivSystem R).str _) x hp le_rfl
lemma stratMap'_short R x hp (hx : x.val.length ≤ 2 * k) :
  stratMap' R x hp = (ResStrategy.fromMap π) ((strategyEquivSystem («T» := ⟨_, T'⟩) R).str _)
    x hp le_rfl := by
  simp [stratMap', stratMap, hx]

variable (hyp) in
@[ext 900] structure TreeLift where
  R : Strategy T' Player.one
  x : (stratMap' R).pre.subtree
  hlvl : 2 * k < x.val.length (α := no_index _)
namespace TreeLift
variable (H : TreeLift hyp)
@[ext] lemma ext' {H H' : TreeLift hyp} (hR : H.R = H'.R) (hx : H.x.val = H'.x.val) : H = H' := by
  ext
  · simp [hR]
  · rw [Subtype.heq_iff_coe_heq rfl (by simp [hR])]
    simpa
attribute [simp] TreeLift.hlvl
@[simp] lemma hlvl_le : 2 * k + 1 ≤ H.x.val.length (α := no_index _) := by linarith [H.hlvl]
@[simp] lemma hlvl' : 2 * k ≤ H.x.val.length (α := no_index _) := by linarith [H.hlvl]
@[simps!] def preLift : PreLift hyp := ⟨subtree_incl _ H.x,
  H.hlvl, (strategyEquivSystem H.R).str (2 * k + 1)⟩
attribute [simp_lengths] preLift_x_coe
@[simps] def take (n : ℕ) (hk : 2 * k < n) : TreeLift hyp where
  R := H.R
  x := Tree.take n H.x
  hlvl := by simp [hk]
attribute [simp_lengths] take_x
lemma take_of_length_le {h} (h' : H.x.val.length ≤ n) : H.take n h = H := by ext1 <;> simp [h']
@[simp] lemma take_rfl : H.take (H.x.val.length (α := no_index _)) H.hlvl = H :=
  H.take_of_length_le le_rfl
@[simp] lemma take_trans hm hn : (H.take m hm).take n hn
  = H.take (min m n) (by as_aux_lemma => omega) := by ext1 <;> simp [min_comm]
@[simp] lemma preLift_take hk : (H.take n hk).preLift = H.preLift.take n hk := by ext <;> simp
def extension hp := H.preLift.extension hp ((strategyEquivSystem H.R).str _)
@[congr] lemma extension_val_congr {H H' : TreeLift hyp} (h : H = H') {hp} :
  (H.extension hp).val = (H'.extension (by subst h; exact hp)).val := by congr!
lemma stratMap'_extend : stratMap' H.R (subtree_incl _ H.x) = H.extension := by
  ext hp; dsimp [stratMap', stratMap]; split_ifs with h
  · have := H.hlvl; omega
  · rfl
@[simps!] def dropLast (h : 2 * k + 2 ≤ H.x.val.length) := H.take (H.x.val.length - 1) (by omega)
@[simp, simp_lengths] lemma dropLast_x {h} :
  (H.dropLast h).x = Tree.take (H.x.val.length - 1) H.x := rfl

lemma x_mem_tree h (hp : IsPosition H.x.val Player.zero) :
  H.x.val[H.x.val.length - 1]'(by as_aux_lemma => have := H.hlvl; omega)
  = ((H.dropLast h).extension (by as_aux_lemma => synth_isPosition)).val := by
  have hx := H.x.prop
  simp_rw (config := {singlePass := true})
    [H.x.val.eq_take_concat (H.x.val.length - 1) (by as_aux_lemma => have := H.hlvl; omega)] at hx
  replace hx := subtree_compatible _ (Tree.take _ H.x) (by as_aux_lemma => synth_isPosition) hx
  simp at hx; change _ = stratMap' (H.dropLast h).R ⟨(H.dropLast h).x.val, _⟩ _ at hx
  erw [stratMap'_extend] at hx; apply_fun Subtype.val at hx; exact hx
lemma x_mem_tree' h (hp : IsPosition H.x.val Player.zero) :
  H.preLift.x = ((H.dropLast h).extension (by as_aux_lemma => synth_isPosition)).valT' := by
  ext1; simp [ExtensionsAt.val']; rw [← H.x_mem_tree h hp, ← List.eq_take_concat]; omega

lemma losable_or_winnable :
  H.preLift.Losable ∨ H.preLift.Winnable := by
  let ⟨n, hn⟩ := le_iff_exists_add.mp H.hlvl_le
  induction' n with n ih generalizing H
  · suffices H.preLift.Losable ∨ H.preLift.Winnable ∨ H.preLift.Won by --TODO how can this be more powerful than the plain have for subsequent tauto?
      have (h : H.preLift.Won) : H.preLift.Winnable := (PreLift.WLift.mk _ h).winnable; tauto
    have := Lift.con_of_short (hyp := hyp); tauto
  · let Ht := H.dropLast (by synth_isPosition)
    rcases ih Ht (by dsimp [Ht]; synth_isPosition) with ih | ih
    · have : ¬ H.preLift.Winnable → ¬ Ht.preLift.Winnable := by
        intro hw h; apply hw; exact h.winnable_of_le (by simp [Ht, dropLast])
      have : ¬ H.preLift.Won → ¬ Ht.preLift.Won := by
        intro hw h; apply hw; exact h.won_of_le (by simp [Ht, dropLast])
      suffices H.preLift.Losable ∨ H.preLift.Winnable ∨ H.preLift.Won by
        have (h : H.preLift.Won) : H.preLift.Winnable := (PreLift.WLift.mk _ h).winnable; tauto
      suffices ¬ Ht.preLift.Winnable → ¬ Ht.preLift.Won → ¬ H.preLift.Winnable
        → H.preLift.Losable' → H.preLift.Losable by tauto
      intro hnW hnW' hnW'' h; use h
      by_cases IsPosition H.x.val Player.one
      · let HL := PreLift.LLift.mk _ h
        by_cases hc : HL.toLift.Con
        · exact hc
        · have hlif : (PreLift.LLift.mk _ ih.1).toLift =
            HL.toLift.take (2 * k + 1 + n) (by as_aux_lemma => omega) := by
            ext1
            · simp [HL, Ht, dropLast, hn]
            · dsimp [HL, PreLift.LLift.S]; congr! 1; simp [Ht, dropLast]
          have ⟨hcs, hcl⟩ :=
            (Lift.con_short_long _ (by simp [Ht]; synth_isPosition)).mp ih.lift'.con
          simp [hlif, List.drop_take] at hcs hcl
          simp [HL.toLift.con_short_long (by dsimp [HL]; synth_isPosition), hcs] at hc
          have hnat1 : 2 * k + 1 + n - (2 * k + 2) = n - 1 := by omega
          rw [hnat1] at hcl
          have hnat3 : n - 1 + 1 = n := by synth_isPosition
          have hnat2 : 2 * k + 1 + n = 2 * k + 2 + (n - 1) := by omega
          have hlist : HL.toLift.liftShort.val[2 * k + 1].1
            :: ((H.x.val.drop (2 * k + 2)).take (n - 1)
            ++ [H.x.val[2 * k + 1 + n]]) = H.x.val.drop (2 * k + 1) := by
            simp_rw [hnat2]; nth_rw 2 [List.getElem_drop']
            rw [List.take_concat_get', (H.x.val.drop _).take_of_length_le (by synth_isPosition)]
            simp [hcs, HL]
          have hcm := HL.concat_mem_tree (a := H.x.val[2 * k + 1 + n]) (by
            unfold HL; synth_isPosition) (by
            simpa [hlist, HL] using subtree_sub _ H.x.prop) hcl (by
              intro h; apply hnW''; use n + 1
              simp [WinningPosition] at h
              convert h using 2
              · simp [hlist, hn, HL]
              · synth_isPosition)
          simp [hnat2, HL] at hcm
          rw [List.getElem_drop', List.take_concat_get', List.take_of_length_le
            (by synth_isPosition)] at hcm
          cases hc hcm
      · convert (ih.lift'.extensionLift' (by simp [Ht]; synth_isPosition)
          ((strategyEquivSystem H.R).str _) (by simp [Ht])).con
        ext1
        · ext1
          · simpa [extension, PreLift.extension, hnW, hnW', ih, Ht] using
              H.x_mem_tree' (by as_aux_lemma => omega) (by as_aux_lemma => synth_isPosition)
          · rfl
        · dsimp [PreLift.LLift.S]; congr! 1; simp [Ht, dropLast]
    · exact Or.inr (ih.winnable_of_le (by simp [Ht, dropLast]))

lemma x_mem_tree_short' (h : n ≤ 2 * k) (hp : IsPosition (H.x.val.take n) Player.one) :
  Tree.take (n + 1) (pInv π (Tree.take (2 * k) (subtree_incl _ H.x))) =
  (H.R (pInv π (subtree_incl _ (Tree.take n H.x)))
    (by as_aux_lemma => synth_isPosition)).valT' := by
  have hx := (Tree.take (n + 1) H.x).prop; have := H.hlvl
  rw [take_coe, ← List.take_concat_get' _ _ (by as_aux_lemma => omega)] at hx
  replace hx := subtree_compatible _ (Tree.take n H.x) hp hx
  simp only [subtree_incl_coe, take_coe, Set.mem_singleton_iff] at hx
  rw [stratMap'_short _ _ _ (by
    simp only [subtree_incl_coe, take_coe, List.length_take, min_le_iff, h, true_or])] at hx
  apply_fun Subtype.val at hx; simp at hx
  apply Fixing.inj (f := π) (ht := by as_aux_lemma => synth_fixing)
  ext1; simp_rw [take_apply π]; simp
  rw [min_eq_left (by as_aux_lemma => synth_isPosition)]
  rw [← List.take_concat_get', hx, ExtensionsAt.val', List.map_append]; congr
  · show _ = (π _).val; simp
  · simp [ResStrategy.fromMap]; rfl
  · synth_isPosition
lemma x_mem_tree_short (h : n < 2 * k) (hp : IsPosition (H.x.val.take n) Player.one) :
  (pInvTreeHom_map hyp (H.x.val.take (2 * k)))[n]'(by simpa) =
  (H.R (pInv π ((stratMap' H.R).pre.subtree_incl (Tree.take n H.x))) (by simpa)).val := by
  have h := congr_arg (fun x ↦ x.val[n]?) (H.x_mem_tree_short' h.le hp)
  simp at h; apply Option.some_injective
  erw [← List.getElem?_eq_getElem, h, List.getElem?_eq_getElem]
  erw [ExtensionsAt.val'_get_last_of_eq _ (by have := H.hlvl; synth_isPosition)]
  have := H.hlvl; synth_isPosition

lemma get_eq_get_take (hn : n < H.x.val.length) (hk : 2 * k ≤ n) : H.x.val[n] =
  (H.take (n + 1) (by as_aux_lemma => omega)).x.val[(H.take (n + 1) (by as_aux_lemma => omega)).x.val.length - 1]'
    (by as_aux_lemma => simp; omega) := by simp; congr; omega
set_option maxHeartbeats 400000 in
lemma wLift_mem_tree (h : H.preLift.Won) : h.lift'.liftVal ∈ H.R.pre.subtree := by
  apply subtree_induction (S := ⊤) (by simpa using h.lift'.lift.prop)
  have := H.hlvl; intro n _ _ _ _; rcases lt_or_ge n (2 * k + 1) with hn' | hn'
  · show _ = H.R (Tree.take n h.lift'.lift) _; ext1
    have hl := H.x.prop.2 (y := H.x.val.take n) (a := H.x.val[n]'(by as_aux_lemma => have := H.hlvl; omega))
      (by simpa using List.take_prefix _ _) (by as_aux_lemma => synth_isPosition)
    simp [stratMap'] at hl
    conv => lhs; simp (config := {singlePass := true}) only [List.getElem_take' _ hn',
      Lift.liftVal_take_short]
    simp [Lift.liftVeryShort]
    rw [List.getElem_append_left (by as_aux_lemma => synth_isPosition)]
    erw [H.x_mem_tree_short (by as_aux_lemma => synth_isPosition) (by as_aux_lemma => synth_isPosition)]
    congr!
    · rw [pInv_treeHom_val _ _ (by as_aux_lemma => synth_isPosition), Lift.liftVal_take_init]
      · simp
      · omega
    apply Fixing.inj (f := π) (ht := by as_aux_lemma => synth_fixing); ext1; simp
    erw [h.lift'.liftVal_lift]; dsimp
  rcases hn'.eq_or_lt with rfl | hn'
  · simp; apply Subtype.ext; conv => lhs; simp [Lift.liftVal]
    split_ifs
    · synth_isPosition
    · rw [List.getElem_append_left (by synth_isPosition)]
      simp [Lift.liftShort, strategyEquivSystem]
      rw [ExtensionsAt.val'_get_last_of_eq _ (by simp)]
      congr! <;> [skip; ext1] <;> simp
  · apply extensionsAt_ext_fst (x := Tree.take n h.lift'.lift) _ _ (by as_aux_lemma => synth_isPosition)
    by_cases hW : (H.take n (by as_aux_lemma => omega)).preLift.Won
    · rw [h.lift'.liftVal_lift_get (by as_aux_lemma => synth_isPosition)]; simp
      rw [H.get_eq_get_take _ (by as_aux_lemma => omega),
        x_mem_tree _ (by as_aux_lemma => synth_isPosition) (by as_aux_lemma => synth_isPosition)]
      dsimp [extension, PreLift.extension]; split
      · simp [Lift'.extensionMap, Lift'.extension, strategyEquivSystem]
        congr! <;> [skip; ext1] <;> (
          simp only [dropLast, take_coe, take_trans, preLift_take, Lift'.lift_coe, subtree_incl_coe]
          rw [← Lift.liftVal_take _ _ (by as_aux_lemma => omega)]
          congr 1; ext1
          · simp; congr; synth_isPosition
          · apply PreLift.WLift.toLift_mono; simp)
      · rename_i _ hif; cases hif (by as_aux_lemma => simp [dropLast] at hW ⊢; convert hW; synth_isPosition)
    · let H' := PreLift.WLift.mk _ h; have hux := H'.u_spec'
      have hul : H'.u.val.length > n - (2 * k + 1) := by
        simp [PreLift.Won] at hW; by_contra
        cases hW H'.u (by simp)
          (List.prefix_of_prefix_length_le hux ((List.take_prefix _ _).drop _)
          (by have := hux.length_le; synth_isPosition))
      show _ = (H.R ⟨h.lift'.liftVal.take n, _⟩ _).val.1
      generalize_proofs _ _ pf2
      have hR := mem_getTree (H.R ⟨h.lift'.liftVal.take n, pf2⟩ (by
        synth_isPosition)).valT'
      simp at hR
      rw [ExtensionsAt.val'_take_of_le _ (by as_aux_lemma => synth_isPosition)] at hR
      simp (disch := omega) [List.take_take] at hR
      erw [h.lift'.liftVal_take_short (by as_aux_lemma => synth_isPosition)] at hR
      erw [H'.getTree_liftShort] at hR
      simp at hR
      rw [mem_pullSub_short (by as_aux_lemma => synth_isPosition)] at hR
      replace hR := hR.1; simp [List.prefix_iff_eq_take] at hR
      conv => rhs; erw [← ExtensionsAt.val'_get_last,
        ← List.getElem_map Prod.fst (h := by simp)]
      simp_rw (config := {singlePass := true}) [PreLift.Won.lift'_toLift, hR]
      simp; erw [List.getElem_append_right (by as_aux_lemma => synth_isPosition)]
      conv => lhs; erw [h.lift'.liftVal_lift_get (by as_aux_lemma => synth_isPosition)]
      simp
      rw [List.prefix_iff_eq_take] at hux; simp_rw (config := {singlePass := true}) [hux]
      simp; congr; synth_isPosition

lemma lLift_mem_tree (h : H.preLift.Losable) :
  h.lift'.liftVal ∈ H.R.pre.subtree := by
  apply subtree_induction (S := ⊤) (by simpa using h.lift'.lift.prop)
  have := H.hlvl; intro n _ _ _ _; rcases lt_or_ge n (2 * k + 1) with hn' | hn'
  · show _ = H.R (Tree.take n h.lift'.lift) _; ext1
    have hl := H.x.prop.2 (y := H.x.val.take n) (a := H.x.val[n]'(by as_aux_lemma => have := H.hlvl; omega))
      (by simpa using List.take_prefix _ _) (by as_aux_lemma => synth_isPosition)
    simp [stratMap'] at hl
    conv => lhs; simp (config := {singlePass := true}) only [List.getElem_take' _ hn',
      Lift.liftVal_take_short]
    simp [Lift.liftVeryShort]
    rw [List.getElem_append_left (by synth_isPosition)]
    erw [H.x_mem_tree_short (by as_aux_lemma => synth_isPosition) (by as_aux_lemma => synth_isPosition)]
    congr!
    · rw [pInv_treeHom_val _ _ (by synth_isPosition), Lift.liftVal_take_init]
      · simp
      · omega
    apply Fixing.inj (f := π) (ht := by as_aux_lemma => synth_fixing); ext1; simp
    erw [h.lift'.liftVal_lift]; dsimp
  rcases hn'.eq_or_lt with rfl | hn'
  · simp; apply Subtype.ext; conv => lhs; simp [Lift.liftVal]
    split_ifs
    · synth_isPosition
    · rw [List.getElem_append_left (by synth_isPosition)]
      simp [Lift.liftShort, strategyEquivSystem]
      rw [ExtensionsAt.val'_get_last_of_eq _ (by simp)]
      congr! <;> [skip; ext1] <;> simp
  · apply extensionsAt_ext_fst (x := Tree.take n h.lift'.lift) _ _ (by as_aux_lemma => synth_isPosition)
    rw [h.lift'.liftVal_lift_get (by synth_isPosition)]; simp
    rw [H.get_eq_get_take _ (by as_aux_lemma => omega),
      x_mem_tree _ (by as_aux_lemma => synth_isPosition) (by as_aux_lemma => synth_isPosition)]
    unfold extension
    rw [PreLift.extension_losable (h := h.losable_of_le (by simp [dropLast]))]
    simp [Lift'.extensionMap, Lift'.extension, strategyEquivSystem]
    congr! <;> [skip; ext1] <;> (
      simp only [dropLast, take_coe, take_trans, preLift_take, Lift'.lift_coe,
        PreLift.Losable.lift'_toLift, subtree_incl_coe]
      rw [← Lift.liftVal_take _ _ (by as_aux_lemma => omega)]
      congr 1; ext1
      · simp_rw [PreLift.LLift.toLift_toPreLift, Lift.take_toPreLift]; congr; synth_isPosition
      · dsimp [PreLift.LLift.S]; congr! 1; rw [PreLift.game_take])

lemma take_winnable (h : H.preLift.Winnable) n :
  (H.take (2 * k + 1 + h.num + n) (by as_aux_lemma => omega)).preLift.Winnable :=
  h.takeMin_winnable.winnable_of_le (by simp [PreLift.Winnable.takeMin, - PreLift.le_def])
lemma winnable_subtree (hL : H.preLift.Winnable) (hnL : ¬ ∃ h, (H.dropLast h).preLift.Won) :
  H.x.val.drop (2 * k + 1 + hL.num) ∈ hL.strat.pre.subtree := by
  apply subtree_induction (S := ⊤) (by simpa [PreLift.game_tree] using subtree_sub _ H.x.prop)
  intro n hn _ _ _; simp at hn ⊢
  have htr := (H.take (2 * k + 1 + hL.num + n + 1) (by as_aux_lemma => omega)).x_mem_tree
    (by as_aux_lemma => synth_isPosition) (by as_aux_lemma => synth_isPosition); simp at htr
  simp (disch := omega) only [min_eq_left, Nat.add_sub_cancel] at htr
  apply Subtype.ext; dsimp; rw [htr]
  simp only [dropLast, take_R, take_x, take_coe, List.length_take, take_trans, tsub_le_iff_right,
    min_le_iff, le_add_iff_nonneg_right, zero_le, true_or, min_eq_right,
    preLift_x_coe, residual_tree]; simp (disch := omega) only [min_eq_left, Nat.add_sub_cancel]
  have := H.take_winnable hL n
  dsimp [extension, PreLift.extension]; split_ifs with hi
  · cases hnL ⟨by synth_isPosition, by
      apply hi.won_of_le; simp [dropLast, - PreLift.le_def]; rw [hL.prefix_num _ (by simp) rfl]
      · omega
      · rfl⟩
  · symm; unfold PreLift.Winnable.extension PreLift.Winnable.a PreLift.Winnable.x'
    apply this.prefix_strat_apply' ((List.take_prefix _ _).drop _) (by simp) rfl
    · simp [List.take_drop]; generalize_proofs pf
      nth_rw 1 [pf.prefix_num ((List.take_prefix _ _).drop _) (by simp) rfl]
end TreeLift

variable {R : Strategy (gameAsTrees hyp).2 Player.one} (y : body (stratMap' R).pre.subtree)
@[simps] def bodyTake (n : ℕ) : TreeLift hyp where
  R := R
  x := body.take (2 * k + 1 + n) y
  hlvl := by synth_isPosition
@[simp] lemma bodyTake_take (h : 2 * k + 1 ≤ m) :
  (bodyTake y n).take m (by omega) = bodyTake y (min (m - (2 * k + 1)) n) := by
  ext1 <;> simp; congr; omega
attribute [simp_lengths] bodyTake_x
@[simp] lemma takeLift_mono : (bodyTake y m).preLift ≤ (bodyTake y n).preLift ↔ m ≤ n := by
  constructor <;> intro h
  · simpa using PreLift.length_mono h
  · ext1
    · ext1; simp [h]
    · rfl
@[simp] lemma takeLift_wonPos : (bodyTake y n).preLift.WonPos = (bodyTake y 0).preLift.WonPos := by
  rw [← (takeLift_mono y).mpr (Nat.zero_le n), PreLift.wonPos_take]
@[simp] lemma takeLift_game : (bodyTake y n).preLift.game = (bodyTake y 0).preLift.game := by
  rw [← (takeLift_mono y).mpr (Nat.zero_le n), PreLift.game_take]

lemma won_of_winnable n (h : (bodyTake y n).preLift.Winnable) :
  ∃ m, (bodyTake y m).preLift.Won := by
  by_cases h' : ∃ m, (bodyTake y m).preLift.Won; exact h'
  have hb : (body.drop (2 * k + 1 + h.num) y).val ∈ body h.strat.pre.subtree := by
    apply mem_body_of_take (n + 1); intro m hm
    have := (bodyTake y (h.num + m)).winnable_subtree
      (h.winnable_of_le (by simp [- PreLift.le_def]; omega)) (by
      simp [TreeLift.dropLast, - TreeLift.preLift_take] at h' ⊢
      intro _; rw [bodyTake_take _ (by synth_isPosition)]
      apply h')
    simp [Stream'.take_drop] at this ⊢; generalize_proofs pf1 pf2 pf3 at this
    rw [h.prefix_strat_subtree (((Stream'.take_prefix _ _ _).mpr (by as_aux_lemma => synth_isPosition)).drop _)
      (by simp) rfl] at this
    simp_rw [add_assoc] at this ⊢; convert this using 4
    exact (WinningPrefix.prefix_num _
      (((Stream'.take_prefix _ _ _).mpr (by as_aux_lemma => synth_isPosition)).drop _) (by simp) rfl).symm
  have hw := h.strat_winning hb
  simp [PreLift.game_tree, PreLift.game_payoff] at hw
  obtain ⟨u, hu1, hu2⟩ := hw.2
  use u.length; simp [PreLift.Won]; use u, hu1
  simp [← Stream'.take_drop, List.prefix_iff_eq_take, Stream'.take_take, - Function.iterate_succ]
  rw [principalOpen_iff_restrict] at hu2; convert hu2 using 2
  simp [List.take_drop]; rw [← Stream'.drop_append_of_le_length _ _ _ (by simp)]
  generalize_proofs pf; suffices pf.num ≤ n by simp [this]
  convert h.num_le_length using 1
  · nth_rw 2 [pf.prefix_num (((Stream'.take_prefix _ _ _).mpr (by as_aux_lemma => synth_isPosition)).drop _)
    (by simp) rfl]
  · simp

def wonLift (h : (bodyTake y n).preLift.Won) : body R.pre.subtree :=
  have h' k : (bodyTake y (n + k)).preLift.Won := h.won_of_le ((takeLift_mono y).mpr (by omega))
  bodyEquivSystem.inv.app ⟨_, R.pre.subtree⟩ ⟨fun k ↦
    ⟨(h' k).lift'.liftVal.take k, ⟨take_mem ⟨_, (bodyTake y _).wLift_mem_tree _⟩, by
    simp; omega⟩⟩, fun k ↦
      ((Lift.liftVal_mono ((takeLift_mono y).mpr (Nat.le_succ _))
        (PreLift.WLift.toLift_mono ((takeLift_mono y).mpr (Nat.le_succ _)))).take k).trans
      ((h' (k + 1)).lift'.liftVal.take_prefix_take_left (Nat.le_succ _))⟩
lemma wonLift_map (h : (bodyTake y n).preLift.Won) :
  (bodyFunctor.map π ⟨(wonLift y h).val, body_mono R.pre.subtree_sub (wonLift y h).prop⟩).val
  = y.val := by
  ext; simp [wonLift, - PreLift.Won.lift'_toLift, Stream'.get, Stream'.map]
  rw [Lift'.liftVal_lift_get] <;> simp [Stream'.get]; omega
def lostLift (h : ∀ n, (bodyTake y n).preLift.Losable) : body R.pre.subtree :=
  bodyEquivSystem.inv.app ⟨_, R.pre.subtree⟩ ⟨fun k ↦
    ⟨(h k).lift'.liftVal.take k, ⟨take_mem ⟨_, (bodyTake y _).lLift_mem_tree _⟩, by
    simp⟩⟩, fun k ↦
      ((Lift.liftVal_mono ((takeLift_mono y).mpr (Nat.le_succ _))
        (PreLift.LLift.toLift_mono ((takeLift_mono y).mpr (Nat.le_succ _)))).take k).trans
      ((h (k + 1)).lift'.liftVal.take_prefix_take_left (Nat.le_succ _))⟩
lemma lostLift_map (h : ∀ n, (bodyTake y n).preLift.Losable) :
  (bodyFunctor.map π ⟨(lostLift y h).val, body_mono R.pre.subtree_sub (lostLift y h).prop⟩).val
  = y.val := by
  ext; simp [lostLift, - PreLift.Losable.lift'_toLift, Stream'.get, Stream'.map]
  rw [Lift'.liftVal_lift_get] <;> simp [Stream'.get]; omega

lemma body_stratMap {G : Game A} {k : ℕ} {hyp : Hyp G k}
  {R : Strategy (gameAsTrees hyp).2 Player.one} (y : body (stratMap' R).pre.subtree) :
  ∃ x : body R.pre.subtree, (bodyFunctor.map π
    ⟨x.val, body_mono R.pre.subtree_sub x.prop⟩).val = y.val :=
  if h : ∀ n, (bodyTake y n).preLift.Losable then ⟨lostLift y h, lostLift_map y h⟩
  else by
    obtain ⟨n, h⟩ := by simpa using h
    have : ∃ n, (bodyTake y n).preLift.Won := by
      have := (bodyTake y n).losable_or_winnable; have := won_of_winnable y n; tauto
    let ⟨n, h⟩ := this
    exact ⟨wonLift y h, wonLift_map y h⟩

end
end GaleStewartGame.BorelDet.One


==> anc/lean-formalization/deps/borel_det/BorelDet/Proof/Zero/lift.lean <==
import BorelDet.Proof.Zero.pre_lift

namespace GaleStewartGame.BorelDet.Zero
open Stream'.Discrete Descriptive Tree Game PreStrategy Covering
open Classical CategoryTheory

variable {A : Type*} {G : Game A} {k : ℕ} {hyp : Hyp G k} {m n : ℕ}

noncomputable section
variable (H : Lift hyp)
namespace Lift
def liftShortWinStrat :
  QuasiStrategy (subAt H.game.tree [H.liftNode]) Player.one :=
  defensiveQuasi (H.game.residual [H.liftNode]) Player.one (H.game_pruned.sub _)
@[simps toLift] def toWLift : WLLift hyp where
  toLift := H
  liftTree := (liftShortWinStrat H).1.subtree
attribute [simp_lengths] toWLift_toLift
@[simp] lemma liftTree_take n h : (H.take n h).toWLift.liftTree = H.toWLift.liftTree := by
  simp [toWLift, liftShortWinStrat, liftShortWinStrat]; congr! 2 <;> simp --TODO congr and simp use wrong congruence lemma, but congr! use provided one
@[simp] lemma liftMediumVal_take n h :
  (H.take n h).toWLift.liftMediumVal = H.toWLift.liftMediumVal := by simp [WLLift.liftMediumVal]
@[simp] lemma liftVal_take n h : (H.take n h).toWLift.liftVal = H.toWLift.liftVal.take n := by
  by_cases H.x.val.length ≤ n
  · rw [Lift.take_of_length_le, List.take_of_length_le] <;> simp [*]
  · convert WLLift.liftVal_take_eq_of_tree _ _
    · simp; omega
    · apply Lift.take_le; exact h
    · simp
lemma wLift_liftVal_mono {H H' : Lift hyp} (h : H ≤ H') :
  H.toWLift.liftVal <+: H'.toWLift.liftVal := by
  rw [List.prefix_iff_eq_take, ← H'.liftVal_take _  (by simp)]
  simp_rw [WLLift.liftVal_length, toWLift_toLift]; congr; ext1; exact h.symm
namespace Winnable
variable (hW : H.Winnable)
variable {H}
include hW in lemma take n h : (H.take n h).Winnable := by
  intro ⟨m, hm⟩; apply hW; use min (2 * k + 1 + m) n - (2 * k + 1)
  have : 2 * k + 1 + (min (2 * k + 1 + m) n - (2 * k + 1)) = min (2 * k + 1 + m) n := by omega
  simpa only [List.take_drop, this, Lift.take_toPreLift, PreLift.game_take,
    PreLift.take_x, take_coe, List.take_take] using hm
include hW in lemma liftMedium_mem : H.toWLift.liftMediumVal ∈ T' := by
  dsimp [WLLift.liftMediumVal, Lift.liftNode]
  simp_rw [gameTree_concat]; use (H.R _ _ _).prop
  constructor
  · simp_rw (config := {singlePass := true}) [
      ← add_zero (2 * k + 1), List.getElem_drop', List.getElem_zero]
    exact mem_of_prefix ⟨(H.x.val.drop (2 * k + 1)).tail, by simp⟩ hW.conLong --TODO diagnostics: this unfolds constTreeObj?
  · simp; right; rw [WinningCondition.concat]; refine ⟨?_, H.liftShortWinStrat, rfl⟩
    have h := (H.game.residual [H.liftNode]).gale_stewart_precise'
      (by simpa using H.game_closed.preimage (body.append_con _)) (H.game_pruned.sub _)
      (by
        intro hS; apply hW; use 1
        have : (H.x.val.drop (2 * k + 1)).take 1 = [H.liftNode] := by
          rw [List.take_one_drop_eq_of_lt_length (by simp)]; rfl
        simpa only [this] using hS)
    simp_rw [pullSub_body, Set.image_subset_iff]
    apply subset_trans h; simp [PreLift.game_payoff]
    intro _
    simp [Lift.liftNode, ← Stream'.append_eq_cons, ← Stream'.append_append_stream]
@[simps toWLLift] def toWLift' : WLLift' hyp where
  toWLLift := H.toWLift
  hlift := by
    let ⟨n, hn⟩ := le_iff_exists_add.mp H.h'lvl_le
    induction' n with n ih generalizing H
    · rw [WLLift.liftVal, List.drop_of_length_le (by simp [hn])]; simpa using hW.liftMedium_mem
    · specialize ih (hW.take (2 * k + 2 + n) (by omega)); simp [hn] at ih
      rw [H.toWLift.liftVal.eq_take_concat (2 * k + 2 + n) (by simpa)]
      simp [- List.take_append_getElem]; use ih; constructor
      · rw [getTree_eq' _ ih, List.map_drop, ← H.liftVal_take _ (by omega), WLLift.liftVal_lift,
          mem_subAt, toWLift_toLift, take_toPreLift, PreLift.take_x, take_coe, ← List.take_drop,
          List.getElem_drop', List.take_concat_get', List.take_drop, ← hn]
        simp [toWLift]
        apply WinningPrefix.mem_defensiveQuasi ⟨_, by simpa [Lift.liftNode] using hW.conLong⟩
        intro hwin; apply hW
        simpa [Lift.liftNode] using hwin.winningPrefix_of_residual
      · conv => lhs; unfold WLLift.liftVal; rw [List.getElem_append_right (by simp)]
        rw [getTree_eq' _ ih]; simp [List.drop_take]; congr
        · simp [List.take_take, WLLift.liftVal]
        · rw [List.getElem_drop', List.take_concat_get']
attribute [simp_lengths] toWLift'_toWLLift
/-lemma extracted_1 {H : WLLift' hyp} (hp) (R) (h') :
  (ExtensionsAt.val' (ExtensionsAt.map π (x := H.lift)
    (y := @PreLift.x A inferInstance G k hyp H.toPreLift) h' (H.extension hp R))) =
    ... := by
    rw [ExtensionsAt.map_val'] --adding π fixes-/
lemma extension_conLong hp R : (hW.toWLift'.extensionLift hp R).ConLong := by
  have hm : H.x.val[2 * k + 1] :: (((hW.toWLift'.extensionMap hp R).val').drop (2 * k + 2))
    ∈ H.game.tree := by
    have hm' := by simpa using (mem_getTree (hW.toWLift'.extension hp R).valT').2
    rw [ExtensionsAt.val'_take_of_le _ (by simp)] at hm'; simp [toWLift] at hm'
    simpa [liftNode, WLLift'.extensionMap, ExtensionsAt.map_val' π] using hm'.1
  simp [PreLift.ConLong]; convert hm using 1
  rw [← List.getElem_cons_drop (by simp)]; congr 1
  rw [List.getElem_take' (j := 2 * k + 2), H.x.val.getElem_take' (j := 2 * k + 2)] <;> simp
end Winnable

variable (hyp) in
@[ext (flat := false)] structure LLift extends Lift hyp where
  lost' : toLift.Lost'
namespace LLift
variable (H : LLift hyp)
lemma losable (h : H.ConLong) : H.Losable := by
  use h; use H.x.val.length - (2 * k + 1); rw [List.take_of_length_le (by simp)]
  apply AllWinning.existsWinning _ (H.game_pruned.sub _); have hL := H.lost'
  simp [Lost', WonPosition, AllWinning] at hL ⊢
  rw [Set.eq_empty_iff_forall_notMem] at *; rintro ⟨x, hx⟩ ⟨hx', hxp⟩
  simp [Nat.add_mod] at hx hx' hxp; apply hL ⟨x, by
    simpa [← Stream'.append_append_stream] using body_mono H.game_tree_sub hx⟩
  simp; convert hxp.1 using 1; ext1; simp [← Stream'.append_append_stream, hxp.2]
lemma exists_prefix : ∃ n h, (H.take n h).Lost' :=
  ⟨H.x.val.length, H.h'lvl, by simpa using H.lost'⟩
def minLength := Nat.find H.exists_prefix
@[simp] lemma minLength_le : H.minLength ≤ H.x.val.length (α := no_index _) :=
  Nat.find_le ⟨H.h'lvl, by simpa using H.lost'⟩
@[simp] lemma le_minLength : 2 * k + 2 ≤ H.minLength := (Nat.find_spec H.exists_prefix).1
@[simp] lemma lt_minLength : 2 * k + 1 < H.minLength := by have := H.le_minLength; omega
@[simps!] def takeMin := H.take H.minLength H.le_minLength
@[simp] lemma takeMin_liftShort : H.takeMin.liftShort = H.liftShort := by
  simp [takeMin]
@[simp] lemma takeMin_game : H.takeMin.game = H.game := by simp [takeMin]
lemma min_prefix : H.takeMin.Lost' := (Nat.find_spec H.exists_prefix).2
lemma le_of_take {n : ℕ} {h : 2 * k + 2 ≤ n} (hL : (H.take n h).Lost') :
  H.minLength ≤ n := by simpa using Nat.find_le ⟨h, by simpa⟩
@[simps toLift] def toWLLift : WLLift hyp where
  toLift := H.toLift
  liftTree := pullSub (subAt G.tree H.takeMin.x.val) (H.takeMin.x.val.drop (2 * k + 2))
end LLift
@[simps toLift] def Lost'.mk {H : Lift hyp} (h : Lost' H) : LLift hyp := LLift.mk _ h
attribute [simp_lengths] LLift.toWLLift_toLift Lost'.mk_toLift

section extend'
variable {H}
variable {h} (hL : (H.take n h).Lost')
@[simps toLift] def extend' : LLift hyp where
  toLift := H
  lost' := by simpa using WonPosition.extend (H.x.val.drop n) hL
lemma extend'_le : (H.extend' hL).minLength ≤ n := (H.extend' hL).le_of_take hL
@[simp] lemma minLength_extend' : (H.extend' hL).minLength = hL.mk.minLength := by
  apply le_antisymm
  · exact Nat.find_mono fun m ⟨hm, hl⟩ ↦
      ⟨hm, (extend' (by simpa [min_comm] using hl : ((H.take m hm).take n h).Lost')).lost'⟩
  · apply Nat.find_le; simp; convert (H.extend' hL).min_prefix
    simp [LLift.takeMin]; congr; simpa using extend'_le hL
lemma extend'_le' : hL.mk.minLength ≤ n := by simpa using extend'_le hL
@[simp] lemma takeMin_extend' : (H.extend' hL).takeMin = hL.mk.takeMin := by
  simp [LLift.takeMin]; congr; simpa using extend'_le hL
@[simp] lemma liftTree_extend' :
  (H.extend' hL).toWLLift.liftTree = hL.mk.toWLLift.liftTree := by
  simp [LLift.toWLLift, List.take_take, extend'_le' hL]
@[simp] lemma liftMediumVal_extend' :
  (H.extend' hL).toWLLift.liftMediumVal = hL.mk.toWLLift.liftMediumVal := by
  simp [WLLift.liftMediumVal]
@[simp] lemma liftVal_extend' :
  (H.extend' hL).toWLLift.liftVal.take n = hL.mk.toWLLift.liftVal := by
  by_cases H.x.val.length ≤ n
  · rw [List.take_of_length_le]; congr 2; ext1; simp; rw [Lift.take_of_length_le]
    all_goals simpa
  · symm; convert WLLift.liftVal_take_eq_of_tree _ _
    · simp; omega
    · apply Lift.take_le; exact h
    · simp
end extend'

lemma lost'_of_le {H H' : Lift hyp} (h : H.Lost') (h' : H ≤ H') : H'.Lost' := by
  simp_rw (config := {singlePass := true}) [← Lift.eq_take_of_le h'] at h
  exact (H'.extend' h).lost'
lemma lLift_liftVal_mono {H H' : Lift hyp} (h : H.Lost') (h' : H ≤ H') :
  h.mk.toWLLift.liftVal <+: (lost'_of_le h h').mk.toWLLift.liftVal := by
  simp_rw (config := {singlePass := true}) [← Lift.eq_take_of_le h'] at h ⊢
  show h.mk.toWLLift.liftVal <+: _; rw [← liftVal_extend']; apply List.take_prefix
def Lost := ∃ (h : Lost' H), h.mk.takeMin.ConLong
namespace Lost
variable (hL : H.Lost)
variable {H}
lemma extend {h} (hL : (H.take n h).Lost) : H.Lost := by
  use (H.extend' hL.1).lost'; show (H.extend' hL.1).takeMin.ConLong; simpa using hL.2
lemma lost_of_le {H H' : Lift hyp} (h : H.Lost) (h' : H ≤ H') : H'.Lost := by
  simp_rw (config := {singlePass := true}) [← Lift.eq_take_of_le h'] at h; exact h.extend
lemma liftMedium_mem : hL.1.mk.toWLLift.liftMediumVal ∈ T' := by
  dsimp [WLLift.liftMediumVal, Lift.liftNode, gameAsTrees]
  simp_rw [gameTree_concat]; use SetLike.coe_mem _; constructor
  · simp_rw (config := {singlePass := true}) [← add_zero (2 * k + 1),
      List.getElem_drop', List.getElem_zero]
    simpa using mem_of_prefix ⟨(hL.1.mk.takeMin.x.val.drop (2 * k + 1)).tail, by
      simp
      rw [← List.getElem_take, List.getElem_cons_drop]
      simp⟩ hL.2
  · simp; left; rw [LosingCondition.concat]
    refine ⟨?_, ⟨hL.1.mk.takeMin.x.val.drop (2 * k + 2), ?_⟩, ?_⟩
    · simp [LLift.toWLLift]; rw [← Set.subset_empty_iff]
      rintro _ ⟨⟨z, hzb, hze⟩, ⟨_, _, rfl⟩⟩
      apply (wonPosition_iff_disjoint'.mp hL.1.mk.min_prefix).subset ⟨_, by simpa⟩
      use ⟨z, by simpa⟩; ext1
      simp [← Stream'.append_append_stream] at hze
      rw [List.drop_take, ← List.take_add] at hze
      simpa using hze
    · rw [LLift.takeMin_x_coe]; simp; rw [List.getElem_take', List.getElem_cons_drop]
      · simpa [PreLift.ConLong] using hL.2
      · simp
    · simp [LLift.toWLLift]
      rw [List.append_cons, List.take_concat_get', List.drop_take, ← List.take_add]
      simp
lemma lift_mem n : hL.1.mk.toWLLift.liftMediumVal ++
  ((H.x.val.drop (2 * k + 2)).take n).zipInitsMap
  (fun a y ↦ ⟨a, subAt hL.1.mk.toWLLift.liftTree y⟩) ∈ T' := by
  induction' n with n ih
  · simpa using hL.liftMedium_mem
  · simp only [List.take_add_one, List.zipInitsMap_append, List.getElem?_drop] at ih ⊢
    by_cases hn : 2 * k + 2 + n ≥ H.x.val.length
    · erw [List.getElem?_eq_none_iff.mpr hn]
      simpa only [Option.toList_none, List.zipInitsMap_nil, List.append_nil] using ih
    · rw [List.getElem?_eq_getElem (by as_aux_lemma => omega)]; simp [← List.append_assoc]
      use ih; rw [getTree_eq' _ ih]
      refine ⟨?_, by simp [← List.zipInitsMap_map]⟩
      rw [List.take_left' (WLLift.liftMediumVal_length _)]
      simp only [LLift.toWLLift, LLift.takeMin_x_coe,
        WLLift.getTree_liftMediumVal, WLLift.liftMediumVal_length, List.drop_left', mem_subAt]
      by_cases hn : 2 * k + 2 + n + 1 ≤ hL.1.mk.minLength
      · rw [mem_pullSub_short (by as_aux_lemma => simp; omega)]; constructor
        · simp [← List.zipInitsMap_map]; rw [List.getElem_drop', List.take_concat_get']
          simp [List.drop_take]; omega
        · simpa only [mem_subAt, List.append_nil, LLift.takeMin_x_coe] using hL.1.mk.takeMin.x.prop
      · rw [mem_pullSub_long (by as_aux_lemma => simp; omega)]
        use ((H.x.val.drop (2 * k + 2)).drop (hL.1.mk.minLength - (2 * k + 2))).take
          (2 * k + n + 3 - hL.1.mk.minLength), by
          apply take_mem ⟨_, _⟩; simp
        conv => lhs; simp [← List.zipInitsMap_map]; rw [List.getElem_drop', List.take_concat_get']
        erw [List.drop_take, ← List.take_add, List.take_eq_take_iff, List.length_drop]
        have := hL.1.mk.le_minLength; omega
@[simps toWLLift] def toLLift' : WLLift' hyp where
  toWLLift := hL.1.mk.toWLLift
  hlift := by
    have h := hL.lift_mem (H.x.val.length - (2 * k + 2))
    rwa [List.take_of_length_le (by simp)] at h
attribute [simp_lengths] toLLift'_toWLLift
end Lost

namespace Losable
variable {H : Lift hyp} (h : H.Losable)
lemma extend {h} (hL : (H.take n h).Losable) (hc : H.ConLong) : H.Losable := by
  use hc; apply WinningPrefix.of_take; simpa [Losable, List.drop_take] using hL.2
lemma losable_of_le {H H' : Lift hyp} (h : H.Losable) (h' : H ≤ H') (hc : H'.ConLong) :
  H'.Losable := by
  simp_rw (config := {singlePass := true}) [← Lift.eq_take_of_le h'] at h; exact h.extend hc
lemma take (hn : 1 ≤ h.2.num + n) :
  (H.take (2 * k + 1 + h.2.num + n) (by as_aux_lemma => omega)).Losable := by
  use H.conLong_take (h := by omega) h.1
  replace h := h.2; simp [List.drop_take] at h ⊢
  apply WinningPrefix.of_take (n := h.num)
  simpa (disch := omega) [List.take_take] using h.shrink
@[simps] def x' : (H.game.residual ((H.x.val.drop (2 * k + 1)).take h.2.num)).tree where
  val := H.x.val.drop (2 * k + 1 + h.2.num)
  property := by simpa using h.1
attribute [simp_lengths] x'_coe
section
variable (hp : IsPosition H.x.val Player.zero)
def a : ExtensionsAt h.x' := h.2.strat h.x' (by have := H.hlvl; synth_isPosition)
def extension : ExtensionsAt H.x where
  val := (h.a hp).val
  property := by simpa [subAt, ← List.append_assoc] using H.game_tree_sub (h.a hp).prop
@[simps] def extensionPreLift : PreLift hyp where
  x := (h.extension hp).valT'
  R := H.R
  hlvl := by simp
lemma extensionPreLift_take :
  (h.extensionPreLift hp).take H.x.val.length H.hlvl = H.toPreLift := by
  ext1 <;> simp
@[simp] lemma extensionPreLift_game : (h.extensionPreLift hp).game = H.game := by
  rw [← h.extensionPreLift_take hp]; simp
@[simps! toPreLift] def extensionLift : Lift hyp where
  toPreLift := h.extensionPreLift hp
  h'lvl := by simp
  conShort := by rw [← PreLift.conShort_iff_take, extensionPreLift_take]; exact H.conShort; exact H.hlvl
lemma extensionLift_take :
  (h.extensionLift hp).take H.x.val.length H.h'lvl = H := by
  ext1; apply extensionPreLift_take
lemma extension_losable hp : (h.extensionLift hp).Losable := by
  apply extend; rw [extensionLift_take]; exact h
  unfold PreLift.ConLong
  simp [extension, ExtensionsAt.val']
  rw [List.drop_append_of_le_length (by simp)]
  simpa [← List.append_assoc] using (h.a hp).prop
end
end Losable

variable (H : Lift hyp) (hp : IsPosition H.x.val Player.zero)
  (R : ResStrategy ⟨_, T'⟩ Player.zero H.x.val.length)
def extension : ExtensionsAt H.x :=
  if h : H.Lost then h.toLLift'.extensionMap hp R
  else if h : H.Losable then h.extension hp
  else if h : H.Winnable then h.toWLift'.extensionMap hp R
  else choice (hyp.pruned H.x)
lemma extension_winnable (h : H.Winnable) :
  H.extension hp R = h.toWLift'.extensionMap hp R := by
  unfold extension; split_ifs with h' h'
  · cases h (h'.1.mk.losable h.conLong).2
  · cases h h'.2
  · rfl
end Lift

end
end GaleStewartGame.BorelDet.Zero


==> anc/lean-formalization/deps/borel_det/BorelDet/Proof/Zero/pre_lift.lean <==
import BorelDet.Proof.covering_closed_game
import BorelDet.Proof.win_asap

namespace GaleStewartGame.BorelDet.Zero
open Stream'.Discrete Descriptive Tree Game PreStrategy Covering
open Classical CategoryTheory

variable {A : Type*} {G : Game A} {k : ℕ} {hyp : Hyp G k} {m n : ℕ}

noncomputable section

variable (hyp) in
@[ext] structure PreLift where
  x : T
  hlvl : 2 * k < x.val.length (α := no_index _)
  R : ResStrategy ⟨_, T'⟩ Player.zero (2 * k)
variable (H : PreLift hyp)
namespace PreLift
attribute [simp] hlvl
@[simp] lemma hlvl_le : 2 * k + 1 ≤ H.x.val.length (α := no_index _) := by simp
@[simp] lemma hlvl' : 2 * k ≤ H.x.val.length (α := no_index _) := by linarith [H.hlvl]
def liftShort : T' := (H.R (pInv π (Tree.take (2 * k) H.x))
  (by have := H.hlvl; synth_isPosition) (by simp)).valT'
@[simp, simp_lengths] lemma liftShort_length :
  H.liftShort.val.length (α := no_index _) = 2 * k + 1 := by simp [liftShort]
lemma getTree_fair {y} {a} (hy : y ∈ getTree H.liftShort.val)
  (hp : IsPosition y Player.zero) (ha : H.liftShort.val.map Prod.fst ++ (y ++ [a]) ∈ T) :
  y ++ [a] ∈ getTree H.liftShort.val := by
  obtain ⟨S, hS⟩ := T'_snd_medium' H.liftShort H.liftShort_length
  simp_rw [hS] at hy ⊢; rwa [S.1.subtree_fair ⟨y, hy⟩ hp]

@[simps (config := {isSimp := false})] def game : Game A where
  tree := getTree H.liftShort.val
  payoff := Subtype.val⁻¹' (Subtype.val '' (G.residual (H.x.val.take (2 * k + 1))).payoffᶜ)
lemma game_tree_sub : H.game.tree ≤ subAt G.tree (H.liftShort.val.map Prod.fst) :=
  getTree_sub H.liftShort
lemma game_pruned : IsPruned H.game.tree := (getTree_ne_and_pruned _).2
lemma game_closed : IsClosed H.game.payoff := by
  apply IsClosed.preimage continuous_subtype_val
  rw [← (Topology.IsClosedEmbedding.subtypeVal (body_isClosed _)).isClosed_iff_image_isClosed,
    G.residual_payoff_odd _ (by have := H.hlvl; synth_isPosition), compl_compl]
  exact hyp.closed.preimage <| body.append_con _

@[simps] def take (n : ℕ) (h : 2 * k < n) : PreLift hyp where
  x := Tree.take n H.x
  hlvl := by simp [h]
  R := H.R
lemma take_of_length_le {h} (h' : H.x.val.length ≤ n) : H.take n h = H := by
  ext1 <;> [ext1; skip] <;> simp [h']
@[simp] lemma take_rfl : H.take (H.x.val.length (α := no_index _)) H.hlvl = H :=
  H.take_of_length_le le_rfl
@[simp] lemma take_trans hm hn : (H.take m hm).take n hn
  = H.take (min m n) (by as_aux_lemma => omega) := by
  ext1 <;> simp [min_comm]
@[simp] lemma liftShort_take h : (H.take n h).liftShort = H.liftShort := by
  ext1; simp [liftShort, (by omega : 2 * k ≤ n)]
@[simp] lemma game_take h : (H.take n h).game = H.game := by
  ext <;> simp [game_tree, game_payoff, List.take_take, h]

@[simps] instance : LE (PreLift hyp) where
  le p q := q.take p.x.val.length p.hlvl = p
lemma length_mono {p q : PreLift hyp} (h : p ≤ q) : p.x.val.length ≤ q.x.val.length := by --why not valid gcongr lemma?
  rw [← h]; simp
instance : PartialOrder (PreLift hyp) where
  le_refl := by simp
  le_trans _ _ _ pq qr := by have := length_mono pq; rw [← qr] at pq; simpa [this] using pq
  le_antisymm _ _ pq qp := by
    ext1 <;> [ext1; skip] <;> rw [← pq]
    · simpa using length_mono qp
    · simp
lemma take_le {h} : H.take n h ≤ H := by
  dsimp [LE.le]; simp_rw [List.length_take]
  by_cases H.x.val.length ≤ n <;> [rw [take_of_length_le, take_of_length_le]; congr] <;> omega
@[simp] lemma take_le_take hm hn : H.take m hm ≤ H.take n hn ↔ m ≤ n ∨ H.x.val.length ≤ n := by
  (conv => lhs; dsimp [LE.le]); simp [PreLift.ext_iff]

def ConShort := H.x.val[2 * k]'H.hlvl = H.liftShort.val[2 * k].1
@[simp] lemma conShort_iff_take h : (H.take n h).ConShort ↔ H.ConShort := by simp [ConShort]
def ConLong := H.x.val.drop (2 * k + 1) ∈ H.game.tree
lemma conLong_take {h} (h' : H.ConLong) : (H.take n h).ConLong := by
  simpa [PreLift.ConLong, List.drop_take] using take_mem ⟨_, h'⟩
end PreLift
variable (hyp) in
@[ext (flat := false)] structure Lift extends PreLift hyp where
  h'lvl : 2 * k + 1 < toPreLift.x.val.length (α := no_index _)
  conShort : toPreLift.ConShort
instance : PartialOrder (Lift hyp) where
  le p q := p.toPreLift ≤ q.toPreLift
  le_refl _ := le_rfl (α := PreLift hyp)
  le_trans _ _ _ := le_trans (α := PreLift hyp)
  le_antisymm _ _ pq qp := Lift.ext (le_antisymm pq qp)
namespace Lift
variable (H : Lift hyp)
def Lost' := G.WonPosition H.x.val (Player.one.residual H.x.val)
def Losable := H.ConLong ∧ WinningPrefix H.game Player.one (H.x.val.drop (2 * k + 1))
def Winnable := ¬ WinningPrefix H.game Player.one (H.x.val.drop (2 * k + 1))
lemma Winnable.conLong (h : H.Winnable) : H.ConLong := byContradiction fun h' ↦
  h (winningPrefix_of_notMem H.game Player.one h')

attribute [simp] h'lvl
@[simp] lemma h'lvl_le : 2 * k + 2 ≤ H.x.val.length (α := no_index _) := by have := H.h'lvl; omega
@[simp] lemma liftShort_val_map :
  H.liftShort.val.map (α := no_index _) Prod.fst = H.x.val.take (2 * k + 1) := by
  rw [H.liftShort.val.eq_take_concat (2 * k) (by simp)]
  conv => rhs; rw [(H.x.val.take (2 * k + 1)).eq_take_concat (2 * k) (by simp),
    List.getElem_take, H.conShort]
  simp only [PreLift.liftShort, ExtensionsAt.valT'_coe, List.map_append, List.map_cons,
    List.map_nil, List.take_take, List.append_cancel_right_eq]
  rw [ExtensionsAt.val'_take_of_eq _ (by simp)]; show (π _).val = _; simp
@[simp] lemma liftShort_lift : π H.liftShort = Tree.take (2 * k + 1) H.x := by ext; simp
def liftNode : A := H.x.val[2 * k + 1]

@[simps toPreLift] def take (n : ℕ) (h : 2 * k + 2 ≤ n) : Lift hyp where
  toPreLift := H.toPreLift.take n (by omega)
  h'lvl := by simpa
  conShort := by simpa using H.conShort
lemma take_of_length_le {h} (h' : H.x.val.length ≤ n) : H.take n h = H := by
  ext1; apply PreLift.take_of_length_le <;> omega
@[simp] lemma take_rfl : H.take (H.x.val.length (α := no_index _)) H.h'lvl = H :=
  H.take_of_length_le le_rfl
@[simp] lemma take_trans hm hn : (H.take m hm).take n hn = H.take (min m n) (by simp [*]) := by
  ext1; simp
@[simp] lemma liftNode_take h : (H.take n h).liftNode = H.liftNode := by simp [liftNode]
lemma eq_take_of_le {p q : Lift hyp} (h : p ≤ q) :
  q.take p.x.val.length (by simp) = p := Lift.ext h
lemma take_le {h} : H.take n h ≤ H := H.toPreLift.take_le (h := by omega)
@[simp] lemma take_le_take hm hn : H.take m hm ≤ H.take n hn ↔ m ≤ n ∨ H.x.val.length ≤ n :=
  H.toPreLift.take_le_take (by omega) (by omega)
end Lift

variable (hyp) in
@[ext (flat := false)] structure WLLift extends Lift hyp where
  liftTree : tree A
instance : Preorder (WLLift hyp) where
  le p q := p.toLift ≤ q.toLift
  le_refl _ := le_rfl (α := Lift hyp)
  le_trans _ _ _ := le_trans (α := Lift hyp)
namespace WLLift

variable (H : WLLift hyp)
def liftMediumVal : List A' := H.liftShort.val ++ [⟨H.liftNode, H.liftTree⟩]
@[simp, simp_lengths] lemma liftMediumVal_length :
  H.liftMediumVal.length (α := no_index _) = 2 * k + 2 := by simp [liftMediumVal]
@[simp] lemma getTree_liftMediumVal : getTree H.liftMediumVal = H.liftTree := by
  simp [liftMediumVal]
@[simp] lemma liftMediumVal_map : H.liftMediumVal.map Prod.fst = H.x.val.take (2 * k + 2) := by
  rw [liftMediumVal, List.map_append, H.liftShort_val_map, ← H.x.val.take_concat_get' (2 * k + 1)]
  dsimp [Lift.liftNode]; exact H.h'lvl

def liftVal := H.liftMediumVal ++
  (H.x.val.drop (2 * k + 2)).zipInitsMap (fun a y ↦ ⟨a, subAt H.liftTree y⟩)
@[simp] lemma liftVal_take_medium : H.liftVal.take (2 * k + 2) = H.liftMediumVal := by
  simp [liftVal]
@[simp] lemma liftVal_take_short : H.liftVal.take (2 * k + 1) = H.liftShort.val := by
  simp [liftVal, liftMediumVal]
@[simp] lemma liftVal_lift : H.liftVal.map Prod.fst = H.x.val := by
  simp [liftVal, ← List.zipInitsMap_map]
@[simp, simp_lengths] lemma liftVal_length : H.liftVal.length (α := no_index _)
  = H.x.val.length := by
  rw [← List.length_map, liftVal_lift]
@[simp] lemma liftVal_lift_get (h : n < H.liftVal.length) :
  H.liftVal[n].1 = H.x.val[n]'(by simpa using h) := by
  simp_rw [← liftVal_lift, List.getElem_map, upA]
lemma liftVal_take_eq_of_tree {H H' : WLLift hyp} (h : H ≤ H') (ht : H.liftTree = H'.liftTree) :
  H.liftVal = H'.liftVal.take H.x.val.length := by
  simp [WLLift.liftVal]
  obtain ⟨n, hn⟩ := le_iff_exists_add.mp (by simp : H'.liftMediumVal.length ≤ H.x.val.length)
  rw [hn, List.take_append]; congr 1
  · simp_rw [liftMediumVal, ht]; rw [← Lift.eq_take_of_le h]; simp
  · rw [List.zipInitsMap_take, List.take_drop, ht, ← Lift.eq_take_of_le h]; simp [hn]
end WLLift

variable (hyp) in
structure WLLift' extends WLLift hyp where
  hlift : toWLLift.liftVal ∈ T'
namespace WLLift'
variable (H : WLLift' hyp)
@[simps coe] def lift : T' := ⟨H.liftVal, H.hlift⟩
attribute [simp_lengths] lift_coe
@[simp] lemma lift_lift : π H.lift = H.x := tree_ext H.liftVal_lift

section
variable (hp : IsPosition H.x.val Player.zero)
  (R : ResStrategy ⟨_, T'⟩ Player.zero H.x.val.length)
def extension := R H.lift (by synth_isPosition) (by simp)
def extensionMap := ExtensionsAt.map π H.lift_lift (H.extension hp R)
@[simp] lemma extension_take :
  (H.extension hp R).val' (A := no_index _).take (α := no_index _) (H.x.val.length (α := no_index _))
  = H.liftVal := by rw [ExtensionsAt.val'_take_of_eq _ (by simp)]; dsimp
@[simp] lemma extensionMap_take (h : n ≤ H.x.val.length) :
  (H.extensionMap hp R).val' (A := no_index _).take (α := no_index _) n
  = H.x.val.take n := by simpa [ExtensionsAt.val']
@[simp] lemma extension_take_medium :
  (H.extension hp R).val'.take (α := no_index _) (2 * k + 2) = H.liftMediumVal := by
  rw [ExtensionsAt.val'_take_of_le _ (by simp)]; simp [lift]
@[simps] def extensionPreLift : PreLift hyp where
  x := (H.extensionMap hp R).valT'
  R := H.R
  hlvl := by simp
attribute [simp_lengths] extensionPreLift_x
@[simp] lemma extensionPreLift_take :
  (H.extensionPreLift hp R).take (H.x.val.length (α := no_index _)) (by have := H.hlvl; synth_isPosition) = H.toPreLift := by
  ext1 <;> simp [extensionPreLift, extensionMap]
@[simp] lemma extensionPreLift_liftShort : (H.extensionPreLift hp R).liftShort = H.liftShort := by
  rw [← extensionPreLift_take, PreLift.liftShort_take]
@[simp] lemma extensionPreLift_game : (H.extensionPreLift hp R).game = H.game := by
  ext <;> simp [PreLift.game_tree, PreLift.game_payoff]
@[simps! toPreLift] def extensionLift : Lift hyp where
  toPreLift := H.extensionPreLift hp R
  h'lvl := by simp
  conShort := by rw [← PreLift.conShort_iff_take, extensionPreLift_take]; exact H.conShort; exact H.hlvl
@[simp] lemma extensionLift_take :
  (H.extensionLift hp R).take (H.x.val.length (α := no_index _)) (by simp) = H.toLift := by
  ext1; apply extensionPreLift_take
end
end WLLift'
end
end GaleStewartGame.BorelDet.Zero


==> anc/lean-formalization/deps/borel_det/BorelDet/Proof/Zero/strat.lean <==
import BorelDet.Proof.Zero.tree_lift

namespace GaleStewartGame.BorelDet.Zero
open Stream'.Discrete Descriptive Tree Game PreStrategy Covering
open Classical CategoryTheory

variable {A : Type*} {G : Game A} {k : ℕ} {hyp : Hyp G k} {m n : ℕ}

noncomputable section

variable {R : Strategy (gameAsTrees hyp).2 Player.zero} (y : body (stratMap' R).pre.subtree)
@[simps] def bodyTake (n : ℕ) : TreeLift hyp where
  R := R
  x := body.take (2 * k + 2 + n) y
  hlvl := by simp; omega
@[simp] lemma bodyTake_take (h : 2 * k + 2 ≤ m) :
  (bodyTake y n).take m (by omega) = bodyTake y (min (m - (2 * k + 2)) n) := by
  ext1 <;> simp; congr; omega
@[simps!] def takeLift (n : ℕ) := (bodyTake y n).lift (by simp)
attribute [simp_lengths] bodyTake_x takeLift_x_coe
@[simp] lemma takeLift_mono : takeLift y m ≤ takeLift y n ↔ m ≤ n := by
  constructor <;> intro h
  · simpa using PreLift.length_mono h
  · ext1
    · ext1; simp [h]
    · rfl
@[simp] lemma takeLift_game : (takeLift y n).game = (takeLift y 0).game := by
  have h := Lift.eq_take_of_le <| (takeLift_mono y).mpr (Nat.zero_le n)
  rw [← h, Lift.take_toPreLift, PreLift.game_take]
lemma losable_of_losable_not_lost n (hL : (takeLift y n).Losable)
  (h' : ∀ m, ¬ (takeLift y m).Lost) m (hm : hL.2.num ≤ m + 1) : (takeLift y m).Losable := by
  have hc m : (takeLift y m).ConLong := by
    have := (bodyTake y m).conLong_or_lost; tauto
  use hc m; by_cases hW : WinningPrefix (takeLift y m).game Player.one
    ((body.take (2 * k + 2 + m) y).val.drop (2 * k + 1))
  · exact hW
  · have : hL.2.num ≤ n + 1 := by
      have := hL.2.num_le_length; simp at this
      rw [hL.2.prefix_num List.prefix_rfl (by simp) rfl] at this; omega
    have hW : (takeLift y m).Winnable := hW
    replace hW := hW.take (2 * k + 1 + max 1 hL.2.num) (by omega)
    replace hL := hL.take (n := 1 - hL.2.num) (by omega)
    simp_rw [takeLift] at hW hL
    rw [← TreeLift.lift_take _ (by omega) (by simp; omega)] at hW hL
    simp (disch := omega) only [bodyTake_take, min_eq_left] at hW hL
    cases hW (by convert hL.2 using 6; omega; congr! 1; omega)
set_option maxHeartbeats 800000 in
lemma body_lost_of_losable n (h : (takeLift y n).Losable) (h' : ∀ m, ¬ (takeLift y m).Lost) :
  ⟨y.val, body_mono (subtree_sub _) y.prop⟩ ∉ G.payoff := by
  have hL := losable_of_losable_not_lost y n h h'
  have hb : (body.drop (2 * k + 1 + h.2.num) y).val ∈ body h.2.strat.pre.subtree := by
    apply mem_body_of_take (n + 1); intro m hm
    have := (bodyTake y (h.2.num + m - 1)).losable_subtree (h := by simp) (hL _ (by omega)) (by
      simp only [TreeLift.dropLast, takeLift_game, takeLift_x_coe, bodyTake_R, bodyTake_x,
        body.take_coe, Stream'.length_take, Nat.succ_add_sub_one, TreeLift.take_R, TreeLift.take_x,
        take_coe, Stream'.take_take, not_exists]
      intro h; simp at h; simp_rw [bodyTake_take y h]; apply h')
    generalize_proofs pf1 pf2 pf3 at this
    simp only [takeLift_x_coe, bodyTake_R, bodyTake_x, body.take_coe, TreeLift.lift_toPreLift,
      TreeLift.preLift_x_coe, residual_tree, takeLift_game] at this
    generalize_proofs at this
    simp [Stream'.take_drop]
    generalize_proofs pf4 pf5
    rw [pf4.prefix_strat_subtree (((Stream'.take_prefix _ _ _).mpr (by as_aux_lemma => synth_isPosition)).drop _) (by
      as_aux_lemma => show _ = (takeLift y _).game; simp) rfl] at this
    convert this using 3
    · symm; apply WinningPrefix.prefix_num _
        (((Stream'.take_prefix _ _ _).mpr (by synth_isPosition)).drop _)
        (by show _ = (takeLift y _).game; simp) rfl
    · omega
  have hw := h.2.strat_winning hb
  generalize_proofs at hw
  simp only [takeLift_game, takeLift_x_coe, residual_tree, Player.payoff_residual,
    Player.residual_residual, List.length_append, List.length_take, List.length_drop, Stream'.length_take,
    div_add_self, Player.residual_even, Player.payoff_one, Set.preimage_compl] at hw
  simp only [Set.image_val_compl] at hw --simp only slow from here
  simp only [takeLift_game,
    subAt_body, subAt_body_image, body.drop_coe, Set.mem_diff, Set.mem_preimage, Set.mem_image,
    Subtype.exists, exists_and_right, exists_eq_right, not_exists] at hw
  replace hw := hw.2; simp [PreLift.game_payoff, Nat.add_mod] at hw
  generalize_proofs pf at hw
  have : ((y.val.take (2 * k + 2 + n)).drop (2 * k + 1)).take pf.num
    ++ₛ y.val.drop (2 * k + 1 + pf.num) = y.val.drop (2 * k + 1) := by
    have hnat : 2 * k + 2 + n = (2 * k + 1) + (1 + n) := by omega
    rw [← Stream'.drop_drop]
    conv => lhs; lhs; rhs; rw [hnat, ← Stream'.take_drop]
    rw [Stream'.take_take]
    have : pf.num ≤ 1 + n := by
      have := h.2.num_le_length; simp_rw [takeLift_game] at this; synth_isPosition
    simp [this, - Stream'.drop_drop]
  convert hw (by
    simp [PreLift.game_tree]; rw [this]; apply mem_body_of_take (h.2.num + 1); intro n _
    convert (hL (n - 1) (by omega)).1; simp [PreLift.ConLong, - Function.iterate_succ, Stream'.take_drop]
    congr! 3; omega)
    (by rw [this, Stream'.append_take_drop]; exact body_mono (subtree_sub _) y.prop)
  rw [this, Stream'.append_take_drop]
lemma lost_of_body_lost (hy : ⟨y.val, body_mono (subtree_sub _) y.prop⟩ ∉ G.payoff) :
  ∃ m, (takeLift y m).Lost := by
  rw [← Subtype.val_injective.mem_set_image,
    ← (isClosed_image_payoff.mp hyp.closed).closure_eq,
    mem_closure_iff_nhds_basis (hasBasis_principalOpen y.val)] at hy
  simp at hy; obtain ⟨x, hx1, hx2⟩ := hy; use x.length
  apply TreeLift.lost_of_lost'; unfold Lift.Lost'
  rw [wonPosition_iff_disjoint, ← Set.subset_empty_iff]
  intro z ⟨h1, h2⟩; simp at h1 h2; apply hx2 z
  · exact h2.2
  · apply principalOpen_mono _ h1
    rw [principalOpen_iff_restrict] at hx1; rw [hx1]; simp
  · exact h2.1
lemma lost_of_losable n (h : (takeLift y n).Losable) : ∃ m, (takeLift y m).Lost := by
  by_cases h' : ∃ m, (takeLift y m).Lost; exact h'
  exact lost_of_body_lost y (body_lost_of_losable y n h (by push_neg at h'; exact h'))

def wonLift (h : ∀ n, (takeLift y n).Winnable) : body R.pre.subtree :=
  bodyEquivSystem.inv.app ⟨_, R.pre.subtree⟩ ⟨fun k ↦
  ⟨(h k).toWLift'.liftVal.take k, ⟨take_mem ⟨_, (bodyTake y k).wLift_mem_tree _ _⟩, by
    simp⟩⟩, fun k ↦
    ((Lift.wLift_liftVal_mono ((takeLift_mono y).mpr (Nat.le_succ _))).take k).trans (by simp)⟩
lemma wonLift_map h :
  (bodyFunctor.map π ⟨(wonLift y h).val, body_mono R.pre.subtree_sub (wonLift y h).prop⟩).val
  = y.val := by ext; simp [wonLift, Stream'.get, Stream'.map]
def lostLift (h : (takeLift y n).Lost) : body R.pre.subtree :=
  have h' k : (takeLift y (n + k)).Lost := h.lost_of_le ((takeLift_mono y).mpr (by omega))
  bodyEquivSystem.inv.app ⟨_, R.pre.subtree⟩ ⟨fun k ↦
  ⟨(h' k).toLLift'.liftVal.take k, ⟨take_mem ⟨_, (bodyTake y (n + k)).lLift_mem_tree _ _⟩, by
    simp; omega⟩⟩, fun k ↦
    ((Lift.lLift_liftVal_mono (h' k).1 ((takeLift_mono y).mpr (Nat.le_succ _))).take k).trans (by simp)⟩
lemma lostLift_map (h : (takeLift y n).Lost) :
  (bodyFunctor.map π ⟨(lostLift y h).val, body_mono R.pre.subtree_sub (lostLift y h).prop⟩).val
  = y.val := by ext; simp [lostLift, Stream'.get, Stream'.map]

lemma body_stratMap :
  ∃ x : body R.pre.subtree, (bodyFunctor.map π
    ⟨x.val, body_mono R.pre.subtree_sub x.prop⟩).val = y.val :=
  if h : ∀ n, (takeLift y n).Winnable then ⟨wonLift y h, wonLift_map y h⟩
  else by
    obtain ⟨n, h⟩ := by simpa using h
    let ⟨n, h⟩ : ∃ n, (takeLift y n).Lost :=
      if h' : (takeLift y n).Lost then ⟨n, h'⟩
      else lost_of_losable y n ⟨by have := (bodyTake y n).conLong_or_lost; tauto, of_not_not h⟩
    exact ⟨lostLift y h, lostLift_map y h⟩

end
end GaleStewartGame.BorelDet.Zero


==> anc/lean-formalization/deps/borel_det/BorelDet/Proof/Zero/tree_lift.lean <==
import BorelDet.Proof.Zero.lift

namespace GaleStewartGame.BorelDet.Zero
open Stream'.Discrete Descriptive Tree Game PreStrategy Covering
open Classical CategoryTheory

variable {A : Type*} {G : Game A} {k : ℕ} {hyp : Hyp G k} {m n : ℕ}

noncomputable section

def stratMap (lvl : ℕ) (R : ResStrategy ⟨_, T'⟩ Player.zero lvl) :
  ResStrategy ⟨_, T⟩ Player.zero lvl := fun x hp hlen ↦
  if _ : x.val.length ≤ 2 * k then (ResStrategy.fromMap π) (R.res hlen) x hp le_rfl
  else
    let pL : PreLift hyp := ⟨x, by omega, R.res (by omega)⟩
    if hpL : pL.ConShort
    then (Lift.mk pL (by unfold pL; synth_isPosition) hpL).extension hp (R.res hlen)
    else choice (hyp.pruned x)
def stratMap' (R : Strategy T' Player.zero) : Strategy G.tree Player.zero :=
  fun x hp ↦ stratMap x.val.length ((strategyEquivSystem R).str _) x hp le_rfl
lemma stratMap'_short R x hp (hx : x.val.length ≤ 2 * k) :
  stratMap' R x hp = (ResStrategy.fromMap π) ((strategyEquivSystem («T» := ⟨_, T'⟩) R).str _)
    x hp le_rfl := by simp [stratMap', stratMap, hx]

variable (hyp) in
@[ext 900] structure TreeLift where
  R : Strategy T' Player.zero
  x : (stratMap' R).pre.subtree
  hlvl : 2 * k < x.val.length (α := no_index _)
namespace TreeLift
@[ext] lemma ext' {H H' : TreeLift hyp} (hR : H.R = H'.R) (hx : H.x.val = H'.x.val) : H = H' := by
  ext <;> [skip; rw [Subtype.heq_iff_coe_heq]] <;> simp [*]
variable (H : TreeLift hyp)
attribute [simp] hlvl
@[simp] lemma hlvl_le : 2 * k + 1 ≤ H.x.val.length (α := no_index _) := by linarith [H.hlvl]
@[simp] lemma hlvl' : 2 * k ≤ H.x.val.length (α := no_index _) := by linarith [H.hlvl]
@[simps!] def preLift : PreLift hyp := ⟨subtree_incl _ H.x,
  H.hlvl, (strategyEquivSystem H.R).str (2 * k)⟩
attribute [simp_lengths] preLift_x_coe
@[simps] def take (n : ℕ) (hk : 2 * k < n) : TreeLift hyp where
  R := H.R
  x := Tree.take n H.x
  hlvl := by simp [hk]
attribute [simp_lengths] preLift_x_coe take_x
lemma take_of_length_le {h} (h' : H.x.val.length ≤ n) : H.take n h = H := by ext1 <;> simp [h']
@[simp] lemma take_rfl : H.take (H.x.val.length (α := no_index _)) H.hlvl = H :=
  H.take_of_length_le le_rfl
@[simp] lemma take_trans hm hn : (H.take m hm).take n hn
  = H.take (min m n) (by as_aux_lemma => omega) := by ext1 <;> simp [min_comm]
@[simp] lemma preLift_take hk : (H.take n hk).preLift = H.preLift.take n hk := by ext <;> simp
lemma conShort : H.preLift.ConShort := by
  dsimp [PreLift.ConShort, strategyEquivSystem, preLift,
    PreLift.liftShort, ResStrategy.res, res.val', ExtensionsAt.val']
  rw [List.getElem_append_right (by simp)]
  simpa [stratMap', stratMap, strategyEquivSystem, ResStrategy.fromMap] using
    congr_arg Subtype.val <| subtree_compatible _ (Tree.take (2 * k) H.x)
    (a := H.x.val[2 * k]'H.hlvl) (by have := H.hlvl'; synth_isPosition) (by simp [Tree.take_mem])
@[simps toPreLift] def lift (h : 2 * k + 2 ≤ H.x.val.length) : Lift hyp where
  toPreLift := H.preLift
  h'lvl := h
  conShort := H.conShort
attribute [simp_lengths] lift_toPreLift
def extension (hp : IsPosition H.x.val Player.zero) :=
  (H.lift (by have := H.hlvl; synth_isPosition)).extension hp ((strategyEquivSystem H.R).str _)
@[congr] lemma extension_val_congr {H H' : TreeLift hyp} (h : H = H') {hp} :
  (H.extension hp).val = (H'.extension (by subst h; exact hp)).val := by congr!
@[simp] lemma lift_take hk h' : (H.take n hk).lift h'
  = (H.lift (by simp at h'; exact h'.2)).take n (by simp at h'; exact h'.1) := by
  ext1; simp
lemma stratMap'_extend : stratMap' H.R (subtree_incl _ H.x) = H.extension := by
  ext hp; dsimp [stratMap', stratMap]; split_ifs with h h'
  · have := H.hlvl; omega
  · rfl
  · cases h' H.conShort
@[simps!] def dropLast (h : 2 * k + 2 ≤ H.x.val.length) := H.take (H.x.val.length - 1) (by omega)
attribute [simp_lengths] dropLast_x_coe

lemma x_mem_tree h (hp : IsPosition H.x.val Player.one) :
  H.x.val[H.x.val.length - 1]'(by as_aux_lemma => have := H.hlvl; omega)
  = ((H.dropLast h).extension (by as_aux_lemma => synth_isPosition)).val := by
  have hx := H.x.prop
  simp_rw (config := {singlePass := true})
    [H.x.val.eq_take_concat (H.x.val.length - 1) (by as_aux_lemma => have := H.hlvl; omega)] at hx
  replace hx := subtree_compatible _ (Tree.take _ H.x) (by as_aux_lemma => synth_isPosition) hx
  simp at hx; change _ = stratMap' (H.dropLast h).R ⟨(H.dropLast h).x.val, _⟩ _ at hx
  erw [stratMap'_extend] at hx; apply_fun Subtype.val at hx; exact hx
lemma x_mem_tree' h (hp : IsPosition H.x.val Player.one) :
  H.preLift.x = ((H.dropLast h).extension (by as_aux_lemma => synth_isPosition)).valT' := by
  ext1; simp [ExtensionsAt.val']; rw [← H.x_mem_tree h hp, ← List.eq_take_concat]; omega

lemma conLong_or_lost : H.preLift.ConLong ∨ ∃ h, (H.lift h).Lost := by
  let ⟨n, hn⟩ := le_iff_exists_add.mp H.hlvl_le
  induction' n with n ih generalizing H
  · left
    rw [PreLift.ConLong, ← hn, List.drop_of_length_le (by simp)]
    exact (getTree_ne_and_pruned H.preLift.liftShort).1
  · let Ht := H.dropLast (by omega)
    specialize ih Ht (by simp [Ht, hn])
    by_cases ih' : ∃ h, (Ht.lift h).Lost
    · right; use by omega
      have ⟨h', ih'⟩ := ih'; simp_rw [Ht, dropLast] at ih'
      rw [lift_take _ _ (by simpa [Ht] using h')] at ih'
      apply ih'.extend
    · left; simp [ih'] at ih
      by_cases hp : IsPosition H.x.val Player.zero
      · simp [PreLift.ConLong, Ht, dropLast, preLift_take, List.drop_take, hn] at ih ⊢
        rw [(H.x.val.drop (2 * k + 1)).eq_take_concat n (by simp [hn])]
        apply H.preLift.getTree_fair ih (by simp [IsPosition] at hp ⊢; omega) (by
          simp [- List.getElem_drop]; rw [← H.lift_toPreLift (by omega), Lift.liftShort_val_map]
          simpa [← List.take_add] using subtree_sub _ <| take_mem H.x)
      by_cases ih'' : ∃ h, (Ht.lift h).Losable
      · have hW : (Ht.lift (by dsimp [Ht]; synth_isPosition)).Losable := ih''.2
        simp at ih'
        have hm := H.x_mem_tree' (by as_aux_lemma => omega) (by as_aux_lemma => synth_isPosition)
        simp [extension, Lift.extension, hW, ih', Ht] at hm
        generalize_proofs _ _ hL hp at hm
        convert (hL.extension_losable hp).1; ext1
        · exact hm
        · rfl
      · have hW : (Ht.lift (by dsimp [Ht]; synth_isPosition)).Winnable :=
          fun hW ↦ ih'' ⟨by dsimp [Ht]; synth_isPosition, ⟨ih, hW⟩⟩
        have hm := H.x_mem_tree' (by as_aux_lemma => omega) (by as_aux_lemma => synth_isPosition)
        simp [extension] at hm
        rw [Lift.extension_winnable _ _ _ hW] at hm
        convert hW.extension_conLong (by as_aux_lemma => dsimp [Ht] at *; synth_isPosition)
          ((strategyEquivSystem H.R).str _)
        ext1
        · ext1; simp_rw [hm]; rfl
        · rfl
variable {H} in
lemma lost_of_lost' {h} (hL : (H.lift h).Lost') : (H.lift h).Lost := by
  rcases H.conLong_or_lost with h' | h'
  · use hL; convert H.preLift.conLong_take (h := hL.mk.takeMin.hlvl) h'
    simp [Lift.LLift.takeMin]; congr; simpa using hL.mk.minLength_le
  · exact h'.2

lemma x_mem_tree_short' h' (h : n ≤ 2 * k) (hp : IsPosition (H.x.val.take n) Player.zero) :
  Tree.take (n + 1) (H.lift h').liftShort =
  (H.R (pInv π ((stratMap' H.R).pre.subtree_incl (Tree.take n H.x)))
    (by as_aux_lemma => synth_isPosition)).valT' := by
  have hx := (Tree.take (n + 1) H.x).prop; have := H.hlvl
  rw [take_coe, ← List.take_concat_get' _ _ (by as_aux_lemma => omega)] at hx
  replace hx := subtree_compatible _ (Tree.take n H.x) hp hx
  simp only [subtree_incl_coe, take_coe, Set.mem_singleton_iff] at hx
  rw [stratMap'_short _ _ _ (by
    simp only [subtree_incl_coe, take_coe, List.length_take, min_le_iff, h, true_or])] at hx
  rcases h.lt_or_eq with h | rfl
  · apply_fun Subtype.val at hx; simp at hx
    apply Fixing.inj (f := π) (ht := by as_aux_lemma => synth_fixing)
    ext1; simp_rw [take_apply π, Lift.liftShort_lift, take_coe, List.take_take] --now π is needed
    rw [min_eq_left (by as_aux_lemma => omega)]; simp
    rw [← List.take_concat_get', hx, ExtensionsAt.val', List.map_append]; congr
    · show _ = (π _).val; simp
    · simp [ResStrategy.fromMap]; rfl
    · synth_isPosition
  · ext1
    simp [← List.take_append_getElem, ExtensionsAt.val']; constructor <;> simp [PreLift.liftShort]
    · rw [ExtensionsAt.val'_take_of_eq] <;> simp
    · rw [ExtensionsAt.val'_get_last_of_eq _ (by simp)]; rfl
lemma x_mem_tree_short h' (h : n ≤ 2 * k) (hp : IsPosition (H.x.val.take n) Player.zero) :
  (H.lift h').liftShort.val[n]'(by simpa [Nat.lt_iff_add_one_le]) =
  (H.R (pInv π ((stratMap' H.R).pre.subtree_incl (Tree.take n H.x))) (by simpa)).val := by
  have h := congr_arg (fun x ↦ x.val[n]?) (H.x_mem_tree_short' h' h hp)
  simp at h; apply Option.some_injective
  erw [← List.getElem?_eq_getElem, h, List.getElem?_eq_getElem]
  erw [ExtensionsAt.val'_get_last_of_eq _ (by synth_isPosition)]
  synth_isPosition

def WinnableOrLost := ∃ h, (H.lift h).Winnable ∨ (H.lift h).Lost
variable (hWL : H.WinnableOrLost)
def wLLift' :=
  if hW : (H.lift hWL.1).Winnable then
    hW.toWLift'
  else
    have hL : (H.lift hWL.1).Lost := by unfold WinnableOrLost at hWL; tauto
    hL.toLLift'
@[simp, simp_lengths] lemma wLLift'_to_lift : (H.wLLift' hWL).toLift = H.lift hWL.1 := by
  unfold wLLift'; split_ifs <;> rfl
lemma wLift'_eq_wLLift' {h} (hW : (H.lift h).Winnable) :
  hW.toWLift' = (H.wLLift' ⟨h, Or.inl hW⟩) := by
  unfold wLLift'; split_ifs <;> rfl
lemma lLift'_eq_wLLift' {h} (hL : (H.lift h).Lost) :
  hL.toLLift' = H.wLLift' ⟨h, Or.inr hL⟩ := by
  unfold wLLift'; split_ifs with h
  · cases h (hL.1.mk.losable h.conLong).2
  · rfl

lemma lift_mem_tree_short n (hn : n < 2 * k + 1) hp :
  (H.wLLift' hWL).liftVal[n]'(by as_aux_lemma => simp; have := H.hlvl; omega) =
  (H.R (Tree.take n ((H.wLLift' hWL).lift)) hp).val := by
  have hl := H.x.prop.2 (y := H.x.val.take n) (a := H.x.val[n]'(by as_aux_lemma => have := H.hlvl; omega))
    (by simpa using List.take_prefix _ _) (by as_aux_lemma => synth_isPosition)
  simp [stratMap'] at hl
  conv => lhs; rw [List.getElem_take' _ hn]; simp only [WLLift.liftVal_take_short, wLLift'_to_lift]
  erw [H.x_mem_tree_short _ (by as_aux_lemma => omega) (by as_aux_lemma => synth_isPosition)]; congr!
  apply Fixing.inj (f := π) (ht := by as_aux_lemma => synth_fixing); ext1; simp
lemma wLift'_eq_wLLift'_long {h} (hW : (H.lift h).Winnable) hp : --TODO why needed?
  (H.R (Tree.take n hW.toWLift'.lift) hp).val
  = (H.R (Tree.take n (H.wLLift' ⟨h, Or.inl hW⟩).lift) (by as_aux_lemma => synth_isPosition)).val := by
  simp_rw [wLift'_eq_wLLift']
lemma lLift'_eq_wLLift'_long {h} (hL : (H.lift h).Lost) hp :
  (H.R (Tree.take n hL.toLLift'.lift) hp).val
  = (H.R (Tree.take n (H.wLLift' ⟨h, Or.inr hL⟩).lift) (by as_aux_lemma => synth_isPosition)).val := by
  simp_rw [lLift'_eq_wLLift']

lemma get_eq_get_take (hn : n < H.x.val.length) (hk : 2 * k ≤ n) : H.x.val[n] =
  (H.take (n + 1) (by as_aux_lemma => omega)).x.val[(H.take (n + 1) (by as_aux_lemma => omega)).x.val.length - 1]'
    (by as_aux_lemma => simp; omega) := by simp; congr; omega
lemma wLift_mem_tree h (hW : (H.lift h).Winnable) : hW.toWLift'.liftVal ∈ H.R.pre.subtree := by
  apply subtree_induction (S := ⊤) (by simpa using hW.toWLift'.hlift)
  intro n _ _ _ _; rcases lt_or_ge n (2 * k + 1) with hn' | hn'
  · show _ = H.R (Tree.take n hW.toWLift'.lift) _; ext1
    simp_rw [wLift'_eq_wLLift', wLift'_eq_wLLift'_long]
    apply H.lift_mem_tree_short _ _ hn'
  · apply extensionsAt_ext_fst (x := Tree.take n hW.toWLift'.lift) _ _ (by as_aux_lemma => synth_isPosition)
    simp; rw [H.get_eq_get_take _ (by as_aux_lemma => omega),
      x_mem_tree _ (by as_aux_lemma => synth_isPosition) (by as_aux_lemma => synth_isPosition)]
    unfold extension
    rw [Lift.extension_winnable (h := by as_aux_lemma => simpa [dropLast] using hW.take _ _)]
    simp [WLLift'.extensionMap, WLLift'.extension, strategyEquivSystem]
    congr! <;> [skip; ext1] <;>
      simp only [dropLast, take_coe, take_trans, lift_take, WLLift'.lift_coe,
        Lift.Winnable.toWLift'_toWLLift, Lift.liftVal_take, subtree_incl_coe,
        List.take_eq_take_iff] <;> synth_isPosition
--show statements about extension map in common setting?
lemma lLift_mem_tree h (hL : (H.lift h).Lost) : hL.toLLift'.liftVal ∈ H.R.pre.subtree := by
  apply subtree_induction (S := ⊤) (by simpa using hL.toLLift'.hlift)
  intro n hn _ _ _; simp; rcases lt_or_ge n (2 * k + 1) with hn' | hn'
  · show _ = H.R (Tree.take n hL.toLLift'.lift) _; apply Subtype.ext
    simp_rw [lLift'_eq_wLLift'_long, ← H.lift_mem_tree_short ⟨h, Or.inr hL⟩ _ hn',
      ← lLift'_eq_wLLift' _ hL]; rfl
  by_cases hL' : (((H.take n (by as_aux_lemma => omega))).lift (by as_aux_lemma => synth_isPosition)).Lost'
  · apply extensionsAt_ext_fst (x := Tree.take n hL.toLLift'.lift) _ _ (by as_aux_lemma => synth_isPosition)
    simp; generalize_proofs --not for performance
    rw [H.get_eq_get_take _ (by as_aux_lemma => omega),
      x_mem_tree _ (by as_aux_lemma => synth_isPosition) (by as_aux_lemma => synth_isPosition)]
    dsimp [extension, Lift.extension]; split
    · simp [WLLift'.extensionMap, WLLift'.extension, strategyEquivSystem]
      congr! <;> [skip; ext1] <;>
        ( simp only [dropLast, take_R, take_x, take_coe, List.length_take, take_trans, lift_take,
            subtree_incl_coe, WLLift'.lift_coe]
          generalize_proofs _ prf) <;> [skip; replace prf := prf.1] <;>
          ( simp (disch := omega) only [min_eq_left, min_eq_right] at prf
            show _ = ((H.lift h).extend' prf).toWLLift.liftVal.take n
            simp only [Lift.Lost.toLLift'_toWLLift, Lift.liftVal_extend']; congr; omega)
    · rename_i _ hif; cases hif (lost_of_lost' (by
        simp [dropLast] at hL' ⊢; convert hL'; synth_isPosition))
  · simp at hn
    apply extensionsAt_eq_of_lost (x := Tree.take n hL.toLLift'.lift) hL.toLLift'.lift
      (List.take_prefix _ _) (by as_aux_lemma => synth_isPosition)
    · unfold Lift.Lost' at hL'; convert hL' using 2
      · simp
      · synth_isPosition
    · replace hL := hL.1; unfold Lift.Lost' at hL; convert hL using 1
      · simp
      · synth_isPosition

lemma losable_subtree {h} (hL : (H.lift h).Losable) (hnL : ¬ ∃ h', ((H.dropLast h).lift h').Lost) :
  H.x.val.drop (2 * k + 1 + hL.2.num) ∈ hL.2.strat.pre.subtree := by
  apply subtree_induction (S := ⊤) (by simpa using hL.1); intro n hn _ _ _; simp at hn ⊢
  have htr := (H.take (2 * k + 1 + hL.2.num + n + 1) (by as_aux_lemma => omega)).x_mem_tree
    (by as_aux_lemma => synth_isPosition) (by as_aux_lemma => synth_isPosition); simp at htr
  simp (disch := omega) only [min_eq_left, Nat.add_sub_cancel] at htr
  apply Subtype.ext; dsimp; rw [htr]
  simp only [dropLast, take_R, take_x, take_coe, List.length_take, take_trans, tsub_le_iff_right,
    min_le_iff, le_add_iff_nonneg_right, zero_le, true_or, min_eq_right, lift_toPreLift,
    preLift_x_coe, residual_tree]; simp (disch := omega) only [min_eq_left, Nat.add_sub_cancel]
  generalize_proofs pf1 pf2
  have : ((H.take (2 * k + 1 + pf1.num + n) pf2).lift (by synth_isPosition)).Losable :=
    hL.take (by synth_isPosition)
  dsimp [extension, Lift.extension]; split_ifs with hi
  · cases hnL ⟨by synth_isPosition, by
      apply hi.lost_of_le; simp [dropLast]; rw [hL.2.prefix_num _ (by simp) rfl]
      · omega
      · rfl⟩
  · symm; unfold Lift.Losable.extension Lift.Losable.a Lift.Losable.x'
    rw [this.2.prefix_strat_apply' ((List.take_prefix _ _).drop _) (by simp) rfl]
    simp [List.take_drop]; congr 2
    generalize_proofs pf3; exact pf3.prefix_num ((List.take_prefix _ _).drop _) rfl rfl
end TreeLift

end
end GaleStewartGame.BorelDet.Zero


==> anc/lean-formalization/deps/borel_det/BorelDet/Proof/borel_determinacy.lean <==
import Mathlib.MeasureTheory.Constructions.BorelSpace.Basic
import Mathlib.MeasureTheory.MeasurableSpace.Basic
import BorelDet.Proof.Zero.strat
import BorelDet.Proof.One.strat
import BorelDet.Proof.covering_lim

namespace GaleStewartGame
open Descriptive Tree Covering Stream'.Discrete
open Classical MeasureTheory CategoryTheory
noncomputable section

namespace BorelDet
variable {A : Type*} {G : Game A} {k : ℕ} (hyp : Hyp G k)
abbrev Gh : Games := ⟨A, G, hyp.pruned, hyp.nonempty⟩
abbrev G'h : Games := ⟨A', G', gameTree_isPruned, gameTree_ne⟩
def treeCov : (G'h hyp).tree ⟶ (Gh hyp).tree where
  toHom := π
  str := {
    toFun := by rintro (_ | _) <;> [apply Zero.stratMap; apply One.stratMap]
    con := by rintro (_ | _) _ _ _ _ <;> rfl
  }
  h_body := by rintro (_ | _); apply Zero.body_stratMap; apply One.body_stratMap
def gameCov : Games.Covering (G'h hyp) (Gh hyp) where
  toCovering := treeCov hyp
  hpre := game_payoff hyp
lemma main_lemma {G : Games} (hC : IsClosed G.2.1.payoff) : G.IsUnravelable :=
  fun k ↦ ⟨G'h (k := k) ⟨hC, G.2.2.1, G.2.2.2⟩, gameCov _, by
    unfold gameCov treeCov; use by synth_fixing
    rintro (_ | _) <;> (ext; dsimp only [Zero.stratMap, One.stratMap]) <;>
      (split_ifs <;> ((try omega) <;> rfl)), payoff_clopen⟩
end BorelDet
namespace BorelDet'

variable (T : PTrees) (W : Set (body T.1.2)) {n : ℕ}
@[simps] def extendToGame : Games where
  fst := T.1.1
  snd := {
    fst := {
      tree := T.1.2
      payoff := W
    }
    snd := T.2
  }

/-- a slight strengthening of Martin's notion of unravelable games to facilitate Borel induction -/
def UniversallyUnravelable :=
  ∀ ⦃T'⦄ (f : T' ⟶ T), (extendToGame T' <| (bodyFunctor.map f.toHom)⁻¹' W).IsUnravelable
lemma unravelable_complement (h : UniversallyUnravelable T W) :
  UniversallyUnravelable T Wᶜ := by
  intro _ f n; obtain ⟨G, f, ht, hc⟩ := h f n
  use extendToGame G.tree (Subtype.val⁻¹' G.2.1.payoff)ᶜ
  use { toCovering := f.toCovering, hpre := (by
    simp [Set.compl_eq_univ_diff]; rw [← f.hpre]; rfl) }, ht
  simpa [Set.compl_eq_univ_diff] using hc.compl
lemma closed_unravelable (h : IsClosed W) : UniversallyUnravelable T W := by
  intro T' f; apply BorelDet.main_lemma
  simpa using h.preimage (LenHom.bodyMap_continuous f.toHom)
lemma open_unravelable (h : IsOpen W) : UniversallyUnravelable T W := by
  rw [← compl_compl W]; apply unravelable_complement; apply closed_unravelable
  exact isClosed_compl_iff.mpr h
lemma unravelable_preimage {T' T : PTrees} (f : T' ⟶ T) W (h : UniversallyUnravelable T W) :
  UniversallyUnravelable T' ((bodyFunctor.map f.toHom)⁻¹' W) := by
  intro _ g; simpa using h (g ≫ f)

structure PartiallyUnravelled (n : ℕ) where
  carrier : PTrees
  sets : ℕ → PSigma (UniversallyUnravelable carrier)
  unrav : ∀ m < n, IsOpen (sets m).1
def PartiallyUnravelled.continue (G : PartiallyUnravelled n) (k : ℕ) :
  Σ' (G' : PartiallyUnravelled (n + 1)) (f : G'.carrier ⟶ G.carrier),
  Covering.Fixing (k + n) f ∧
  ∀ n, (G'.sets n).1 = (bodyFunctor.map f.toHom)⁻¹' (G.sets n).1 := by
  apply choice
  have ⟨car, ⟨f, ⟨hf, h⟩⟩⟩ := (G.sets n).2 (𝟙 G.carrier) (k + n)
  constructor
  use {
    carrier := car.tree
    sets := fun n ↦ ⟨(bodyFunctor.map f.toHom)⁻¹' (G.sets n).1,
      unravelable_preimage _ _ (G.sets n).2⟩
    unrav := by
      intro m hm; rcases Nat.lt_succ_iff_lt_or_eq.mp hm with hm | rfl
      · exact (G.unrav m hm).preimage (LenHom.bodyMap_continuous f.toHom)
      · have hf := f.hpre
        simp_rw [← bodyFunctor_obj, id_covering_toHom, extendToGame,
          CategoryTheory.Functor.map_id, bodyFunctor_obj, cat_preimage_id] at hf
        simpa only [hf] using h.isOpen
  }, f.toCovering, hf, fun _ ↦ rfl
variable (G : PartiallyUnravelled 0) (k : ℕ)
def unravel_nth : ∀ n, PartiallyUnravelled n
  | 0 => G
  | n + 1 => ((unravel_nth n).continue k).1
def unravelFunctor : ℕᵒᵖ ⥤ PTrees :=
  nat_free_cat.symm ⟨fun n ↦ (unravel_nth G k n).carrier,
    fun n ↦ ((unravel_nth G k n).continue k).2.1⟩
lemma unravelFunctor_succ n :
  (unravelFunctor G k).map (homOfLE (Nat.le_succ n)).op
    = ((unravel_nth G k n).continue k).2.1 := by
  show (nat_free_cat (unravelFunctor G k)).2 _ = _
  simp [unravelFunctor]
lemma unravelFunctor_fixing n :
  Covering.Fixing (k + n) ((unravelFunctor G k).map (homOfLE (Nat.le_succ n)).op) := by
  simpa [unravelFunctor_succ] using ((unravel_nth G k n).continue k).2.2.1
lemma unravelFunctor_preimage m n :
  (Tree.bodyFunctor.map
    ((unravelFunctor G k).map (homOfLE (by simp : 0 ≤ n)).op).toHom)⁻¹' (G.sets m).1
  = ((unravel_nth G k n).sets m).1 := by
  induction' n with n ih
  · simp [unravel_nth]
  · have : (homOfLE (by simp : 0 ≤ n + 1)).op
      = (homOfLE (Nat.le_succ n)).op ≫ (homOfLE (by simp : 0 ≤ n)).op :=
      by apply Subsingleton.elim
    simp [*, unravelFunctor_succ, ← ((unravel_nth G k n).continue k).2.2.2, unravel_nth]
def unravelLim : Limits.Cone (unravelFunctor G k) :=
  limCone (unravelFunctor_fixing G k)
lemma unravelLim_fixing : Covering.Fixing k ((unravelLim G k).π.app ⟨0⟩) :=
  limCone_fixing (unravelFunctor_fixing G k) 0

set_option synthInstance.maxHeartbeats 40000 in --alternated between being required and not with lean versions
/-- the σ-algebra of universally unravelable sets -/
def unravelableAsMeasurable : MeasurableSpace (Tree.body T.1.2) where
  MeasurableSet' := UniversallyUnravelable T
  measurableSet_empty := open_unravelable T ∅ isOpen_empty
  measurableSet_compl := unravelable_complement T
  measurableSet_iUnion := by
    intro W hW T' f k
    let G0: PartiallyUnravelled 0 := {
      carrier := T'
      sets := fun n ↦ ⟨(Tree.bodyFunctor.map f.toHom)⁻¹' (W n), unravelable_preimage _ _ (hW n)⟩
      unrav := by simp
    }
    let F := unravelFunctor G0 k
    let G := (unravelLim G0 k).pt; let π := (unravelLim G0 k).π
    have hO : IsOpen ((Tree.bodyFunctor.map (π.app ⟨0⟩).toHom)⁻¹'
      ((Tree.bodyFunctor.map f.toHom)⁻¹' (⋃i, W i))) := by
      simp_rw [Set.preimage_iUnion]; apply isOpen_iUnion; intro n
      have hnat : π.app ⟨0⟩ = π.app ⟨n + 1⟩ ≫ F.map (homOfLE (by omega)).op := by
        rw [Limits.Cone.w]
      simp_rw [hnat, comp_covering_toHom, Functor.map_comp, cat_preimage_comp]
      erw [unravelFunctor_preimage]
      exact ((unravel_nth G0 k (n + 1)).unrav n (by omega)).preimage
        (Tree.LenHom.bodyMap_continuous _)
    obtain ⟨G', g, hgT, _⟩ := open_unravelable _ _ hO (𝟙 _) k
    let gc : G'.tree ⟶ G := g.toCovering
    use G', {
      toCovering := gc ≫ π.app ⟨0⟩
      hpre := by rw [← g.hpre]; simp [gc]
    }, fixing_comp k gc _ hgT <| unravelLim_fixing G0 k

lemma borel_unravelable : borel _ ≤ unravelableAsMeasurable T :=
  MeasurableSpace.generateFrom_le <| open_unravelable T
end BorelDet'

/-- Borel games are determined -/
lemma Games.borel_determinacy (G : Games) (h : MeasurableSet[borel _] G.2.1.payoff) :
  G.2.1.IsDetermined := by
  simpa [BorelDet'.extendToGame] using
    (BorelDet'.borel_unravelable G.tree _ h (𝟙 G.tree)).isDetermined
theorem borel_determinacy {A : Type*} {G : Game A}
  (hB : MeasurableSet[borel _] G.payoff) (hP : Tree.IsPruned G.tree) : G.IsDetermined := by
  by_cases h : [] ∈ G.tree
  · exact Games.borel_determinacy ⟨A, G, hP, h⟩ hB
  · rw [G.empty_of_tree (by simpa)]
    exact ⟨Player.zero, PreStrategy.existsWinning_empty⟩

end
end GaleStewartGame


==> anc/lean-formalization/deps/borel_det/BorelDet/Proof/build_levelwise.lean <==
import BorelDet.Tree.tree_extensions
import BorelDet.Tree.body_functor
import BorelDet.Game.strategies

namespace GaleStewartGame
open Classical CategoryTheory Descriptive Tree
open Stream'.Discrete

noncomputable section
variable {k m n : ℕ} {S T : Trees} {p : Player}
@[ext] structure BodySystemObj (T : Trees) where
  res : ∀ k, (resEq k).obj T
  con : ∀ k, (res k).val <+: (res (k + 1)).val
@[simp] lemma bodySystem_con' (x : BodySystemObj T) :
  (x.res k).val <+: (x.res m).val ↔ k ≤ m := by
  constructor <;> intro h
  · simpa using h.length_le
  · obtain ⟨n, rfl⟩ := le_iff_exists_add.mp h; induction' n with n ih
    · rfl
    · trans
      · apply ih; omega
      · apply x.con
@[simp] lemma bodySystem_take_val (x : BodySystemObj T) :
  (x.res k).val.take m = (x.res (k ⊓ m)).val := by
  rw [List.prefix_iff_eq_take.mp ((bodySystem_con' x).mpr (by simp : k ⊓ m ≤ k))]
  simp only [resEq_len, List.take_eq_take_iff, inf_le_left, min_eq_left, inf_comm]
@[simp] lemma bodySystem_take (x : BodySystemObj T) :
  Tree.take m (resEq.val' (x.res k)) = resEq.val' (x.res (k ⊓ m)) := by
  ext; simp_rw [take_coe, resEq.val'_coe, bodySystem_take_val]
lemma bodySystem_take' (x : BodySystemObj T) (h : m ≤ k) :
  (x.res k).val.take m = (x.res m).val := by
  simp; congr! <;> simp only [h, inf_of_le_right]
/-- an isomorph of `bodyFunctor` that is more convenient to build levelwise -/
@[simps obj] def bodySystem : Trees ⥤ Type* where
  obj := BodySystemObj
  map f := fun x ↦ {
    res := fun k ↦ (resEq k).map f (x.res k)
    con := by intro _; simp_rw [resEq_map]; apply f.monotone; apply x.con
  }
  map_id _ := rfl
  map_comp _ _ := rfl
@[simps] def bodyEquivSystem_app (T : Trees) : body T.2 ≃ BodySystemObj T where
  toFun x := {
    res := fun k ↦ ⟨x.val.take k, by simp⟩
    con := by simp
  }
  invFun x := ⟨fun n ↦ (x.res (n + 1)).val.get ⟨n, by simp⟩, by
    intro y h; suffices y = (x.res y.length).val by simp only [this, resEq_mem]
    apply List.ext_getElem (by simp); intro n hn
    rw [principalOpen_index] at h
    simp [hn]; rw [← h _ hn]
    apply List.IsPrefix.getElem; rw [bodySystem_con']; omega⟩
  left_inv x := by ext n; simp [Stream'.get]
  right_inv x := by
    ext1; ext1 n; ext1; apply List.ext_getElem (by simp); intro m hm
    simp [Stream'.get] at *
    intro _; apply List.IsPrefix.getElem
    rw [bodySystem_con']; omega
@[simps!] def bodyEquivSystem : bodyFunctor ≅ bodySystem := NatIso.ofComponents
  (fun T ↦ (bodyEquivSystem_app T).toIso) (by
    intro S T f; ext x; dsimp [bodyEquivSystem_app, bodySystem]; ext1; ext1 n; ext1
    apply List.ext_getElem (by simp); intro m hm _
    simp at hm; simp only [bodyMap_restrict]; rfl)

namespace BodySystemObj
abbrev contains (x : BodySystemObj T) (y : List T.1) :=
  y = (x.res y.length).val
abbrev containsTree (x : BodySystemObj T) (y : T) :=
  y = resEq.val' (x.res y.val.length)
lemma bodySystem_contains_iff (x : BodySystemObj T) y :
  x.contains y.val ↔ x.containsTree y := by
  constructor
  · intro h; ext1; exact h
  · apply congr_arg
lemma bodySystem_contains_iff' (x : BodySystemObj T) {z} (y : ExtensionsAt z) :
  x.contains y.val' ↔ x.containsTree y.valT' := bodySystem_contains_iff x y.valT'

@[congr] --simp needs this
lemma res_val_congr (x y : BodySystemObj T) (h : x = y)
  (h' : m = n) : (x.res m).val = (y.res n).val := by congr!
@[congr] --how can this help if it is proven with congr?
lemma res_val'_congr (x y : BodySystemObj T) (h : x = y)
  (h' : m = n) : resEq.val' (x.res m) = resEq.val' (y.res n) := by congr
lemma containsTree.map {x : BodySystemObj S} {y}
  (h : x.containsTree y) (f : S ⟶ T) : (bodySystem.map f x).containsTree (f y) := by
  apply_fun f at h; simp only [h, containsTree, resEq.val', bodySystem,
    resEq_map, LenHom.h_length_simp, resEq_len, Subtype.coe_eta]
end BodySystemObj

@[simp] lemma _root_.GaleStewartGame.IsPosition.iff_lenHom
    (p : Player) {S T : Trees} (f : S ⟶ T) x :
  IsPosition (A := no_index _) (f x).val p ↔ IsPosition x.val p := by synth_isPosition
@[simp] lemma _root_.GaleStewartGame.iff_pInv_lenHom
    (p : Player) {S T : Trees} (f : S ⟶ T) x (h : Fixing x.val.length f) :
  IsPosition (A := no_index _) (Tree.pInv f x h).val p ↔ IsPosition x.val p := by synth_isPosition

/-- a partial strategy defined only on positions up to length k -/
def ResStrategy (T : Trees) (p : Player) (k : ℕ) :=
  ∀ x : T, IsPosition x.val p → x.val.length ≤ k → ExtensionsAt x
namespace ResStrategy
@[ext] lemma ext {S S' : ResStrategy T p k} (h : ∀ x hp hl, S x hp hl = S' x hp hl) : S = S' :=
  funext (fun x ↦ funext (fun hp ↦ funext (h x hp)))
@[congr] --simp needs this
lemma eval_val'_congr' (S S' : ResStrategy T p k) (h : S = S')
  (x x' : T) (h' : x = x') hp hl :
  (S x hp hl).val' = (S' x' (by subst h'; exact hp) (by subst h'; exact hl)).val' := by
  congr!
@[congr]
lemma eval_valT'_congr' (S S' : ResStrategy T p k) (h : S = S')
  (x x' : T) (h' : x = x') hp hl :
  (S x hp hl).valT' = (S' x' (by subst h'; exact hp) (by subst h'; exact hl)).valT' := by
  congr!
@[congr]
lemma eval_val_congr' (S S' : ResStrategy T p k) (h : S = S')
  (x x' : T) (h' : x = x') hp hl :
  (S x hp hl).val = (S' x' (by subst h'; exact hp) (by subst h'; exact hl)).val := by
  congr!
def res (h : m ≤ k) (S : ResStrategy T p k) : ResStrategy T p m :=
  fun x hp hl ↦ S x hp (by omega)
@[simp] lemma res_refl (S : ResStrategy T p k) : S.res le_rfl = S := rfl
@[simp] lemma res_trans (m n k) (S : ResStrategy T p k) (mn : m ≤ n) (nk : n ≤ k) :
  (S.res nk).res mn = S.res (mn.trans nk) := rfl

def fromMap (f : S ⟶ T) (h : Tree.Fixing k f := by as_aux_lemma => synth_fixing)
  (S' : ResStrategy S p k) : ResStrategy T p k := fun x hx hl ↦
    ExtensionsAt.map f (x := pInv f x) (y := x) (by simp_rw [cancel_pInv_right])
      (S' _ (by simpa only [iff_pInv_lenHom]) (by simpa only [h_length_pInv]))
@[congr] --simp needs this
lemma fromMap_congr {f g : S ⟶ T}
  (heq : f = g) (hh : Tree.Fixing k f) :
  ResStrategy.fromMap f hh = ResStrategy.fromMap (p := p) (f := g) (h := by subst heq; exact hh) := by
  congr! --could be generated automatically, propositional extensionality
def fromMapInv (f : S ⟶ T) (h : Tree.Fixing (k + 1) f := by as_aux_lemma => synth_fixing)
  (S' : ResStrategy T p k) : ResStrategy S p k := fun y hy hl ↦
    (@Tree.extensionsEquiv _ _ f y (h.mon (by simpa))).symm
    (S' _ (by synth_isPosition) (by simpa only [LenHom.h_length_simp]))
def fromMapEquiv p k (f : S ⟶ T) (h : Tree.Fixing (k + 1) f := by as_aux_lemma => synth_fixing) :
  ResStrategy S p k ≃ ResStrategy T p k where
  toFun := fromMap f
  invFun := fromMapInv f
  left_inv S' := by
    ext1 x _ hl; apply ExtensionsAt.ext_valT'
    simp_rw [fromMapInv, fromMap, extensionsEquiv_symm_val', ExtensionsAt.map_valT', cancel_pInv_left]
  right_inv S' := by
    ext1; apply ExtensionsAt.ext_valT'
    simp_rw [fromMap, fromMapInv, ExtensionsAt.map_valT', extensionsEquiv_symm_val', cancel_pInv_right]
@[simp] lemma res_fromMap {k m} (h : m ≤ k) (f : S ⟶ T) (hf : Fixing k f)
  (S' : ResStrategy S p k) : (fromMap f hf S').res h = (fromMap f) (S'.res h) := by
  ext1; apply ExtensionsAt.ext_valT'; simp [fromMap, res]
@[simp] lemma fromMap_id k (S' : ResStrategy T p k) :
  (fromMap (𝟙 T)) S' = S' := by
  ext1; apply ExtensionsAt.ext_valT'; simp [fromMap]

@[simp] lemma fromMap_comp k {S T U : Trees} (f : S ⟶ T) (g : T ⟶ U)
  (hf : Tree.Fixing k f := by as_aux_lemma => synth_fixing) (hg : Tree.Fixing k g := by as_aux_lemma => synth_fixing)
  (S' : ResStrategy S p k) :
  (fromMap (f ≫ g)) S' = (fromMap g hg) ((fromMap f hf) S') := by
  ext1 x _ hl; apply ExtensionsAt.ext_valT'
  simp_rw [fromMap, ExtensionsAt.map_valT', trees_comp_apply, ← pInv_comp']
lemma fromMap_comp' k {S T U : Trees} (f : S ⟶ T) (g : T ⟶ U) --regression need
  (hf : Tree.Fixing k f) (hg : Tree.Fixing k g) (S' : ResStrategy S p k) :
  (fromMap (f ≫ g)) S' = (fromMap g hg) ((fromMap f hf) S') := fromMap_comp k f g hf hg S'
@[simp] lemma fromMap_valT' {S T : Trees}
  (f : S ⟶ T) (hf : Tree.Fixing k f) (S' : ResStrategy S p k) x hx hl :
  (fromMap f hf S' (f x) (by simp [hx]) (by simp [hl])).valT' = f (S' x hx hl).valT' := by
  ext; simp_rw [fromMap, ExtensionsAt.map_valT', cancel_pInv_left]
end ResStrategy

/-- a strategy as an inverse limit of a sequence of `ResStrategy` -/
@[ext] structure StrategySystem (T : Trees) (p : Player) where
  str : ∀ k, ResStrategy T p k
  con : ∀ k, (str (k + 1)).res (Nat.le_succ k) = str k
@[simp] lemma StrategySystem.con' (S : StrategySystem T p) (h : k ≤ m) :
  (S.str m).res h = S.str k := by
  obtain ⟨n, rfl⟩ := le_iff_exists_add.mp h; induction' n with n ih; rfl
  simp_rw [← ih (by simp), Nat.add_succ, ← (S.str (k + n + 1)).res_trans k
    (k + n) (k + n + 1) (by omega) (by omega), S.con]
@[simps] def strategyEquivSystem : Strategy T.2 p ≃ StrategySystem T p where
  toFun S := {
    str := fun _ x h _ ↦ S x h
    con := fun _ ↦ rfl
  }
  invFun S x hp := S.str x.val.length x hp (by omega)
  left_inv _ := rfl
  right_inv S := by
    ext1; ext1; ext1 _ _ hl; simp_rw [← S.con' hl]; rfl

section
variable {A : Type*} {T : tree A} {y : Stream' A}
lemma preStrategy_body (f : PreStrategy T p) : y ∈ body f.subtree
  ↔ ∃ (hy : y ∈ body T), ∀ (x : T), (hp : IsPosition x.val p) → (hb : y ∈ principalOpen x.val) →
    ⟨y.get x.val.length, by apply hy; simp [principalOpen_concat, hb]⟩ ∈ f x hp := by
  constructor <;> intro h
  · use body_mono f.subtree_sub h
    intro x _ hy; specialize h (x ++ [y.get x.val.length]) (by simp [principalOpen_concat, hy])
    apply h.2 List.prefix_rfl
  · intro x hx; have hxT := h.1 _ hx
    use hxT; intro z a hpr hpo
    replace h := h.2 ⟨_, mem_of_append (mem_of_prefix hpr hxT)⟩ hpo
    replace hx := principalOpen_mono hpr hx; rw [principalOpen_concat] at hx
    obtain ⟨hx, rfl⟩ := hx; exact h hx
lemma strategy_body (f : Strategy T p) : y ∈ body f.pre.subtree ↔ y ∈ body T ∧
  ∀ (x : T), (hp : IsPosition x.val p) → y ∈ principalOpen x.val →
  y.get x.val.length = (f x hp).val := by
  simp_rw [preStrategy_body, ← exists_prop, Set.mem_singleton_iff, ← SetCoe.ext_iff (b := f _ _)]
end
def consistent (x : BodySystemObj T) (S : StrategySystem T p) :=
  ∀ (y : T), (hp : IsPosition y.val p) → x.contains y.val
  → x.contains (S.str y.val.length y hp le_rfl).val'
lemma mem_principalOpen_iff_bodySystem_contains {T : Trees} (x : List T.1) (y : body T.2) :
  y.val ∈ principalOpen x ↔ (bodyEquivSystem.hom.app _ y).contains x := by
  constructor <;> intro h
  · apply List.ext_getElem?; intro n; rw [principalOpen_iff_restrict] at h
    simp_rw [bodyEquivSystem_hom_app_res_coe, ← h]
  · rw [h]; simp_rw [bodyEquivSystem_hom_app_res_coe, extend_sub]
lemma bodyEquivSystem_strat {x} (S : StrategySystem T p) :
  x.val ∈ body (strategyEquivSystem.symm S).pre.subtree
  ↔ consistent (bodyEquivSystem.hom.app _ x) S := by
  simp only [strategy_body, Subtype.coe_prop, true_and, consistent]
  show (∀ x : T, _) ↔ _ --add feature that congr! works without this?, (config := {typeEqs := true}) doesn't help
  congr! with y _ hc
  apply mem_principalOpen_iff_bodySystem_contains
  rw [← mem_principalOpen_iff_bodySystem_contains, ExtensionsAt.val', principalOpen_concat]
  simp only [(mem_principalOpen_iff_bodySystem_contains y.val x).mpr hc, true_and]; rfl
lemma bodyEquivSystem_strat' {x} (S : StrategySystem T p) :
  (bodyEquivSystem.inv.app _ x).val ∈ body (strategyEquivSystem.symm S).pre.subtree
  ↔ consistent x S := by
  simp [bodyEquivSystem_strat]
lemma bodyEquivSystem_strat'' {x} (S : Strategy T.2 p) :
  x.val ∈ body S.pre.subtree
  ↔ consistent (bodyEquivSystem.hom.app T x) (strategyEquivSystem S) := by
  simp [← bodyEquivSystem_strat]
end
end GaleStewartGame


==> anc/lean-formalization/deps/borel_det/BorelDet/Proof/covering.lean <==
import BorelDet.Game.gale_stewart
import BorelDet.Proof.build_levelwise

namespace GaleStewartGame
open Classical CategoryTheory
open Descriptive Tree Stream'.Discrete

noncomputable section
variable {k m n : ℕ} {p : Player}
namespace Covering
/-- a tree that is pruned and nonempty as required for determinacy -/
def PTrees := Σ' (T : Trees), IsPruned T.2 ∧ [] ∈ T.2
@[simp] lemma pTrees_isPruned (T : PTrees) : IsPruned T.1.2 := T.2.1
@[simp] lemma pTrees_ne (T : PTrees) : [] ∈ T.1.2 := T.2.2
end Covering
namespace ResStrategy
variable {T : Covering.PTrees} (S : ResStrategy T.1 p k)
def choose_succ : ResStrategy T.1 p m :=
  fun x hp _ ↦ if h' : x.val.length ≤ k then S x hp h' else choice (T.2.1 x)
@[simp] lemma res_choose_succ (h : k ≤ m) : S.choose_succ.res h = S := by
  ext _ _ hl; simp [choose_succ, res, hl]
lemma res_surjective (h : m ≤ k) : (res h (T := T.1) (p := p)).Surjective :=
  fun S ↦ ⟨_, S.res_choose_succ h⟩
@[simps] def choose_system : StrategySystem T.1 p where
  str k := S.choose_succ
  con k := by ext x; simp [choose_succ, res]
lemma choose_system_self : S.choose_system.str k = S := by ext _ _ hl; simp [choose_succ, hl]
lemma str_surjective : (fun (S : StrategySystem T.1 p) ↦ S.str k).Surjective :=
  fun S ↦ ⟨_, S.choose_system_self⟩
end ResStrategy
namespace Covering
structure PTreesS where
  tree : PTrees
/-- a map of strategies whose output on the first k levels only depends on
  the input on the first k levels-/
@[ext] structure LvlStratHom (T U : PTreesS) where
  toFun : ∀ p k, ResStrategy T.tree.1 p k → ResStrategy U.tree.1 p k
  con : ∀ p {k m} (h : m ≤ k) S, (toFun p k S).res h = toFun p m (S.res h)
def LvlStratHom.id (T : PTreesS) : LvlStratHom T T where
  toFun p k := _root_.id
  con := by simp
def LvlStratHom.comp {T U V : PTreesS} (g : LvlStratHom U V) (f : LvlStratHom T U) :
  LvlStratHom T V where
  toFun p k := g.toFun p k ∘ f.toFun p k
  con := by simp [g.con, f.con]
instance : Category PTreesS where
  Hom := LvlStratHom
  id := LvlStratHom.id
  comp f g := LvlStratHom.comp g f
@[simp] lemma LvlStratHom.id_toFun (T : PTreesS) :
  LvlStratHom.toFun (𝟙 T) p k = _root_.id := rfl
@[simp] lemma LvlStratHom.comp_toFun {T U V : PTreesS} (f : T ⟶ U) (g : U ⟶ V) :
  LvlStratHom.toFun (f ≫ g) p k = LvlStratHom.toFun g p k ∘ LvlStratHom.toFun f p k := rfl
@[ext] lemma LvlStratHom.ext' {T U : PTreesS} {f g : T ⟶ U} (h : f.toFun = g.toFun) : f = g :=
  LvlStratHom.ext h
def LvlStratHom.system (p : Player) : PTreesS ⥤ Type* where
  obj T := StrategySystem T.tree.1 p
  map f S := {
    str := fun k ↦ f.toFun p k (S.str k),
    con := by simp [f.con]
  }
def LvlStratHom.global (p : Player) : PTreesS ⥤ Type* where
  obj T := Strategy T.tree.1.2 p
  map f S := strategyEquivSystem.symm ((system p).map f (strategyEquivSystem S))
  map_id _ := rfl
  map_comp _ _ := by ext; simp only [system, comp_toFun, Function.comp_apply,
    types_comp_apply, Equiv.apply_symm_apply]

def bodyLiftExists {T U : PTrees} (toHom : T.1 ⟶ U.1) (str : PTreesS.mk T ⟶ PTreesS.mk U) :=
  ∀ {p S} (y : body ((LvlStratHom.global p).map str S).pre.subtree),
  ∃ x : body S.pre.subtree,
    (Tree.bodyFunctor.map toHom ⟨x, body_mono S.pre.subtree_sub x.prop⟩).val
    = y.val
lemma bodyLiftExists_iff_system
  {T U : PTrees} (toHom : T.1 ⟶ U.1) (str : PTreesS.mk T ⟶ PTreesS.mk U) :
  bodyLiftExists toHom str ↔ ∀ {p S} (y : bodySystem.obj U.1),
  consistent y ((LvlStratHom.system p).map str S) →
  ∃ x : bodySystem.obj T.1, consistent x S ∧ bodySystem.map toHom x = y := by
  constructor <;> intro h p S y
  · intro yc; obtain ⟨S, rfl⟩ := strategyEquivSystem.surjective S
    rw [← bodyEquivSystem_strat'] at yc; obtain ⟨x, hx⟩ := h ⟨_, yc⟩
    use bodyEquivSystem.hom.app _ ⟨x.val, body_mono S.pre.subtree_sub x.prop⟩
    constructor; exact (bodyEquivSystem_strat _).mp x.prop
    apply ((isIso_iff_bijective (bodyEquivSystem.inv.app _)).mp inferInstance).1
    dsimp; ext; rw [← hx, naturality_apply_types, FunctorToTypes.hom_inv_id_app_apply]
  · let y' : Tree.bodyFunctor.obj U.1 := ⟨y.val, body_mono (PreStrategy.subtree_sub _) y.prop⟩
    obtain ⟨x, ⟨hxc, hxe⟩⟩ := h
      (bodyEquivSystem.hom.app _ y') <| (bodyEquivSystem_strat _).mp y.prop
    use ⟨(bodyEquivSystem.inv.app _ x).val, by apply (bodyEquivSystem_strat'' _).mpr; simp [hxc]⟩
    obtain ⟨y, hy⟩ := ((isIso_iff_bijective (bodyEquivSystem.inv.app _)).mp inferInstance).2 y'
    simp [← hy] at hxe; subst hxe; show _ = y'.val; rw [← hy, naturality_apply_types]; rfl

end Covering
/-- a covering used in the proof of Borel determinacy, given by a length preserving map of nodes
and a map of strategies and satisfying a lifting condition on plays consistent with the
strategy -/
@[ext (flat := false)] structure Covering (T U : Covering.PTrees) where
  toHom : T.1 ⟶ U.1
  str : Covering.PTreesS.mk T ⟶ Covering.PTreesS.mk U
  h_body : Covering.bodyLiftExists toHom str
namespace Covering
instance : Category PTrees where
  Hom := Covering
  id T := ⟨𝟙 T.1, LvlStratHom.id _, fun y ↦ ⟨y, by simp⟩⟩
  comp f g := ⟨f.toHom ≫ g.toHom, f.str ≫ g.str, fun x ↦ by as_aux_lemma =>
    obtain ⟨y, hy⟩ := g.h_body (cast (by simp; rfl) x); obtain ⟨z, hz⟩ := f.h_body y
    use z
    simp only [FunctorToTypes.map_comp_apply, bodyFunctor, bodyPre, set_coe_cast] at hz hy
    simp_rw [FunctorToTypes.map_comp_apply, bodyFunctor, bodyPre, hz, hy]⟩
def PTreeForget : PTrees ⥤ Trees where
  obj T := T.1
  map f := f.toHom
@[simp, simp_lengths] lemma id_covering_toHom (T : PTrees) :
  Covering.toHom (𝟙 T) = 𝟙 _ := rfl
@[simp] lemma id_covering_str (T : PTrees) :
  Covering.str (𝟙 T) = 𝟙 _ := rfl
@[simp, simp_lengths] lemma comp_covering_toHom {T U V : PTrees} (f : T ⟶ U) (g : U ⟶ V) :
  (f ≫ g).toHom = f.toHom ≫ g.toHom := rfl
@[simp] lemma comp_covering_str {T U V : PTrees} (f : T ⟶ U) (g : U ⟶ V) :
  (f ≫ g).str = f.str ≫ g.str := rfl
lemma comp_covering_str_apply (S T U : PTrees) (f : S ⟶ T) (g : T ⟶ U) A :
  (f ≫ g).str.toFun p k A = g.str.toFun p k (f.str.toFun p k A) := by dsimp
@[ext] lemma ext' {T U : PTrees} {f g : T ⟶ U} (h1 : f.toHom = g.toHom)
  (h2 : f.str = g.str) : f = g := Covering.ext h1 h2

def Fixing k {T U : PTrees} (f : T ⟶ U) :=
  ∃ _ : Tree.Fixing k f.toHom, ∀ p, f.str.toFun p k = ResStrategy.fromMap f.toHom
@[simp] lemma fixing_id k T : Fixing k (𝟙 T) := by
  use (by synth_fixing); intros; ext; simp
lemma fixing_comp k {T U V : PTrees} (f : T ⟶ U) (g : U ⟶ V)
  (hf : Fixing k f) (hg : Fixing k g) : Fixing k (f ≫ g) := by
  have _ := hf.1; have _ := hg.1
  use (by simp_rw [comp_covering_toHom]; infer_instance)
  intros; ext; simp [hf.2, hg.2]
lemma fixing_snd_mon {k m} (hm : k ≤ m) {T U : PTrees} (f : T ⟶ U)
  (h : Fixing m f) (p : Player) :
  f.str.toFun p k = ResStrategy.fromMap (f := f.toHom) (h := h.1.mon hm) := by
  ext S'; obtain ⟨S', rfl⟩ := ResStrategy.res_surjective hm S'
  have hs := by simpa using congr_arg (ResStrategy.res hm) (congr_fun (h.2 p) S')
  rw [← hs, f.str.con]
lemma fixing_mon {S T} (f : S ⟶ T) (h : Fixing k f) (hn : n ≤ k) :
  Fixing n f := ⟨h.1.mon hn, fun _ ↦ fixing_snd_mon hn _ h _⟩

def Games := Σ' (A : Type*) (G : Game A), IsPruned G.tree ∧ [] ∈ G.tree
@[simp] lemma games_isPruned (G : Games) : IsPruned G.2.1.tree := G.2.2.1
@[simp] lemma games_ne (G : Games) : [] ∈ G.2.1.tree := G.2.2.2
instance (G : Games) : TopologicalSpace G.1 := ⊥
instance (G : Games) : DiscreteTopology G.1 where eq_bot := rfl
abbrev Games.tree (G : Games) : PTrees := ⟨⟨G.1, G.2.1.tree⟩, G.2.2⟩
@[ext] structure Games.Covering (G' : Games) (G : Games) extends
  GaleStewartGame.Covering G'.tree G.tree where
  hpre : (Tree.bodyFunctor.map toHom)⁻¹' (G.2.1.payoff) = G'.2.1.payoff
@[simp] lemma covering_hpre_pl {G' G} (f : Games.Covering G' G) (p : Player) :
  (Tree.bodyFunctor.map f.toHom)⁻¹' (p.payoff G.2.1) = p.payoff G'.2.1 := by
  cases p <;> simp [f.hpre]
lemma covering_winning {G' G} (f : Games.Covering G' G) {p : Player}
  {S : Strategy G'.tree.1.2 p} (h : S.pre.IsWinning) :
  ((LvlStratHom.global _).map f.str S).pre.IsWinning := by
  intro y hy; obtain ⟨x, rfl⟩ := f.h_body ⟨y, hy⟩
  simp_rw [← Set.mem_preimage, Set.preimage_image_eq _ Subtype.val_injective,
    covering_hpre_pl f, ← Subtype.val_injective.mem_set_image]
  exact h x.prop

def Games.IsUnravelable G := ∀ k, ∃ (G' : Games) (f : Games.Covering G' G),
  Fixing k f.toCovering ∧ IsClopen G'.2.1.payoff
lemma Games.IsUnravelable.isDetermined {G : Games} (h : G.IsUnravelable) :
  G.2.1.IsDetermined :=
  let ⟨_, f, _, h⟩ := h 0
  let ⟨p, s, hw⟩ := Game.gale_stewart h.1 (games_isPruned _)
  ⟨p, ⟨(LvlStratHom.global p).map f.str s, covering_winning f hw⟩⟩

end Covering
end
end GaleStewartGame


==> anc/lean-formalization/deps/borel_det/BorelDet/Proof/covering_closed_game.lean <==
import BorelDet.Proof.covering

namespace GaleStewartGame.BorelDet
open Stream'.Discrete Descriptive Tree
open Classical CategoryTheory
noncomputable section

variable {A : Type*}
structure Hyp (G : Game A) (k : ℕ) where
  closed : IsClosed G.payoff
  pruned : IsPruned G.tree
  nonempty : [] ∈ G.tree
variable {G : Game A} {k : ℕ} (hyp : Hyp G k)
--the second component is the residual tree of valid extensions
set_option linter.unusedVariables false in
def upA (hyp : Hyp G k) := A × tree A
set_option hygiene false
scoped notation "A'" => (upA hyp)
def getTree' (x : List A') := match x.getLast? with
  | none => G.tree
  | some a => a.2
scoped notation "getTree" => (getTree' hyp)
variable {hyp}
@[simp] lemma getTree_nil : getTree ([] : List A') = G.tree := rfl
@[simp] lemma getTree_concat x (a : A') : getTree (x ++ [a]) = a.2 := by simp [getTree']

def LosingCondition (x : List A') (h : x.length = 2 * k + 2) :=
  body (pullSub (getTree x) (x.map Prod.fst)) ∩ G.payoff = ∅ ∧
  ∃ y : subAt (getTree (x.take (2 * k + 1))) [x[2 * k + 1].1],
    getTree x = pullSub (subAt G.tree (x.map Prod.fst ++ y)) y
lemma LosingCondition.concat {x : List A'} {a h} :
  LosingCondition (x ++ [a]) h ↔
  body (pullSub a.2 (x.map Prod.fst ++ [a.1])) ∩ G.payoff = ∅ ∧
  ∃ y : subAt (getTree x) [a.1], a.2
  = pullSub (subAt G.tree (x.map Prod.fst ++ a.1 :: y)) y := by
  unfold LosingCondition; simp at h ⊢; congr! <;> simp [← h]
lemma LosingCondition.of_concat {x : List A'} {a h} (H : LosingCondition (x ++ [a]) h) :
  ∃ y : subAt (getTree x) [a.1], a.2
  = pullSub (subAt G.tree (x.map Prod.fst ++ a.1 :: y)) y := (concat.mp H).2
def WinningCondition (x : List A') (h : x.length = 2 * k + 2) :=
  body (pullSub (getTree x) (x.map Prod.fst)) ⊆ G.payoff ∧
  ∃ S' : QuasiStrategy (subAt (getTree (x.take (2 * k + 1))) [x[2 * k + 1].1]) Player.one,
    getTree x = S'.1.subtree
lemma cast_subtree {A} {T T' : tree A} {p p'} (hT : T = T') (hp : p = p') (S : QuasiStrategy T p) :
  (cast (by rw [hT, hp]) S : QuasiStrategy T' p').1.subtree = S.1.subtree := by subst hT hp; rfl
lemma WinningCondition.concat {x : List A'} {a h} :
  WinningCondition (x ++ [a]) h ↔
  body (pullSub a.2 (x.map Prod.fst ++ [a.1])) ⊆ G.payoff ∧
  ∃ S' : QuasiStrategy (subAt (getTree x) [a.1]) Player.one, a.2
  = S'.1.subtree := by
  simp at h; unfold WinningCondition; simp; intro _
  constructor <;> (
    intro ⟨S, he⟩; use cast (by simp [h]) S
    rw [cast_subtree (by simp [h]) rfl]; simpa)
lemma WinningCondition.of_concat {x : List A'} {a h} (H : WinningCondition (x ++ [a]) h) :
  ∃ S' : QuasiStrategy (subAt (getTree x) [a.1]) Player.one, a.2
  = S'.1.subtree := (concat.mp H).2

def ValidExt (x : List A') (a : A') := [a.1] ∈ getTree x ∧
  if x.length = 2 * k then
    ∃ S : QuasiStrategy (subAt (getTree x) [a.1]) Player.one, a.2 = S.1.subtree
  else if h : x.length = 2 * k + 1 then
    LosingCondition (x ++ [a]) (by simpa) ∨ WinningCondition (x ++ [a]) (by simpa)
  else a.2 = subAt (getTree x) [a.1]
@[simp] lemma validExt_zero {x : List A'} {a : A'} (h : x.length = 2 * k) :
  ValidExt x a ↔ [a.1] ∈ getTree x ∧
  ∃ S : QuasiStrategy (subAt (getTree x) [a.1]) Player.one, a.2 = S.1.subtree := by
  simp [ValidExt, h]
@[simp] lemma validExt_one {x : List A'} {a : A'} (h : x.length = 2 * k + 1) :
  ValidExt x a ↔ [a.1] ∈ getTree x ∧
 (LosingCondition (x ++ [a]) (by simpa) ∨ WinningCondition (x ++ [a]) (by simpa)) := by
  simp [ValidExt, h]
@[simp] lemma validExt_short {x : List A'} {a : A'} (h : x.length < 2 * k) :
  ValidExt x a ↔ [a.1] ∈ getTree x ∧ a.2 = subAt (getTree x) [a.1] := by
  unfold ValidExt; split_ifs <;> (try omega); simp
@[simp] lemma validExt_long {x : List A'} {a : A'} (h : 2 * k + 2 ≤ x.length) :
  ValidExt x a ↔ [a.1] ∈ getTree x ∧ a.2 = subAt (getTree x) [a.1] := by
  unfold ValidExt; split_ifs <;> (try omega); simp

variable (hyp)
/-- the tree of the unraveled game of a closed game -/
def gameTree : tree A' where
  val := {x | List.reverseRecOn x True (fun x a hx ↦ hx ∧ ValidExt x a)}
  property _ := by simp; tauto
set_option linter.unusedVariables false in --include hyp in doesn't suffice
@[simps] def oldAsTrees (hyp : Hyp G k) : Trees := ⟨A, G.tree⟩
@[simps] def gameAsTrees : Trees := ⟨A', gameTree hyp⟩
variable {hyp}
scoped notation "T" => (G.tree)
scoped notation "T'" => (gameTree hyp)
lemma gameTree_ne : [] ∈ T' := by simp [gameTree]
@[simp] lemma gameTree_concat (x : List A') (a : A') :
  x ++ [a] ∈ T' ↔ x ∈ T' ∧ ValidExt x a := by simp [gameTree]
lemma getTree_sub (x : T') :
  getTree x.val ≤ subAt G.tree (x.val.map Prod.fst) := by
  have ⟨x, h⟩ := x; induction' x using List.reverseRecOn with x a ih
  · simp
  · simp at h ⊢; obtain ⟨h, ⟨_, h2⟩⟩ := h; split_ifs at h2
    · obtain ⟨S, h2⟩ := h2; rw [h2, ← subAt_append]; apply le_trans S.1.subtree_sub
      gcongr; exact ih h
    · rcases h2 with h2 | h2
      · obtain ⟨y, h2⟩ := h2.of_concat; rw [h2, List.append_cons, ← subAt_append]
        apply pullSub_subAt
      · obtain ⟨S', h2⟩ := h2.of_concat; rw [h2, ← subAt_append]
        apply le_trans S'.1.subtree_sub
        gcongr; exact ih h
    · rw [h2, ← subAt_append]; gcongr; exact ih h
lemma getTree_ne_and_pruned (x : T') :
  [] ∈ getTree x.val ∧ IsPruned (getTree x.val) := by
  have ⟨x, h⟩ := x; induction' x using List.reverseRecOn with x a ih
  · exact ⟨hyp.nonempty, hyp.pruned⟩
  · simp at h ⊢; obtain ⟨h, ⟨h1, h2⟩⟩ := h; split_ifs at h2
    · obtain ⟨S, h2⟩ := h2; simpa [h2, h1] using S.subtree_isPruned ((ih h).2.sub _)
    · rcases h2 with h2 | h2
      · obtain ⟨⟨y, hy⟩, h2⟩ := h2.of_concat
        simpa [h2] using ⟨getTree_sub ⟨x, h⟩ hy, (hyp.pruned.sub _).pullSub y⟩
      · obtain ⟨S', h2⟩ := h2.of_concat; simpa [h2, h1] using S'.subtree_isPruned ((ih h).2.sub _)
    · simp [h2, h1, IsPruned.sub, ih h]

section
variable {x : T'} {h : x.val.length = 2 * k + 2}
namespace LosingCondition
variable (H : LosingCondition x.val h)
def y : getTree x.val where
  val := H.2.choose.val
  property := by
    obtain ⟨x, hx⟩ := x; rcases x.eq_nil_or_concat' with rfl | ⟨_, _, rfl⟩ <;> simp at h
    conv => lhs; rw [H.2.choose_spec]
    simpa using getTree_sub ⟨_, mem_of_append hx⟩
      (by simpa [- SetLike.coe_mem, h] using H.2.choose.prop)
lemma y_spec : getTree x.val
  = pullSub (subAt G.tree (x.val.map Prod.fst ++ H.y.val)) H.y.val := H.2.choose_spec
end LosingCondition
namespace WinningCondition
variable (H : WinningCondition x.val h)
def S : QuasiStrategy (subAt (getTree (x.val.take (2 * k + 1)))
  [x.val[2 * k + 1].1]) Player.one := H.2.choose
lemma S_spec : getTree x.val = H.S.1.subtree := H.2.choose_spec
end WinningCondition

variable (x h) in
lemma lose_or_win : LosingCondition x.val h ∨ WinningCondition x.val h := by
  let ⟨x, hx⟩ := x; rcases x.eq_nil_or_concat' with rfl | ⟨_, _, rfl⟩ <;> simp at h
  simp [gameTree, h] at hx; tauto
@[simp] lemma not_winning : ¬ WinningCondition x.val h ↔ LosingCondition x.val h := by
  constructor
  · have := lose_or_win x h; tauto
  · intro ⟨H, _⟩ ⟨H', _⟩
    rw [← Set.inter_eq_left, H, Eq.comm, ← Set.not_nonempty_iff_eq_empty,
      IsPruned.body_ne_iff_ne] at H'
    · apply H'; simp; exact (getTree_ne_and_pruned x).1
    · apply IsPruned.pullSub; exact (getTree_ne_and_pruned x).2
@[simp] lemma not_losing : ¬ LosingCondition x.val h ↔ WinningCondition x.val h := by
  rw [← not_iff_not, not_not, not_winning]
end

variable (hyp)
def treeHom : gameAsTrees hyp ⟶ oldAsTrees hyp where
  toFun x := ⟨x.val.map Prod.fst, by
    have h : [] ∈ subAt _ _ := getTree_sub x (getTree_ne_and_pruned x).1
    simpa using h⟩
  monotone' _ _ h := h.map Prod.fst
  h_length := by simp
scoped notation "π" => (treeHom hyp)
def pInvTreeHom_map (x : List A) : List A' := x.zipInitsMap (fun a y ↦ (a, (G.residual y).tree))
variable {hyp}
@[simp] lemma treeHom_val x : (π x).val = x.val.map Prod.fst := rfl
@[simp] lemma treeHom_body (x : body T') : ((bodyFunctor.map π) x).val = x.val.map Prod.fst := by
  ext n; apply Option.some_injective; rw [bodyMap_spec_res']
  show some (List.map Prod.fst (Stream'.take (n + 1) x.val))[n] = _
  simp
lemma T'_snd_small' (x : T') (h : x.val.length ≤ 2 * k) :
  getTree x.val = subAt G.tree (x.val.map Prod.fst) := by
  have ⟨x, hx⟩ := x
  induction' x using List.reverseRecOn with x a ih <;> simp at h ⊢
  simp (disch := omega) at hx
  rw [hx.2.2, ih hx.1 (by simp; omega), subAt_append]
lemma T'_snd_small {x a} (h : x ++ [a] ∈ T') (h' : x.length < 2 * k) :
  a.2 = (G.residual (x.map Prod.fst ++ [a.1])).tree := by
  simpa using T'_snd_small' ⟨_, h⟩ (by simpa using h')
@[simp] lemma pInvTreeHom_map_nil : pInvTreeHom_map hyp [] = [] := by simp [pInvTreeHom_map]
@[simp] lemma pInvTreeHom_map_concat (x : List A) (a : A) :
  pInvTreeHom_map hyp (x ++ [a])
  = pInvTreeHom_map hyp x ++ [⟨a, (G.residual (x ++ [a])).tree⟩] := by simp [pInvTreeHom_map]
@[simp, simp_lengths] lemma pInvTreeHom_map_len (x : List A) :
  (pInvTreeHom_map hyp x).length = x.length := by simp [pInvTreeHom_map]
@[simp] lemma getTree_pInvTreeHom_map (x : List A) :
  getTree (pInvTreeHom_map hyp x) = (G.residual x).tree := by
  rcases x.eq_nil_or_concat with rfl | ⟨_, _, rfl⟩ <;> simp
variable (hyp)
def pInvTreeHom : (Tree.res (2 * k)).obj ⟨_, T⟩ ⟶ (Tree.res (2 * k)).obj ⟨_, T'⟩ where
  toFun x := ⟨pInvTreeHom_map hyp x.val, by
    have ⟨x, h⟩ := x; induction' x using List.reverseRecOn with x a ih
    · simpa using ⟨gameTree_ne, by simp⟩
    · specialize ih (mem_of_append h)
      simp [res] at ih ⊢
      have : x.length < 2 * k := by
        simpa only [List.length_append, List.length_singleton] using h.2
      use ⟨ih.1, by simpa (disch := simp only [pInvTreeHom_map_len]; omega) using h.1⟩⟩
  monotone' x y h := h.zipInitsMap _ _ _
  h_length := by simp_rw [res_obj_fst, pInvTreeHom_map_len, implies_true]
@[simp] lemma pInvTreeHom_val (x : (Tree.res (2 * k)).obj ⟨_, T⟩) :
  (pInvTreeHom hyp x).val = pInvTreeHom_map hyp x.val := rfl
def treeHomRes : (Tree.res (2 * k)).obj ⟨_, T'⟩ ≅ (Tree.res (2 * k)).obj ⟨_, T⟩ where
  hom := (Tree.res (2 * k)).map π
  inv := pInvTreeHom hyp
  hom_inv_id := by
    ext1 ⟨x, h⟩; ext1
    --erw needed since defining T' as Tree instead of Trees
    simp_rw [trees_comp_apply, pInvTreeHom_val, res_val]
    erw [treeHom_val]; simp_rw [trees_id_apply]
    induction' x using List.reverseRecOn with x a ih
    · simp
    · simp_rw [res.val'_coe] at *
      simp_rw [List.map_append, List.map_cons, List.map_nil,
        pInvTreeHom_map_concat, ih (mem_of_append h)]
      show _ = _ ++ [(a.1, a.2)]; rw [T'_snd_small h.1 (by simpa using h.2)]
  inv_hom_id := by
    ext1 ⟨x, h⟩; ext1
    show List.map Prod.fst (pInvTreeHom_map hyp x) = x
    simp [pInvTreeHom_map, ← List.zipInitsMap_map]
instance treeHom_fixing : Tree.Fixing (2 * k) π := ⟨Iso.isIso_hom (treeHomRes hyp)⟩
@[simp] lemma pInv_treeHom_val x (h : x.val.length ≤ 2 * k) :
  (pInv π x).val = pInvTreeHom_map hyp x.val := by
  show _ = (res.val' (pInvTreeHom hyp ⟨x.val, ⟨x.prop, h⟩⟩)).val
  congr 1; apply Fixing.inj π _
  show _ = res.val' ((treeHomRes hyp).hom ((treeHomRes hyp).inv _))
  rw [cancel_pInv_right, trees_hom_inv_id_apply]; rfl

variable {hyp}
lemma gameTree_isPruned : IsPruned <| gameTree hyp := by
  intro ⟨x, hx⟩; obtain ⟨hne, hPr⟩ := (getTree_ne_and_pruned ⟨x, hx⟩)
  obtain ⟨a, ha⟩ := hPr ⟨[], hne⟩; dsimp at ha
  by_cases hlen : x.length = 2 * k + 1; swap
  use (a, subAt (getTree x) [a]); by_cases hlen' : x.length = 2 * k; swap
  · simpa [hx, ValidExt, hlen, hlen']
  · simp [hx, ValidExt, hlen', ha]
    use ⟨⊤, PreStrategy.top_isQuasi (hPr.sub _)⟩, PreStrategy.top_subtree.symm
  · simp only [ExtensionsAt, upA, nonempty_subtype, Prod.exists]; use a
    conv => rhs; intro b; rw [gameTree_concat]; simp [hlen, hx, ha]
    simp_rw [exists_or, LosingCondition.concat, WinningCondition.concat, exists_exists_and_eq]
    by_cases h : ∃ y : body (subAt (getTree x) [a]),
      x.map Prod.fst ++ [a] ++ₛ y.val ∉ Subtype.val '' G.payoff
    · left; have ⟨y, hy⟩ := h
      rw [← (Game.isClosed_image_payoff.mp hyp.closed).closure_eq,
        mem_closure_iff_nhds_basis (hasBasis_principalOpen' (2 * k + 1 + 1) _)] at hy
      simp at hy; obtain ⟨n, hn, hy⟩ := hy; obtain ⟨n, rfl⟩ := le_iff_exists_add.mp (Nat.add_one_le_iff.mpr hn)
      use body.take n y; simp_rw [pullSub_body, Set.image_image, ← Set.subset_empty_iff]
      rintro x ⟨⟨z, _, rfl⟩, ⟨⟨x', hx'⟩, hxp, rfl⟩⟩; apply hy _ hx' hxp; use z
      rw [← hlen, ← x.length_map Prod.fst, add_assoc, ← Stream'.append_take, add_comm, Stream'.take_succ]
      simp [Stream'.cons_append_stream]
    · right; use ⟨⊤, PreStrategy.top_isQuasi (hPr.sub _)⟩; simpa [Set.subset_def] using h

variable (hyp) in
@[simps] def game : Game A' where
  tree := T'
  payoff := (bodyFunctor.map π)⁻¹' G.payoff
scoped notation "G'" => (game hyp)
lemma getTree_eq' (x : List A') (h : x ∈ T') : getTree x
  = subAt (getTree (x.take (2 * k + 2))) ((x.drop (2 * k + 2)).map Prod.fst) := by
  rcases le_or_gt x.length (2 * k + 2) with h | h
  · simp [List.take_of_length_le h, List.drop_eq_nil_iff.mpr h]
  · have hex : ∃ y z, x = y ++ z ∧ y.length = 2 * k + 2 :=
      ⟨x.take (2 * k + 2), x.drop (2 * k + 2), by simpa using h.le⟩
    obtain ⟨x, y, rfl, hxl⟩ := hex; clear h
    induction' y using List.reverseRecOn with y a ih
    · simp [← hxl]
    · specialize ih (mem_of_append (by simpa))
      simp [← hxl, ← subAt_append] at ih ⊢; rw [← ih, ← List.append_assoc, getTree_concat]
      simp [← List.append_assoc] at h; rw [validExt_long (by simp; omega)] at h; exact h.2.2
lemma getTree_eq (x : T') : getTree x.val
  = subAt (getTree (x.val.take (2 * k + 2))) ((x.val.drop (2 * k + 2)).map Prod.fst) :=
  getTree_eq' x.val x.prop
lemma mem_getTree (x : T') : x.val.map Prod.fst ∈
  pullSub (getTree (x.val.take (2 * k + 2))) ((x.val.take (2 * k + 2)).map Prod.fst) := by
  have h := by simpa [getTree_eq] using (getTree_ne_and_pruned x).1
  constructor
  · simp [List.prefix_take_iff, List.take_prefix]
  · simp at h ⊢; rcases le_or_gt x.val.length (2 * k + 2) with hl | hl
    · simp [hl]; rw [List.drop_eq_nil_of_le (by simp)]; exact mem_of_append h
    · simpa [hl.le]

lemma wins_iff_answer (x : body (G').tree) :
  x ∈ (G').payoff ↔ WinningCondition (x.val.take (2 * k + 2)) (by simp) := by
  have hmem : (bodyFunctor.map π x).val ∈ ((x.val.take (2 * k + 2)).map Prod.fst ++ₛ ·)
    '' body (getTree (x.val.take (2 * k + 2))) := by
    use (x.val.drop (2 * k + 2)).map Prod.fst
    simp [← Stream'.map_append_stream, - Function.iterate_succ]
    apply mem_body_of_take 0; intro n _
    simp_rw [← Stream'.map_take, Stream'.take_drop, List.map_drop]
    simpa using (mem_getTree (body.take (2 * k + 2 + n) x)).2
  constructor <;> intro h
  · apply (not_losing (x := body.take (2 * k + 2) x)).mp
    intro ⟨h', _⟩; rw [← Set.subset_empty_iff] at h'
    exact h' (a := (bodyFunctor.map π x).val) ⟨by simpa using hmem, by simpa [- treeHom_body]⟩
  · simp; rw [← Subtype.val_injective.mem_set_image]; exact h.1 (by simpa using hmem)
instance : TopologicalSpace A' := ⊥
instance : DiscreteTopology A' where eq_bot := rfl
lemma payoff_clopen : IsClopen (G').payoff := by
  let f : (Stream' A') → Bool := (fun x ↦ ∃ h, WinningCondition x h) ∘ Stream'.take (2 * k + 2)
  suffices Continuous f by
    convert ((isClopen_discrete {true}).preimage this).preimage continuous_subtype_val
    ext; simp [- game_payoff, - game_tree, wins_iff_answer, f]
  --TODO generalize, how to phrase?
  let _ : TopologicalSpace (List A') := ⊥
  have : DiscreteTopology (List A') := ⟨rfl⟩
  apply continuous_bot.comp
  rw [(isTopologicalBasis_singletons _).continuous_iff]
  simp; intro x; by_cases h : x.length = 2 * k + 2
  · convert principalOpen_isOpen x; ext; simp [principalOpen_iff_restrict, h, Eq.comm] --would (a = b <-> b = c) <-> (a = c) be a good simp lemma?
  · convert isOpen_empty; rw [← Set.subset_empty_iff]; intro x hx
    apply h; simpa using congr_arg List.length hx.symm


lemma T'_snd_medium' (x : T') (h : x.val.length = 2 * k + 1) :
  ∃ S : QuasiStrategy (G.residual (x.val.map Prod.fst)).tree Player.one,
  getTree x.val = S.1.subtree := by
  have ⟨x, hx⟩ := x; rcases x.eq_nil_or_concat' with rfl | ⟨x, a, rfl⟩ <;> simp at h
  simp [ValidExt, h] at hx; convert hx.2.2
  simp_rw [Game.residual_tree, getTree_concat]
  rw [T'_snd_small' ⟨x, hx.1⟩ (by simp [h]), subAt_append, List.map_append, List.map_singleton]
@[simp] lemma treeHom_extensions_val {x : gameAsTrees hyp} (a : ExtensionsAt x)
  {y : oldAsTrees hyp} (h : π x = y) :
  (ExtensionsAt.map π h a).val = a.val.1 := by
  have : (ExtensionsAt.map π h a).val'[x.val.length]
    = (a.val'.map (α := A') Prod.fst)[x.val.length] := by congr; simp
  conv at this => rhs; simp
  rwa [(ExtensionsAt.map π h a).val'_get_last_of_eq (by simp [← h])] at this
lemma extensionsAt_ext_fst {x : (G').tree} (a b : ExtensionsAt x)
  (hx : 2 * k + 2 ≤ x.val.length) (h : a.val.1 = b.val.1) : a = b := by
  ext; apply Prod.ext h
  have ha := a.prop; have hb := b.prop; simp [hx] at ha hb
  rw [ha.2, hb.2, h]

lemma getTree_lost
  {x : (G').tree} (y : (G').tree) (h : x.val <+: y.val) (hxl : x.val.length = 2 * k + 2) --TODO synth le fails since update
  (hL : G.WonPosition (y.val.map Prod.fst) (Player.one.residual y.val)) :
  LosingCondition (hyp := hyp) x hxl := by
  apply not_winning.mp; intro hW
  simp (config := {contextual := true}) [Game.wonPosition_iff_disjoint, Player.residual] at hL
  obtain ⟨a, ha1, ha2⟩ := isPruned_iff_principalOpen_ne.mp gameTree_isPruned y
  refine Set.eq_empty_iff_forall_notMem.mp hL ((bodyFunctor.map π ⟨a, ha2⟩).val) ⟨?_, hW.1 ?_⟩
  · simp [principalOpen_iff_restrict, ← Stream'.map_take]; congr; rwa [← principalOpen_iff_restrict]
  · simp; use (a.map Prod.fst).drop (2 * k + 2)
    have hax : x.val = a.take (2 * k + 2) := by
      rw [(principalOpen_iff_restrict _ _).mp (principalOpen_mono h ha1)]; simp [hxl]
    constructor
    · apply mem_body_of_take 0; intro n _; rw [Stream'.take_drop]
      simpa [hax, Stream'.map_take] using (mem_getTree ⟨a.take (2 * k + 2 + n), take_mem_body ha2 _⟩).2
    · rw [hax, Stream'.map_take, Stream'.append_take_drop]
lemma LosingCondition.not_lost_short {x : (G').tree} (hxl : 2 * k + 2 ≤ x.val.length)
  (H : LosingCondition (Tree.take (2 * k + 2) x).val (by simpa))
  (hnL : ¬ G.WonPosition (x.val.map Prod.fst) (Player.one.residual x.val)) :
  x.val.length + 1 ≤ 2 * k + 2 + H.y.val.length := by
  by_contra hlen; apply hnL
  have hx := mem_getTree x; erw [H.y_spec] at hx
  rw [pullSub_append, mem_pullSub_long (by simpa [hxl] using hlen)] at hx
  obtain ⟨z, _, hze⟩ := hx; have hW := H.1
  simp_rw [H.y_spec, pullSub_append, pullSub_body, subAt_body] at hW
  have := Game.WonPosition.extend z (G := G) (p := Player.one.residual (x.val.map Prod.fst ++ z))
    (x := (x.val.map Prod.fst).take (2 * k + 2) ++ H.y.val) (by --TODO extract lemmas
    rw [Game.wonPosition_iff_disjoint]
    simp_rw [Set.image_preimage_eq_range_inter, Set.inter_assoc,
      Set.image_val_inter_self_right_eq_coe, take_coe, List.map_take] at hW
    convert hW using 3; convert Player.payoff_zero; synth_isPosition)
  rw [← List.map_take, ← hze] at this; convert this using 1; synth_isPosition
lemma extensionsAt_eq_of_lost
  {x : (G').tree} (y : (G').tree) (h : x.val <+: y.val) (hxl : 2 * k + 2 ≤ x.val.length)
  (hnL : ¬ G.WonPosition (x.val.map Prod.fst) (Player.one.residual x.val))
  (hL : G.WonPosition (y.val.map Prod.fst) (Player.one.residual y.val))
  {a b : ExtensionsAt x} : a = b := by
  let H := getTree_lost y (x := Tree.take (2 * k + 2) x)
    ((x.val.take_prefix _).trans h) (by simpa) hL
  have hlen := H.not_lost_short hxl hnL
  apply extensionsAt_ext_fst _ _ hxl
  have ha := mem_getTree a.valT'; have hb := mem_getTree b.valT'
  have Hys := H.y_spec; simp at Hys
  simp (disch := omega) [ExtensionsAt.val', List.take_append_of_le_length, Hys] at ha hb
  rw [mem_pullSub_short (by simpa [hxl])] at ha hb
  rcases List.prefix_or_prefix_of_prefix ha.1 hb.1 with h | h <;> [skip; symm] <;>
    simpa using h.eq_of_length (by simp)

end
end GaleStewartGame.BorelDet


==> anc/lean-formalization/deps/borel_det/BorelDet/Proof/covering_lim.lean <==
import BorelDet.Proof.covering

namespace GaleStewartGame
open Classical CategoryTheory
open Descriptive Tree
namespace Covering

noncomputable section
variable {p : Player} {F : ℕᵒᵖ ⥤ PTrees} {K k m n m' n' : ℕ}
  (hF : ∀ k, Fixing (K + k) (F.map (homOfLE k.le_succ).op))

include hF in lemma transition_fixing_full {m n} (h : m ≤ n) :
  Fixing (K + m) (F.map (homOfLE h).op) := by
  obtain ⟨k, rfl⟩ := le_iff_exists_add.mp h
  rw [← recComp.functor]; apply recComp_induction _ (fun _ ↦ fixing_id _ _)
    (fun _ _ ↦ fixing_comp _ _ _) _ _ _ (fun n ↦ fixing_mon _ (hF (m + n)) (by omega))
include hF in lemma transition_fixing {m n} (h : m ≤ n) :
  Fixing m (F.map (homOfLE h).op) := by
  apply fixing_mon; apply transition_fixing_full hF h; omega
abbrev limConePt : PTrees := ⟨(limCone (F ⋙ PTreeForget)).pt, by
  constructor; apply lim_isPruned
  pick_goal 3; apply lim_ne
  all_goals simp only [Functor.comp_obj, pTrees_ne, pTrees_isPruned, forall_const, PTreeForget]
  all_goals intro n; exact (hF n).1.mon (by omega)⟩
abbrev limCone_π_map n : (limConePt hF).1 ⟶ (F.obj (Opposite.op n)).1 :=
  (limCone (F ⋙ PTreeForget)).π.app ⟨n⟩
lemma limCone_π_map_nat {n m : ℕ} (h : n ≤ m) :
  limCone_π_map hF m ≫ (F.map (homOfLE h).op).toHom = limCone_π_map hF n :=
  ((limCone (F ⋙ PTreeForget)).π.naturality (homOfLE h).op).symm
instance limCone_π_fixing_full k : Tree.Fixing (K + k) (limCone_π_map hF k) :=
  proj_fixing (F ⋙ PTreeForget) K (fun n ↦ (hF n).1) k

open ResStrategy
@[simp] lemma fromMap_comp' k {S T U : Trees} (f : S ⟶ T) (g : T ⟶ U)
  (hf : Tree.Fixing k f) (hg : Tree.Fixing k g)
  (S' : ResStrategy S p k) :
  (fromMap (f ≫ g)) S' = (fromMap g hg) ((fromMap f hf) S') := by
  ext1 x _ hl; apply ExtensionsAt.ext_valT'
  simp_rw [fromMap, ExtensionsAt.map_valT', trees_comp_apply, ← pInv_comp']
def limCone_str n : PTreesS.mk (limConePt hF) ⟶ PTreesS.mk (F.obj (Opposite.op n)) where
  toFun := fun p m S ↦
    (F.map (homOfLE (by simp)).op).str.toFun p m
      (S.fromMap (limCone_π_map hF (m ⊔ n)))
  con := by
    intro p k m h S
    have ineq : m ⊔ n ≤ k ⊔ n := sup_le_sup_right h n
    have hsp : homOfLE (by simp : n ≤ k ⊔ n) = homOfLE (by simp) ≫ homOfLE ineq := by
      apply Subsingleton.elim
    simp_rw [LvlStratHom.con, hsp, op_comp, Functor.map_comp, comp_covering_str_apply,
      ResStrategy.res_fromMap, ← limCone_π_map_nat hF ineq]
    rw [fromMap_comp', fixing_snd_mon (by simp : m ≤ m ⊔ n) _ (transition_fixing hF ineq)]
lemma limCone_str_nat {n m : ℕ} (h : n ≤ m) :
  limCone_str hF m ≫ (F.map (homOfLE h).op).str = limCone_str hF n := by
  ext p k S x hx hl; simp
  have ineq : k ⊔ n ≤ k ⊔ m := sup_le_sup_left h k
  have hFm : F.map (homOfLE (by simp)).op ≫ F.map (homOfLE h).op
    = F.map (homOfLE ineq).op ≫ F.map (homOfLE (by simp)).op := by
    simp_rw [← F.map_comp]; congr! 1
  simp_rw [limCone_str, ← comp_covering_str_apply]
  rw [hFm, comp_covering_str_apply, fixing_snd_mon
    (by simp) _ (transition_fixing hF ineq), ← ResStrategy.fromMap_comp']
  simp_rw [limCone_π_map_nat]

lemma cast_limCone_str {m m' : ℕ} (h : m' = m)
  (hi : Tree.Fixing k (limCone_π_map hF m) := by as_aux_lemma => synth_fixing) {S} :
  ((F.map (homOfLE h.le).op).str.toFun p k) ((ResStrategy.fromMap (limCone_π_map hF m)) S)
    = ResStrategy.fromMap (f := limCone_π_map hF m') (h := by subst h; exact hi) S
    := by subst h; simp

lemma limCone_str_large S n x hx hl (h : k ≤ n) :
  (((limCone_str hF n).toFun p k S) (limCone_π_map hF n x)
    (by as_aux_lemma => synth_isPosition) (by simpa only [LenHom.h_length_simp])).valT'
  --no as_aux_lemma => causes problems after proof, so misunderstood def
  = limCone_π_map hF n (S x hx hl).valT' := by
  rw [limCone_str, cast_limCone_str hF (by simp [h]), ResStrategy.fromMap_valT']

def covering_lift_bodySystem {T U : PTrees} (f : T ⟶ U) (y : bodySystem.obj U.1)
  (S : StrategySystem T.1 p) (yc : consistent y (((LvlStratHom.system p).map f.str S))) :=
  ((bodyLiftExists_iff_system _ _).mp f.h_body _ yc).choose
lemma covering_lift_bodySystem_spec1 {T U : PTrees} (f : T ⟶ U) (y : bodySystem.obj U.1)
  (S : StrategySystem T.1 p) (yc : consistent y (((LvlStratHom.system p).map f.str S))) :
  consistent (covering_lift_bodySystem f y S yc) S :=
  ((bodyLiftExists_iff_system _ _).mp f.h_body _ yc).choose_spec.1
lemma covering_lift_bodySystem_spec2 {T U : PTrees} (f : T ⟶ U) (y : bodySystem.obj U.1)
  (S : StrategySystem T.1 p) (yc : consistent y (((LvlStratHom.system p).map f.str S))) :
  bodySystem.map f.toHom (covering_lift_bodySystem f y S yc) = y :=
  ((bodyLiftExists_iff_system _ _).mp f.h_body _ yc).choose_spec.2

lemma ineq_rec n k : n ⊔ k ≤ n ⊔ (k + 1) := by apply sup_le_sup_left; simp
def map_ineq_rec n k := F.map (homOfLE (ineq_rec n k)).op
def limCone_body_lifts (S : (LvlStratHom.system p).obj ⟨limConePt hF⟩)
  (y : bodySystem.obj (F.obj (Opposite.op (n ⊔ 0))).1)
  (yc : consistent y ((LvlStratHom.system p).map (limCone_str hF (n ⊔ 0)) S)) :
    ∀ k, Σ' (y : bodySystem.obj (F.obj (Opposite.op (n ⊔ k))).1),
    consistent y ((LvlStratHom.system p).map (limCone_str hF (n ⊔ k)) S)
  | 0 => ⟨y, yc⟩
  | k + 1 =>
    let ih := limCone_body_lifts S y yc k
    let S' := (LvlStratHom.system p).map (limCone_str hF (n ⊔ (k + 1))) S
    have yc' := by simpa only [← limCone_str_nat hF (ineq_rec n k)] using ih.2
    ⟨covering_lift_bodySystem (map_ineq_rec n k) ih.1 S' yc',
    covering_lift_bodySystem_spec1 (map_ineq_rec n k) ih.1 S' yc'⟩
lemma limCone_body_is_lift (S : (LvlStratHom.system p).obj ⟨limConePt hF⟩)
  (y : bodySystem.obj (F.obj (Opposite.op (n ⊔ 0))).1)
  (yc : consistent y ((LvlStratHom.system p).map (limCone_str hF (n ⊔ 0)) S)) k m :
  (resEq m).map (map_ineq_rec n k).toHom ((limCone_body_lifts hF S y yc (k + 1)).1.res m)
  = (limCone_body_lifts hF S y yc k).1.res m := by
  let ih := limCone_body_lifts hF S y yc k
  let S' := (LvlStratHom.system p).map (limCone_str hF (n ⊔ (k + 1))) S
  have yc' := by simpa only [← limCone_str_nat hF (ineq_rec n k)] using ih.2
  have hs := covering_lift_bodySystem_spec2 (map_ineq_rec n k) ih.1 S' yc'
  simp_rw [limCone_body_lifts]
  rw [← (congr_arg BodySystemObj.res hs)]; rfl

def limCone_body_system (S : (LvlStratHom.system p).obj ⟨limConePt hF⟩)
  (y : bodySystem.obj (F.obj (Opposite.op (n ⊔ 0))).1)
  (yc : consistent y ((LvlStratHom.system p).map (limCone_str hF (n ⊔ 0)) S)) :
  bodySystem.obj (limConePt hF).1 where
    res := fun k ↦
      have : Tree.Fixing k (limCone_π_map hF (n ⊔ k)) := by synth_fixing
      inv ((resEq k).map (limCone_π_map hF (n ⊔ k)))
      ((limCone_body_lifts hF S _ yc k).1.res k)
    con := by
      intro k; simp only [Set.mem_setOf_eq]; rw [← limCone_body_is_lift]
      have hnat := congr_arg (resEq k).map <| limCone_π_map_nat hF (ineq_rec n k)
      simp_rw [Functor.map_comp] at hnat
      have htr : Tree.Fixing (k + 1) (limCone_π_map hF (n ⊔ (k + 1))) := by synth_fixing
      have : Tree.Fixing k (limCone_π_map hF (n ⊔ (k + 1))) := by synth_fixing
      have : Tree.Fixing k (limCone_π_map hF (n ⊔ k)) := by synth_fixing
      rw [map_ineq_rec, iso_cancel_comp _ _ _ _ hnat]
      simp_rw [List.prefix_iff_eq_take, resEq_len]
      simp_rw [inv_val_eq_pInv_val', inv_val_eq_pInv_val' _ _ htr] --regression, in particular previous
      simp_rw [← take_apply_pInv_val]
      congr; simp_rw [bodySystem_take]
      simp only [le_add_iff_nonneg_right, zero_le, inf_of_le_right]

lemma consistent_cast {S T : Trees} (h : S = T)
  {S' : StrategySystem S p} {S'' : StrategySystem T p} (h' : HEq S' S'')
  (y : BodySystemObj S) (hc : consistent y S') :
  consistent (cast (by rw [h]) y) S'' := by
  subst h h'; exact hc
lemma cancel_resEq_inv_cast {m n} (h : n = m) (h' : k ≤ m) (x : (resEq k).obj _) :
  have : FixingEq k (limCone_π_map hF n) := by
    subst h; exact fixingEq_of_fixing (h := by synth_fixing)
  ((resEq k).map (limCone_π_map hF m)) (inv ((resEq k).map (limCone_π_map hF n)) x)
  = cast (by simp [h]) x := by
    subst h
    have : FixingEq k (limCone_π_map hF n) := fixingEq_of_fixing (h := by synth_fixing)
    apply cancel_inv_right_types
lemma cancel_pInv_cast {m n} (h : m = n) x [Tree.Fixing x.val.length (limCone_π_map hF n)] :
  (limCone_π_map hF m (pInv (limCone_π_map hF n) x)) = cast (by simp [h]) x :=
  by subst h; simp
lemma cast_lifts' {m n} (h : m = n) {S : (LvlStratHom.system p).obj ⟨limConePt hF⟩} {y} hy :
  (⟨((limCone_body_lifts hF S y hy n).1.res m).val, by apply resEq_mem⟩ :
    (F.obj (Opposite.op (k ⊔ n))).1)
  = ⟨((limCone_body_lifts hF S y hy n).1.res n).val, by apply resEq_mem⟩ :=
  by subst h; rfl

lemma take_apply_val_resEq {S T} (f : S ⟶ T) (k n : ℕ) (x : (resEq k).obj S) :
  (f ⟨x.val.take n, take_mem (resEq.val' x)⟩).val = (f (resEq.val' x)).val.take n :=
  by apply take_apply_val (x := resEq.val' x)

lemma limCone_body_consistent (S : (LvlStratHom.system p).obj ⟨limConePt hF⟩)
    (y : bodySystem.obj (F.obj (Opposite.op (n ⊔ 0))).1)
    (yc : consistent y ((LvlStratHom.system p).map (limCone_str hF (n ⊔ 0)) S)) :
    consistent (limCone_body_system hF S y yc) S := by
  intro x hp hc; rw [BodySystemObj.bodySystem_contains_iff']
  apply Tree.Fixing.inj (limCone_π_map hF (n ⊔ (x.val.length + 1))) _
  unfold resEq.val'
  rw [← limCone_str_large (h := by simp_rw [le_sup_iff, le_add_iff_nonneg_right, zero_le, or_true])]
  simp only [limCone_body_system, ExtensionsAt.valT'_coe, ExtensionsAt.val'_length]
  have : Tree.Fixing (x.val.length + 1) (limCone_π_map hF (n ⊔ (x.val.length + 1))) := by synth_fixing --regression
  simp_rw [inv_val_eq_pInv_val', Subtype.coe_eta, cancel_pInv_right]
  have h :=
    ((limCone_body_lifts hF S _ yc) (x.val.length + 1)).2
      ((limCone_π_map hF (n ⊔ (x.val.length + 1))) x) (by simpa only [IsPosition.iff_lenHom])
      (by
        rw [BodySystemObj.bodySystem_contains_iff] at hc ⊢
        rw [hc.map (limCone_π_map hF (n ⊔ (x.val.length + 1)))]
        ext1
        simp_rw [bodySystem, resEq.val'_coe, resEq_map, LenHom.h_length_simp, resEq_len,
          ← bodySystem_take' _ (by omega : x.val.length ≤ x.val.length + 1), take_apply_val_resEq,
          limCone_body_system, inv_val'_eq_pInv', cancel_pInv_right, resEq.val'_coe])
  rw [BodySystemObj.bodySystem_contains_iff'] at h
  simp_rw [BodySystemObj.containsTree] at h; unfold resEq.val' at h ⊢
  simp_rw [ExtensionsAt.valT'_coe, ExtensionsAt.val'_length,
    LenHom.h_length_simp] at h
  rw [cast_lifts' _ rfl] at h
  rw [← h]; dsimp only [LvlStratHom.system]

lemma cast_apply_F (h : n ≤ m) (hn : n = n') (x : (resEq k).obj (F.obj (Opposite.op m)).1)
  hpr2 (hpr1: (x : (resEq k).obj (F.obj (Opposite.op m)).1).val ∈ (F.obj (Opposite.op m)).1.2) :
  ((F.map (homOfLE h).op).toHom
    ⟨(x : (resEq k).obj (F.obj (Opposite.op m)).1).val, hpr1⟩: (F.obj (Opposite.op n)).1).val
    = cast (by subst hn; rfl) ((F.map
      (homOfLE (by subst hn; exact h)).op).toHom ⟨x.val, hpr2⟩: (F.obj (Opposite.op n')).1).val := by
  subst hn; rfl
lemma lifts_cast_lifts (hm : m = m') (hn : n = n') (y : bodySystem.obj (F.obj (Opposite.op m)).1) :
  cast (by rw [hm]) ((cast (by rw [hm]) y : bodySystem.obj (F.obj (Opposite.op m')).1).res n).val
  = (y.res n').val := by subst hm hn; rfl

lemma limCone_body_is_lift' (S : (LvlStratHom.system p).obj ⟨limConePt hF⟩)
  (y : bodySystem.obj (F.obj (Opposite.op (n ⊔ 0))).1)
  (yc : consistent y ((LvlStratHom.system p).map (limCone_str hF (n ⊔ 0)) S)) k m :
  ((map_ineq_rec n k).toHom
    (resEq.val' ((limCone_body_lifts hF S y yc (k + 1)).1.res m)))
  = resEq.val' ((limCone_body_lifts hF S y yc k).1.res m) := by
  ext1; apply congr_arg Subtype.val (limCone_body_is_lift hF S y yc k m)
lemma limCone_body_is_lift_fin (S : (LvlStratHom.system p).obj ⟨limConePt hF⟩)
  (y : bodySystem.obj (F.obj (Opposite.op (n ⊔ 0))).1)
  (yc : consistent y ((LvlStratHom.system p).map (limCone_str hF (n ⊔ 0)) S)) k m :
  ((F.map (homOfLE (by simp)).op).toHom
    (resEq.val' ((limCone_body_lifts hF S y yc k).1.res m))).val
  = (y.res m).val := by
  show _ = (resEq.val' (y.res m)).val; congr 1
  induction' k with k ih
  · simp [limCone_body_lifts]
  · have h : F.map (homOfLE (by simp)).op
      = map_ineq_rec n k ≫ F.map (homOfLE (by simp : n ⊔ 0 ≤ n ⊔ k)).op := by
      rw [map_ineq_rec, ← Functor.map_comp]; congr
    rwa [h, comp_covering_toHom, trees_comp_apply, limCone_body_is_lift']

lemma limCone_body_system_lift (S : (LvlStratHom.system p).obj ⟨limConePt hF⟩)
  (y : bodySystem.obj (F.obj (Opposite.op n)).1)
  (yc : consistent (cast (by simp) y) ((LvlStratHom.system p).map (limCone_str hF (n ⊔ 0)) S)) :
  bodySystem.map (limCone_π_map hF n) (limCone_body_system hF S _ yc) = y := by
  dsimp; ext k
  rw [← bodySystem_take' y (by simp : k ≤ n ⊔ k), limCone_body_system, bodySystem_take_val,
    inf_of_le_right (by apply le_sup_right), ← limCone_π_map_nat hF (by simp : n ≤ n ⊔ k)]
  simp_rw [bodySystem, FunctorToTypes.map_comp_apply, cancel_inv_right_types, resEq_map]
  erw [cast_apply_F (n := n) (n' := n ⊔ 0), limCone_body_is_lift_fin, lifts_cast_lifts] <;> simp
  apply resEq_mem

def limCone_π n : limConePt hF ⟶ F.obj (Opposite.op n) where
  toHom := limCone_π_map hF n
  str := limCone_str hF n
  h_body := by
    have : ∀ k, FixingEq k (limCone_π_map hF (n ⊔ k)) :=
      fun k ↦ (fixing_iff_fixingEq (n ⊔ k) _).mp (by synth_fixing) k (by simp)
    rw [bodyLiftExists_iff_system]
    intro p S y yc
    have yc' : consistent (cast (by simp) y : bodySystem.obj (F.obj (Opposite.op (n ⊔ 0))).1)
      ((LvlStratHom.system p).map (limCone_str hF (n ⊔ 0)) S) :=
      consistent_cast (by simp) (by congr! <;> simp) y yc
    use limCone_body_system hF S _ yc'
    exact ⟨limCone_body_consistent hF S _ yc', limCone_body_system_lift hF S _ yc'⟩
def limCone : Limits.Cone F where
  pt := limConePt hF
  π := {
    app := fun ⟨n⟩ ↦ limCone_π hF n
    naturality := fun ⦃_ _⦄ f ↦
      Covering.ext ((Tree.limCone _).π.naturality f) ((limCone_str_nat hF _).symm)
  }
lemma limCone_fixing n : Fixing (K + n) ((limCone hF).π.app (Opposite.op n)) := by
  use limCone_π_fixing_full hF n; intro p; ext S
  simp_rw [limCone, limCone_π, limCone_str,
    (transition_fixing_full hF (by simp : n ≤ (K + n) ⊔ n)).2 p,
    ← ResStrategy.fromMap_comp', limCone_π_map_nat]

end
end GaleStewartGame.Covering


==> anc/lean-formalization/deps/borel_det/BorelDet/Proof/win_asap.lean <==
import BorelDet.Game.gale_stewart

lemma choose_eq {α : Type*} {p q : α → Prop} (hpq : ∀ a, p a ↔ q a) (h : ∃ a, p a) :
  h.choose = (by simpa [hpq] using h : ∃ a, q a).choose := by
  have : p = q := funext fun x ↦ propext (hpq x)
  subst this; rfl
universe u in
lemma choose_eq' {α β : Type u} {p : α → Prop} {q : β → Prop} (hab : α = β)
  (hpq : ∀ a, p a ↔ q (cast hab a)) (h : ∃ a, p a) :
  HEq h.choose (by subst hab; simpa [hpq] using h : ∃ b, q b).choose := by
  subst hab; apply heq_of_eq; apply choose_eq hpq

namespace GaleStewartGame.PreStrategy
open Classical Descriptive
open Stream'.Discrete Tree Game

noncomputable section
variable {A : Type*} (G : Game A) (p : Player)
/-- whether there exists a prefix of `x` that is a winning position for `p` -/
def WinningPrefix (x : List A) := ∃ (n : ℕ),
  (G.residual (x.take n)).ExistsWinning (p.residual (x.take n))
lemma winningPrefix_of_notMem {x} (h : x ∉ G.tree) : WinningPrefix G p x := by
  use x.length; simpa [residual_notMem G x h] using existsWinning_empty
variable {G p}
lemma _root_.GaleStewartGame.Game.WinningPosition.winningPrefix {x} (h : WinningPosition G x p) :
  WinningPrefix G (p.residual x) x := ⟨x.length, by simpa⟩
namespace WinningPrefix
lemma mem_defensiveQuasi (x : G.tree) (h : ¬ WinningPrefix G p.swap x.val) hpr :
  x.val ∈ (defensiveQuasi G p hpr).1.subtree := by
  apply subtree_induction (S := ⊤) (by simp)
  intro n hn hx hp _; simp [defensiveQuasi, tryAndElse, defensivePre, preserveProp, ExtensionsAt.val']
  intro _ hW; apply h; use n + 1; convert hW; synth_isPosition
lemma winningPrefix_of_residual {x y : List A}
  (hW : WinningPrefix (G.residual x) p y) :
  WinningPrefix G (p.residual x) (x ++ y) := by
  obtain ⟨n, hW⟩ := hW; use x.length + n
  convert hW using 1
  · simp_rw [List.take_length_add_append, residual_append]
  · synth_isPosition
section
variable {x : List A} (h : WinningPrefix G p x)

/-- the length of the shortest prefix of `x` that is winning for `p` -/
def num := Nat.find h
lemma num_spec : (G.residual (x.take h.num)).ExistsWinning (p.residual (x.take h.num)) :=
  Nat.find_spec h
@[simp] lemma num_le_length : h.num ≤ x.length := by
  rw [← _root_.not_imp_self (a := _ ≤ _)] --change after update
  intro hn; apply Nat.find_le
  have h' := h.num_spec; unfold WinningPrefix at h'
  rwa [List.take_of_length_le] at * <;> omega
--the choices of Exists.choose here just depend on x|n, not x
lemma take_num {y} : (x ++ y).take h.num = x.take h.num := by simp
lemma extend (y : List A) (h : WinningPrefix G p x) : WinningPrefix G p (x ++ y) :=
  ⟨h.num, by simpa [take_num] using h.num_spec⟩
lemma of_take {n} (h : WinningPrefix G p (x.take n)) : WinningPrefix G p x := by
  simpa using h.extend (x.drop n)
lemma of_prefix {y} (xy : x <+: y) (h : WinningPrefix G p x) : WinningPrefix G p y := by
  obtain ⟨z, rfl⟩ := xy; exact h.extend z
lemma of_prefix' {G' p' y} (xy : x <+: y) (hG : G = G') (hp : p = p')
  (h : WinningPrefix G p x) : WinningPrefix G' p' y := by
  subst hG hp; exact h.of_prefix xy

lemma extend_num y : (h.extend y).num = h.num := by
  apply le_antisymm <| Nat.find_le <| by simpa [take_num] using h.num_spec
  by_contra h'; rw [Nat.le_find_iff] at h'; push_neg at h'; obtain ⟨m, hmn, hm⟩ := h'
  rw [List.take_append_of_le_length (hmn.le.trans h.num_le_length)] at hm
  rw [num, Nat.lt_find_iff] at hmn; exact hmn m le_rfl hm
lemma prefix_num {G' p' y} (xy : x <+: y) (hG : G = G') (hp : p = p') :
  (h.of_prefix' xy hG hp).num = h.num := by
  subst hG hp; obtain ⟨z, rfl⟩ := xy; exact h.extend_num z
end

variable {x : List A} (h : WinningPrefix G p x)
/-- the winning strategy chosen for the shortest winning prefix of `x` -/
def strat := h.num_spec.choose
lemma strat_winning : h.strat.pre.IsWinning := h.num_spec.choose_spec

lemma extracted_1 {G : Game A} {p : Player} {x : List A} (h : WinningPrefix G p x) {y : List A} :
  Strategy (G.residual ((x ++ y).take (h.extend y).num)).tree
    (p.residual ((x ++ y).take (h.extend y).num)) =
  Strategy (G.residual (x.take h.num)).tree
    (p.residual (x.take h.num)) := by
  rw [h.extend_num, h.take_num]
lemma extracted_2 {G : Game A} {p : Player} {x : List A} (h : WinningPrefix G p x) {y : List A}
  (a : Strategy (G.residual ((x ++ y).take (h.extend y).num)).tree
    (p.residual ((x ++ y).take (h.extend y).num))) :
  a.pre.IsWinning ↔ (cast h.extracted_1 a).pre.IsWinning := by
  congr! 1; rw [h.extend_num, h.take_num]; congr! 1; rw [h.extend_num, h.take_num]
  congr!; symm; apply cast_heq
lemma extend_strat y : HEq (h.extend y).strat h.strat :=
  choose_eq' --even explicit arguments do not help with performance
    (α := Strategy (G.residual ((x ++ y).take (h.extend y).num)).tree
      (p.residual ((x ++ y).take (h.extend y).num)))
    (β := Strategy (G.residual (x.take h.num)).tree (p.residual (x.take h.num)))
    (@extracted_1 A G p x h y) (@extracted_2 A G p x h y)
    (@Nat.find_spec (fun n ↦ ExistsWinning (G.residual ((x ++ y).take n))
    (p.residual ((x ++ y).take n))) (fun _ ↦ Classical.propDecidable _) (extend y h))

lemma extend_strat_subtree y : (h.extend y).strat.pre.subtree = h.strat.pre.subtree := by
  congr! 2 <;> try rw [h.extend_num, h.take_num]
  apply extend_strat
lemma prefix_strat_subtree {G' p' y} (xy : x <+: y) (hG : G = G') (hp : p = p') :
  (h.of_prefix' xy hG hp).strat.pre.subtree = h.strat.pre.subtree := by
  subst hG hp; obtain ⟨z, rfl⟩ := xy; exact h.extend_strat_subtree z
lemma strat_eval_val_congr {p p'} (U U' : tree A) (hU : U = U') (hep : p = p')
  (S : Strategy U p) (S' : Strategy U' p')
  (h : HEq S S') (x : U) hp :
  (S x hp).val = (S' ⟨x.val, by subst hU; exact x.prop⟩ (by subst hU hep h; exact hp)).val := by
  subst hU hep h; rfl
--this lemma is new and could simplify things below
lemma prefix_strat_apply {G' p' y} (xy : x <+: y) (hG : G = G') (hp : p = p') {a} (hpa) :
  have xy' : y.take (h.of_prefix' xy hG hp).num = x.take h.num := by
    rw [h.prefix_num xy hG hp]; obtain ⟨z, rfl⟩ := xy; rw [List.take_append_of_le_length (by simp)]
  ((h.of_prefix' xy hG hp).strat a hpa).val = (h.strat ⟨a.val, by as_aux_lemma =>
    subst hG; simpa [xy'] using a.prop⟩ (by as_aux_lemma => subst hG hp; simpa [xy'] using hpa)).val := by
  have xy' : y.take (h.of_prefix' xy hG hp).num = x.take h.num := by
    rw [h.prefix_num xy hG hp]; obtain ⟨z, rfl⟩ := xy; rw [List.take_append_of_le_length (by simp)]
  subst hG hp; dsimp
  apply strat_eval_val_congr _ (G.residual (x.take h.num)).tree (by rw [xy']) (by rw [xy'])
  obtain ⟨z, rfl⟩ := xy; apply extend_strat
lemma prefix_strat_apply' {G' p' y} (xy : x <+: y) (hG : G = G') (hp : p = p') {a a'}
  (ha : a.val = a'.val) (hpa) :
  have xy' : y.take (h.of_prefix' xy hG hp).num = x.take h.num := by
    rw [h.prefix_num xy hG hp]; obtain ⟨z, rfl⟩ := xy; rw [List.take_append_of_le_length (by simp)]
  ((h.of_prefix' xy hG hp).strat a hpa).val = (h.strat a' (by
    as_aux_lemma => subst hG hp; simpa [xy', ha] using hpa)).val := by
  rw [h.prefix_strat_apply xy hG hp]; congr!

def shrink : WinningPrefix G p (x.take h.num) :=
  ⟨h.num, by simpa [List.take_take] using h.num_spec⟩
lemma shrink_num : h.shrink.num = h.num := by
  symm; simpa using h.shrink.extend_num (x.drop h.num)
lemma shrink_strat : HEq h.shrink.strat h.strat := by
  symm; apply HEq.trans _ <| h.shrink.extend_strat (x.drop h.num)
  congr!; simp

--TODO nicer than HEq?
lemma lem1 {y} : (x.take h.num ++ y).take (h.shrink.extend y).num = x.take h.num := by
  rw [List.take_append_of_le_length, h.shrink.extend_num, h.shrink_num, List.take_take, min_self]
  simp [h.shrink.extend_num, h.shrink_num, h.num_le_length]
lemma lem2 {y} : (x.take h.num ++ y).drop (h.shrink.extend y).num = y := by
  rw [List.drop_append_of_le_length, h.shrink.extend_num, h.shrink_num]
    <;> simp [h.shrink.extend_num, h.shrink_num, h.num_le_length]
lemma val_cast {T y} (h : x = y) (a : subAt T x) (b : subAt T y) :
  cast (by rw [h]) a = b ↔ a.val = b.val := by subst h; simp
lemma val_cast' {T T' : tree A} {b : T} {b' : T'} (hT : T = T')
  (h : b = cast (by rw [hT]) b') (x : ExtensionsAt b) (y : ExtensionsAt b') :
  cast (by subst hT h; rfl) x = y ↔ x.val = y.val := by
    subst h hT; symm; apply Subtype.val_inj
lemma cast_val {T y} (h : x = y) (a : subAt T x) :
  Subtype.val (cast (by rw [h]) a) = a.val := by
  symm; apply (val_cast h a (cast (by rw [h]) a)).mp; rfl
lemma hEq_drop_take {y} (hy : y ∈ subAt G.tree (x.take h.num)) (hxy) :
  HEq (Tree.drop _ (h.shrink.extend y).num
  (⟨List.take h.num x ++ y, hxy⟩ : G.tree)) (⟨y, hy⟩ : subAt _ _) := by
  rw [← cast_eq_iff_heq (e := by simp [lem1])]; simp [val_cast, lem2, lem1]
universe u in
lemma congr_2_heq {α α'} {β : α → Prop} {γ : α → Type u} {β' : α → Prop} {γ' : α → Type u}
  {a : α} {a' : α'} (ha : HEq a a') (f : ∀ a : α, β a → γ a)
  (f' : ∀ a'' : α', β' (cast (by cases ha; rfl) a'') → γ' (cast (by cases ha; rfl) a''))
  (b : β a) (b' : β' (cast (by cases ha; rfl) a'))
  (hb : β = β') (hct : γ = γ') (hf : HEq f f') : HEq (f a b) (f' a' b') := by
  cases ha; subst hct hb; cases hf; rfl
universe u in
lemma congr_2_heq' {α α'} {β : α → Prop} {γ : α → Type u} {β' : α' → Prop} {γ' : α' → Type u}
  {a : α} {a' : α'} (ha : HEq a a') (f : ∀ a : α, β a → γ a)
  (f' : ∀ a' : α', β' a' → γ' a')
  (b : β a) (b' : β' (cast (by cases ha; rfl) a'))
  (hB : HEq β β') (hC : HEq γ γ') (hf : HEq f f') : HEq (f a b) (f' a' b') := by
  cases ha; apply congr_2_heq (hf := hf) (ha := by rfl)
  simpa using hB; simpa using hC
lemma extend_strat_apply {y} {a : (G.residual _).tree} {a' : (G.residual (x.take h.num)).tree}
  (ha : HEq a a') {hpa} {hpa'} :
  ((h.shrink.extend y).strat a hpa).val = (h.strat a' hpa').val := by
  have h' := val_cast' (by rw [lem1]) (by symm; rw [cast_eq_iff_heq]; exact ha.symm)
    ((h.shrink.extend y).strat a hpa) (h.strat a' hpa')
  apply h'.mp; apply cast_eq_iff_heq.mpr
  apply congr_2_heq' ha (h.shrink.extend y).strat h.strat
  · rw [lem1]
  · rw [lem1]
  · apply HEq.trans; apply h.shrink.extend_strat; apply h.shrink_strat
end WinningPrefix

variable (G p)
def winAsap : PreStrategy G.tree p := fun x hp ↦
  if h : WinningPrefix G p x.val then
    {ExtensionsAt.drop.symm <| h.strat (Tree.drop _ h.num x) (by synth_isPosition)}
  else Set.univ
lemma mem_winAsap_subtree_of_no_prefix
  {x} {a} (h : ¬ WinningPrefix G p x) (ha : x ++ [a] ∈ G.tree) :
  x ++ [a] ∈ (winAsap G p).subtree := by
  apply subtree_induction (S := ⊤) (by simpa); intro n hn _ hp
  simp [winAsap]; split_ifs with hW
  · cases h (by
      simp at hn
      simpa [List.take_append_of_le_length, hn] using hW.extend (x.drop n))
  · trivial
lemma winAsap_subtree {x} (h : WinningPrefix G p x) :
  Tree.subAt (winAsap G p).subtree (x.take h.num) = h.strat.pre.subtree := by --TODO nice proof
  ext y; induction' y using List.reverseRecOn with y a ih
  · simp; use ((winAsap G p).subtree_sub ·)
    intro h'; rcases h.num.eq_zero_or_eq_succ_pred with h'' | h''
    · simpa [h''] using h'
    · dsimp at h''
      have hlen : h.num - 1 < x.length := by have := h.num_le_length; omega
      rw [h'', ← List.take_concat_get' _ _ hlen]
      apply mem_winAsap_subtree_of_no_prefix
      · intro h'; have hl := h'.num_le_length
        simp [← h'.extend_num (y := x.drop (h.num - 1))] at hl
        omega
      · rwa [List.take_concat_get' _ _ hlen, ← h'']
  · by_cases hp : IsPosition y (p.residual (x.take h.num)) <;>
      (constructor <;> (intro h'; simp [mem_of_append h', - residual_tree] at ih))
    · rw [subtree_compatible_iff _ ⟨y, ih⟩ (by as_aux_lemma => synth_isPosition)]
      use (winAsap G p).subtree_sub h'
      simp [← List.append_assoc] at h'
      rw [subtree_compatible_iff _ ⟨_, mem_of_append h'⟩ (by as_aux_lemma => synth_isPosition)] at h'
      simp [winAsap, h.shrink.extend y] at h' ⊢
      obtain ⟨_, h'⟩ := h'; apply_fun Subtype.val at h'
      apply ExtensionsAt.ext (x := (PreStrategy.subtree_incl _ ⟨_, _⟩)) --why necessary?
      rw [h']; simp; apply h.extend_strat_apply; apply h.hEq_drop_take
    · simp [← List.append_assoc]
      rw [subtree_compatible_iff _ ⟨_, ih⟩ (by as_aux_lemma => synth_isPosition)]
      simp_rw [List.append_assoc]
      use h.strat.pre.subtree_sub h'
      rw [subtree_compatible_iff _ ⟨_, mem_of_append h'⟩ (by as_aux_lemma => synth_isPosition)] at h'
      obtain ⟨_, h'⟩ := h'; simp at h'
      apply_fun Subtype.val at h'
      simp [winAsap, h.shrink.extend y]
      apply ExtensionsAt.ext (x := (PreStrategy.subtree_incl _ ⟨_, _⟩)) --why necessary?
      rw [h']; simp; symm
      apply h.extend_strat_apply
      apply h.hEq_drop_take
    · rw [subtree_fair _ ⟨y, ih⟩ (by as_aux_lemma => synth_isPosition)]
      exact (winAsap G p).subtree_sub h'
    · simp [← List.append_assoc]
      rw [subtree_fair _ ⟨_, ih⟩ (by as_aux_lemma => synth_isPosition)]
      simpa [List.append_assoc] using h.strat.pre.subtree_sub h'
lemma winAsap_body (x : body (winAsap G p).subtree)
  (h : ∃ n, WinningPrefix G p (x.val.take n)) :
  ⟨x.val, body_mono (subtree_sub _) x.prop⟩ ∈ p.payoff G := by
  obtain ⟨N, h⟩ := h; have hN : h.num ≤ N := by simpa using h.num_le_length
  suffices x.val.drop h.num ∈ body h.strat.pre.subtree by
    have hW := h.strat_winning this
    simp [hN] at hW; exact hW.2
  apply mem_body_of_take 0; intro n _
  rw [← winAsap_subtree]; simp [hN]
lemma winAsap_body' (x : body (winAsap G p).followUntilWon.subtree)
  (h : ∃ n, WinningPrefix G p (x.val.take n)) :
  ⟨x.val, body_mono (subtree_sub _) x.prop⟩ ∈ p.payoff G := by
  rcases followUntilWon_body _ x.prop with h' | h'
  · exact winAsap_body _ _ ⟨x.val, h'⟩ h
  · simpa [body_mono (subtree_sub _) x.prop] using h'
end

end GaleStewartGame.PreStrategy


==> anc/lean-formalization/deps/borel_det/BorelDet/Tree/body_functor.lean <==
import BorelDet.Tree.tree_body
import BorelDet.Tree.len_tree_hom

namespace Descriptive.Tree
open CategoryTheory
open Stream'.Discrete

variable {A A' : Type*} {n : ℕ}

noncomputable section
variable {S : tree A} {T : tree A'}
/-- The set of points in `body S` where the body map of f is defined -/
def bodyDom (f : OrderHom S T) : Set (Stream' A) := { a | a ∈ body S ∧
  Set.Unbounded Nat.le ((fun (x : S) ↦ (f x).val.length) '' { x | a ∈ principalOpen x }) }
lemma bodyMap_uniq (f : OrderHom S T) {a : Stream' A} {x y : List A}
  {ha : a ∈ body S} (hx : a ∈ principalOpen x) (hy : a ∈ principalOpen y)
  (hlx : n < (f ⟨x, ha x hx⟩).val.length) (hly : n < (f ⟨y, ha y hy⟩).val.length) :
  (f ⟨x, ha x hx⟩).val[n] = (f ⟨y, ha y hy⟩).val[n] := by
  wlog h : x.length ≤ y.length
  · exact (this f hy hx hly hlx <| Nat.le_of_lt (by simpa using h)).symm
  · have hpr : (f ⟨x, ha x hx⟩).val <+: f ⟨y, ha y hy⟩ := by
      apply f.monotone'; show x <+: y
      rw [principalOpen_iff_restrict] at *
      rw [hx, hy]; simp [h]
    simp_rw (config := {singlePass := true}) [List.prefix_iff_eq_take.mp hpr]
    apply List.getElem_take
lemma bodyMap_exists (f : OrderHom S T) (a : bodyDom f) (n : ℕ) :
  ∃ (x : S), (a : Stream' A) ∈ principalOpen x ∧ n < (f x).val.length := by
  obtain ⟨b, ⟨⟨x, hx, rfl⟩, h''⟩⟩ := a.prop.2 n; use x, hx; simpa using h''
def bodyMap_choose_spec (f : OrderHom S T) (a : bodyDom f) (n : ℕ) : T :=
  let t := bodyMap_exists f a n; f ⟨t.choose, a.prop.1 t.choose t.choose_spec.1⟩
def bodyMap_val (f : OrderHom S T) (a : bodyDom f) : Stream' A' :=
  fun n ↦ let t := bodyMap_exists f a n; (f t.choose).val[n]
lemma bodyMap_pspec (f : OrderHom S T) (a : bodyDom f) {x}
  (hx : (a : Stream' A) ∈ principalOpen x) (hlx : n < (f ⟨x, a.prop.1 x hx⟩).val.length) :
  (bodyMap_val f a).get n = (f ⟨x, a.prop.1 x hx⟩).val[n] := by
  simp [Stream'.get, bodyMap_val]; rw [bodyMap_uniq _ _ (bodyMap_exists f a n).choose_spec.1]; rfl

/-- The induced map on branches -/
def bodyMap (f : OrderHom S T) (a : bodyDom f) : body T :=
  ⟨bodyMap_val f a, by
    intro y hy; apply mem_of_prefix (y := bodyMap_choose_spec f a y.length) _ (SetLike.coe_mem _)
    rw [principalOpen_iff_restrict] at hy; nth_rw 1 [hy]; apply List.prefix_iff_eq_take.mpr
    have ⟨hx, hl⟩ := (bodyMap_exists f a y.length).choose_spec
    apply List.ext_getElem
    · simp [bodyMap_choose_spec, hl.le]
    · intro n hn _; simp [bodyMap_choose_spec]
      rw [(bodyMap_pspec f a hx (lt_trans (by simpa using hn) hl))]; rfl⟩
lemma bodyMap_spec (f : OrderHom S T) (a : bodyDom f) {x}
  (hx : (a : Stream' A) ∈ principalOpen x) (hlx : n < (f ⟨x, a.prop.1 x hx⟩).val.length) :
  (bodyMap f a).val.get n = (f ⟨x, a.prop.1 x hx⟩).val[n] := bodyMap_pspec f a hx hlx
lemma bodyMap_continuous (f : OrderHom S T) : Continuous (bodyMap f) := by
  apply continuous_iff_continuousAt.mpr; intro a
  have h := hasBasis_principalOpen (bodyMap f a : Stream' A')
  have hc := h.comap (fun (x : body T) ↦ x.val)
  rw [← nhds_subtype] at hc; apply hc.tendsto_right_iff.mpr; intro y hy
  have ⟨x, hxa, hxl⟩ := bodyMap_exists f a y.length
  apply Filter.eventually_of_mem (U :=_root_.Subtype.val⁻¹' (principalOpen x))
  · rw [mem_nhds_iff]; use _root_.Subtype.val⁻¹' (principalOpen x)
    constructor; exact subset_rfl; constructor
    apply continuous_subtype_val.isOpen_preimage; apply principalOpen_isOpen
    exact hxa
  · intro b hb
    simp_rw [Set.mem_preimage, principalOpen_index]; intro n hn
    rw [← ((principalOpen_index _ y).mp hy) n hn,
      bodyMap_spec f b hb (lt_trans hn hxl), bodyMap_spec f a hxa (lt_trans hn hxl)]

variable {S T : Trees}
--also make functor to TopCat?
/-- if f is length-preserving, then its body map is defined everywhere -/
@[simp] lemma bodyDom_univ (f : S ⟶ T) : bodyDom f.toOrderHom = body S.2 := by
  simp only [bodyDom, Set.sep_eq_self_iff_mem_true]; intro x hx n; use n + 1; simp
  use x.take (n + 1); dsimp [body] at hx; simp [hx]
@[simps obj] def bodyPre : Prefunctor Trees (Type*) where
  obj S := body S.2
  map f a := bodyMap f.toOrderHom ⟨a, by simp⟩
@[ext] lemma bodyPre_obj_ext {x y : bodyPre.obj S} (h : x.val = y.val) : x = y := by
  dsimp; ext1; exact h
lemma LenHom.bodyMap_spec (f : S ⟶ T) (a : body S.2)
  x (hx : (a : Stream' S.1) ∈ principalOpen x) n (hlx : n < x.length) :
  (bodyPre.map f a).val.get n = (f ⟨x, a.prop x hx⟩).val[n]'(by simpa) := by
  apply Tree.bodyMap_spec f.toOrderHom _ hx
lemma LenHom.bodyMap_spec_res_lt (f : S ⟶ T) (a : body S.2) {m n} (h : m < n) :
  (bodyPre.map f a).val.get m = (f (body.take n a)).val[m]'(by simpa)  :=
  bodyMap_spec f a (a.val.take n) (by simp) m (by simp [h])
lemma LenHom.bodyMap_spec_res (f : S ⟶ T) (a : body S.2) n :
  (bodyPre.map f a).val.get n = (f (body.take (n + 1) a)).val[n]  :=
  bodyMap_spec_res_lt f a (Nat.lt_succ_self n)
/-- the body of a tree is functorial -/
@[simps! obj] def bodyFunctor : Trees ⥤ Type* where
  obj S := body S.2
  map f a := bodyPre.map f a
  map_id _ := by
    ext; simp [LenHom.bodyMap_spec_res]
  map_comp f g := by
    ext x n; simp [LenHom.bodyMap_spec_res]
    congr!; ext1; apply List.ext_getElem (by simp); intro m hm
    simp [LenHom.bodyMap_spec_res_lt _ _ hm]
instance bodySpace : TopologicalSpace (Tree.bodyFunctor.obj S) := by
  dsimp; infer_instance
lemma bodyMap_spec' (f : S ⟶ T) (a : body S.2)
  x (hx : (a : Stream' S.1) ∈ principalOpen x) n (hlx : n < x.length) :
  (bodyFunctor.map f a).val.get n = (f ⟨x, a.prop x hx⟩).val[n]'(by simpa) :=
  LenHom.bodyMap_spec f a x hx n hlx
lemma bodyMap_spec_res_lt' (f : S ⟶ T) (a : body S.2) {m n} (h : m < n) :
  (bodyFunctor.map f a).val.get m = (f (body.take n a)).val[m]'(by simpa)  :=
  LenHom.bodyMap_spec_res_lt f a h
lemma bodyMap_spec_res' (f : S ⟶ T) (a : body S.2) n :
  (bodyFunctor.map f a).val.get n = (f ⟨a.val.take (n + 1), a.prop _ (by simp)⟩).val[n]  :=
  LenHom.bodyMap_spec_res f a n
@[simp] lemma bodyMap_restrict {S T : Trees} (f : S ⟶ T) a n :
  (bodyFunctor.map f a).val.take n = (f (body.take n a)).val := by
  apply List.ext_getElem <;> simp --fails to remove h₂ since mathlib update
  intro m hm _; rw [← bodyMap_spec_res_lt' f a hm]
lemma LenHom.bodyMap_continuous {S T : Trees} (f : S ⟶ T) :
  Continuous (bodyFunctor.map f) := by
  dsimp [bodyFunctor, bodyPre, bodySpace]
  convert Tree.bodyMap_continuous f.toOrderHom <;> simp only [bodyDom_univ]

end
end Descriptive.Tree


==> anc/lean-formalization/deps/borel_det/BorelDet/Tree/len_tree_hom.lean <==
import Mathlib.Order.Category.PartOrd
import Mathlib.Topology.Category.TopCat.Basic
import BorelDet.Tree.trees
import BorelDet.Basic.misc_cat

open CategoryTheory

namespace Descriptive.Tree
noncomputable section

/-- The objects of the category of trees -/
def Trees := Σ A, tree A
variable {S T U : Trees}
/-- The morphisms in the category of trees, length-preserving order-preserving maps -/
@[ext] structure LenHom (S T : Trees) extends OrderHom S.2 T.2 where
  h_length : ∀ x : S.2, (toFun x).val.length = x.val.length

/-- The category of trees has as objects trees in some set of nodes and as morphisms
  length-preserving order-preserving maps. It is a topos (although this fact is not
  proved here). Namely, the map to Presheaves on ℕ such that evaluation becomes resEq
  and the transition maps are given by `List.take` induces an equivalence -/
instance : Category Trees where
  Hom := LenHom
  id S := ⟨OrderHom.id, fun _ ↦ rfl⟩
  comp f g := ⟨g.toOrderHom.comp f.toOrderHom, fun h ↦ by erw [g.h_length, f.h_length]⟩
def forget_PO : Trees ⥤ PartOrd where
  obj T := { carrier := T.2 }
  map f := PartOrd.ofHom f.toOrderHom
instance : forget_PO.Faithful where
  map_injective {_ _} _ _ h := LenHom.ext (congr_arg (OrderHom.toFun ∘ PartOrd.Hom.hom) h)
/-- The type of nodes of an object of `Trees`.  This is a separate definition so that the
coercion of morphisms to functions does not mention the components of the object. -/
abbrev nodes (S : Trees) : Type _ := S.2
instance : CoeSort Trees (Type _) where coe S := nodes S
instance funLike_trees (S T : Trees) : FunLike (S ⟶ T) (nodes S) (nodes T) where
  coe f := f.toOrderHom
  coe_injective' _ _ h := LenHom.ext (funext fun x ↦ congrFun h x)
@[ext] lemma trees_hom_ext {S T : Trees} {f g : S ⟶ T} (h : ∀ x, f x = g x) : f = g :=
  DFunLike.ext _ _ h
/-- The forgetful functor from trees to types. -/
abbrev forgetTrees : Trees ⥤ Type _ where
  obj S := S.2
  map f := ⇑f
instance : forgetTrees.Faithful where
  map_injective {_ _} _ _ h := DFunLike.coe_injective h
@[simp] lemma trees_comp_apply {S T U : Trees} (f : S ⟶ T) (g : T ⟶ U) (x : S.2) :
  (f ≫ g) x = g (f x) := rfl
@[simp] lemma trees_id_apply {S : Trees} (x : S.2) : (𝟙 S) x = x := rfl
@[simp] lemma cancel_inv_left {S T : Trees} (f : S ⟶ T) [IsIso f] (x : S.2) :
  inv f (f x) = x := by rw [← trees_comp_apply f (inv f) x, IsIso.hom_inv_id]; rfl
@[simp] lemma cancel_inv_right {S T : Trees} (f : S ⟶ T) [IsIso f] (x : T.2) :
  f (inv f x) = x := by rw [← trees_comp_apply (inv f) f x, IsIso.inv_hom_id]; rfl
@[simp] lemma trees_hom_inv_id_apply {S T : Trees} (e : S ≅ T) (x : T.2) :
  e.hom (e.inv x) = x := by rw [← trees_comp_apply e.inv e.hom x, e.inv_hom_id]; rfl
@[simp] lemma trees_inv_hom_id_apply {S T : Trees} (e : S ≅ T) (x : S.2) :
  e.inv (e.hom x) = x := by rw [← trees_comp_apply e.hom e.inv x, e.hom_inv_id]; rfl
instance : OrderHomClass (S ⟶ T) S.2 T.2 where
  map_rel f _ _ h := f.toOrderHom.monotone' h

@[simp] lemma rem_lenHom : LenHom S T = (S ⟶ T) := rfl
@[simp] lemma rem_trees_snd : (S.2 : Type _) = S := rfl
@[ext] lemma tree_ext {x y : S} (h : x.val = y.val) : x = y := Subtype.ext h
-- `PartialOrder S` is now found by unfolding the `CoeSort` instance
@[simp] lemma le_def_trees (x y : T) : x ≤ y ↔ x.val <+: y.val := Iff.rfl
@[simp] lemma rem_toOrderHom (f : S ⟶ T) :
  DFunLike.coe (F := S →o T) f.toOrderHom = f := rfl
lemma rem_toFun (f : S ⟶ T) (x : S) : f.toFun x = f x := by dsimp
@[simp] lemma forget_map (f : S ⟶ T) : forgetTrees.map f = ⇑f := rfl

namespace LenHom
lemma id_toFun (S : Trees) : (𝟙 S : S ⟶ S).toFun = _root_.id := rfl
lemma comp_toFun (f : S ⟶ T) (g : T ⟶ U) :
  (f ≫ g).toFun = g.toFun ∘ f.toFun := rfl
instance {S T : Trees} (f : S ⟶ T) [IsIso f] : IsIso (C := Type*) f.toFun :=
  Functor.map_isIso forgetTrees f
lemma inv_toFun {S T : Trees} (f : S ⟶ T) [IsIso f] :
  (inv f).toFun = inv (C := Type*) f.toFun :=
  (IsIso.Iso.inv_hom (forgetTrees.mapIso (asIso f))).symm

@[simp, simp_lengths] lemma h_length_simp (f : S ⟶ T) (x : S) :
  (f x).val.length (α := no_index _) = x.val.length (α := no_index _) := f.h_length x
@[simp] lemma h_length_inv (f : S ⟶ T) [IsIso (C := Type*) (f.toFun)] (x : T) :
  (inv (C := Type _) f.toFun x).val.length = x.val.length := by
  simp [← h_length_simp f]
@[simp] lemma map_nil (f : S ⟶ T) (h : [] ∈ S.2) : (f ⟨[], h⟩).val = [] := by
  apply List.eq_nil_of_length_eq_zero; simp
lemma map_ne_nil (f : S ⟶ T) {x : S} (h : x.val ≠ []) : (f x).val ≠ [] := by
  intro h'; apply_fun List.length at h'
  exact h <| List.length_eq_zero_iff.mp <| by simpa using h'

lemma mk_eval (S T : Trees) (f : S → T) hf1 hf2 (x : S) :
  DFunLike.coe (F := S ⟶ T) (no_index ⟨⟨f, hf1⟩, hf2⟩) x = f x := rfl
@[simp] lemma coe_mk {S T : Trees} (f : S.2 →o T.2) hf (x : S.2) :
  DFunLike.coe (F := S ⟶ T) (no_index ⟨f, hf⟩) x = f x := rfl
end LenHom

lemma take_apply (f : S ⟶ T) (n : ℕ) (x : S) :
  f (take n x) = take n (f x) := by
  ext1; apply List.IsPrefix.eq_of_length
  · simpa [List.prefix_take_iff] using f.monotone' (List.take_prefix n x.val)
  · simp only [LenHom.h_length_simp, take_coe, List.length_take]
lemma take_apply_val (f : S ⟶ T) (n : ℕ) (x : S) :
  (f (take n x)).val = (f x).val.take n :=
  congr_arg Subtype.val (take_apply f n x)
lemma prefix_iff (f : S ⟶ T) x y (hf : Function.Injective f) :
  f x ≤ f y ↔ x ≤ y := by
  constructor <;> intro h
  · simp [List.prefix_iff_eq_take, ← take_apply_val, Subtype.val_inj] at h
    exact List.prefix_iff_eq_take.mpr <| congr_arg Subtype.val (hf h)
  · exact f.monotone' h

instance : forgetTrees.ReflectsIsomorphisms where
  reflects := by
    intro S T f _; constructor
    have : IsIso (C := Type _) f.toFun := by show IsIso (forgetTrees.map f); infer_instance
    use {
      toFun := inv (C := Type _) f.toFun
      monotone' := by
        intro _ _ h
        simp [← (prefix_iff f _ _ ((isIso_iff_bijective _).mp inferInstance).1), h]
      h_length := LenHom.h_length_inv _
    }
    constructor <;> ext1 x <;> [apply cancel_inv_left_types; apply cancel_inv_right_types]

end

end Descriptive.Tree


==> anc/lean-formalization/deps/borel_det/BorelDet/Tree/pointed_trees.lean <==
import BorelDet.Tree.len_tree_hom

namespace Descriptive.Tree
open CategoryTheory Descriptive

noncomputable section
/-- A tree with a chosen base node -/
def PointedTrees := Σ (T : Trees), T

/-- a base node preserving morphism of trees -/
@[ext (flat := false)] structure PointedLenHom (S T : PointedTrees)
  extends Tree.LenHom S.1 T.1 where
  hp : toFun S.2 = T.2
variable {S T : PointedTrees} {n : ℕ}
namespace PointedLenHom
def toHom (f : PointedLenHom S T) : S.1 ⟶ T.1 := f.toLenHom
instance : FunLike (PointedLenHom S T) S.1 T.1 where
  coe f := f.toHom
  coe_injective' _ _ h := PointedLenHom.ext <| LenHom.ext h
instance : OrderHomClass (PointedLenHom S T) S.1 T.1 where
  map_rel f _ _ h := f.toOrderHom.monotone' h
@[simp] lemma add_toHom (f : PointedLenHom S T) (x : S.1) :
  f x = f.toHom x := rfl

/-- The category of trees with a chosen base node -/
instance : Category PointedTrees where
  Hom S T := PointedLenHom S T
  id S := ⟨𝟙 S.1, rfl⟩
  comp f g := ⟨f.toHom ≫ g.toHom, by simp; convert g.hp; exact f.hp⟩
  id_comp _ := rfl
  comp_id _ := rfl
  assoc _ _ _ := rfl
variable {S T : PointedTrees}
@[ext] lemma ext' {f g : S ⟶ T} (h : f.toLenHom = g.toLenHom) : f = g :=
  PointedLenHom.ext h
@[simp] lemma rem_pointedLenHom : PointedLenHom S T = (S ⟶ T) := rfl
@[simp] lemma rem_toLenHom' (f : S ⟶ T) x :
  DFunLike.coe (F := S.1 ⟶ T.1) f.toLenHom x = f.toHom x := rfl
@[simp] lemma pair_toHom (f : S.1 ⟶ T.1) hf :
  PointedLenHom.toHom ⟨f, hf⟩ = f := rfl
@[simp] lemma hp_simp (f : S ⟶ T) : f.toHom S.2 = T.2 := f.hp
@[simp] lemma id_toLenHom (S : PointedTrees) : (𝟙 S : S ⟶ S).toHom = 𝟙 S.1 := rfl
@[simp] lemma comp_toLenHom {S T U : PointedTrees} (f : S ⟶ T) (g : T ⟶ U) :
  (f ≫ g).toHom = f.toHom ≫ g.toHom := rfl
end PointedLenHom
abbrev forgetPoint : PointedTrees ⥤ Trees where
  obj A := A.1
  map f := f.toHom
instance : forgetPoint.ReflectsIsomorphisms where
  reflects := by
    intro _ _ f _
    use ⟨inv (forgetPoint.map f), by rw [← f.hp]; apply cancel_inv_left⟩
    constructor <;> (ext x; simp)

@[simp] lemma pointed_isIso_iff {S T : PointedTrees} (f : S ⟶ T) :
  IsIso f ↔ IsIso (forgetPoint.map f) := (isIso_iff_of_reflects_iso f _).symm

section
variable {S T : Trees} {x : List S.1} {a : S.1} (f : S ⟶ T) (hx : x ++ [a] ∈ S.2)
lemma apply_concat :
  ∃ b, (f ⟨_, hx⟩).val = (f ⟨x, mem_of_append hx⟩).val ++ [b] := by
  let ⟨lb, (hlb : (f _).val = (f _).val ++ _)⟩ := apply_append f.toOrderHom hx
  replace hbl := congr_arg List.length hlb
  simp only [LenHom.h_length_simp, List.length_append, List.length_singleton,
    add_right_inj] at hbl
  obtain ⟨b, rfl⟩ := List.length_eq_one_iff.mp hbl.symm; use b
def concat : T.1 := (apply_concat f hx).choose
lemma concat_spec :
  (f ⟨_, hx⟩).val = (f ⟨x, mem_of_append hx⟩).val ++ [concat f hx] :=
  (apply_concat f hx).choose_spec
lemma concat_elem :
  (f ⟨x, mem_of_append hx⟩).val ++ [concat f hx] ∈ T.2 := by
  rw [← concat_spec]; apply SetLike.coe_mem
lemma concat_spec' :
  f ⟨_, hx⟩ = ⟨(f ⟨x, mem_of_append hx⟩).val ++ [concat f hx], concat_elem f hx⟩ := by
  ext1; apply concat_spec
lemma concat_uniq b (hb : (f ⟨x, mem_of_append hx⟩).val ++ [b] = (f ⟨_, hx⟩).val) :
  concat f hx = b := by
  symm; rwa [← List.singleton_inj, ← List.append_right_inj, ← concat_spec]
end

def extensions : PointedTrees ⥤ Type* where
  obj T := { a : T.1.1 | T.2.val ++ [a] ∈ T.1.2 }
  map f a := ⟨concat (forgetPoint.map f) a.prop, by
    dsimp only [Set.mem_setOf_eq]; erw [← f.hp, ← concat_spec]; apply SetLike.coe_mem⟩
  map_id _ := by
    ext; simp_rw [PointedLenHom.id_toLenHom, types_id_apply]
    apply concat_uniq; simp
  map_comp _ _ := by
    ext; simp_rw [PointedLenHom.comp_toLenHom, types_comp_apply]
    apply concat_uniq; simp_rw [trees_comp_apply, concat_spec']
    congr!; rw [← PointedLenHom.hp]; rfl

def extensions.val' {T : PointedTrees} (a : extensions.obj T) : List T.1.1 :=
  T.2.val ++ [a.val]
@[simps] def extensions.valT' {T : PointedTrees} (a : extensions.obj T) : T.1 :=
  ⟨extensions.val' a, a.prop⟩
@[simp] lemma extensions_map_val' {S T : PointedTrees}
  (f : S ⟶ T) (a : extensions.obj S) :
  extensions.val' (extensions.map f a) = (f.toHom ⟨extensions.val' a, a.prop⟩).val := by
  simp [extensions.val', extensions, concat_spec']
@[simp] lemma extensions_map_valT' {S T : PointedTrees}
  (f : S ⟶ T) (a : extensions.obj S) :
  extensions.valT' (extensions.map f a) = f.toHom ⟨extensions.val' a, a.prop⟩ :=
  tree_ext (extensions_map_val' f a)
abbrev mkPointed {T : Trees} (x : T) : PointedTrees := ⟨T, x⟩
def mkPointedMor {S T : Trees} (f : S ⟶ T) (x : S) :
  mkPointed x ⟶ mkPointed (f x) := ⟨f, rfl⟩

namespace ExtensionsAt
variable {S T : Trees} (f : S ⟶ T) {x : T}
lemma eq_obj (x : T) : ExtensionsAt x = extensions.obj (mkPointed x) := rfl
abbrev map ⦃x : S⦄ ⦃y : T⦄ (h : f x = y) (a : ExtensionsAt x) : ExtensionsAt y :=
  extensions.map (X := mkPointed x) (Y := mkPointed y) ⟨f, h⟩ a
@[simp] lemma map_val' ⦃x : S⦄ ⦃y : T⦄
  (h : f x = y) (a : ExtensionsAt x) : (map f h a).val' (A := no_index _) = (f a.valT').val :=
  extensions_map_val' (S := mkPointed x) (T := mkPointed y) ⟨f, h⟩ a
@[simp] lemma map_valT' ⦃x : S⦄ ⦃y : T⦄ (h : f x = y) (a : ExtensionsAt x) :
  (map f h a).valT' (A := no_index _) = f a.valT' :=
  extensions_map_valT' (S := mkPointed x) (T := mkPointed y) ⟨f, h⟩ a
end ExtensionsAt

end
end Descriptive.Tree


==> anc/lean-formalization/deps/borel_det/BorelDet/Tree/restrict_tree.lean <==
import BorelDet.Tree.len_tree_hom

namespace Descriptive.Tree
open CategoryTheory

noncomputable section
variable {S T U : Trees} {k m n : ℕ}

/-- Remove all nodes of a tree beyond level k -/
@[simps! obj_fst] def res (k : ℕ) : Trees ⥤ Trees where
  obj S := @id Trees ⟨S.1, {
    val := {x | x ∈ S.2 ∧ x.length ≤ k}
    property := by as_aux_lemma =>
      intro x a ⟨h1, h2⟩; use mem_of_append h1
      simp_rw [List.length_append, List.length_singleton] at h2; omega }⟩
  map f := {
    toFun := fun x ↦ ⟨(f ⟨x.val, x.prop.1⟩).val, by
      constructor <;> simp only [SetLike.coe_mem, LenHom.h_length_simp, x.prop.2]⟩
    monotone' := fun _ _ h ↦ f.monotone' h
    h_length := by simp_rw [LenHom.h_length_simp, implies_true]
  }
  map_id _ := rfl
  map_comp _ _ := rfl

@[ext] lemma res_ext (x y : (res k).obj S) (h : x.val = y.val) : x = y := Subtype.ext h
@[simp] lemma mem_res_obj (x : List T.1) :
  Membership.mem (γ := tree T.1) ((Tree.res k).obj T).2 x ↔ x ∈ T.2 ∧ x.length ≤ k :=
  Iff.rfl
/-- Remove all nodes of a tree not on level exactly k -/
@[simps map] def resEq (k : ℕ) : Trees ⥤ Type* where
  obj := fun S ↦ {x | x ∈ S.2 ∧ x.length = k}
  map := fun f x ↦ ⟨(f ⟨x.val, x.prop.1⟩).val, by simp [x.prop.2]⟩
  map_id _ := rfl
  map_comp _ _ := rfl
@[ext] lemma resEq_ext (x y : (resEq k).obj S) (h : x.val = y.val) : x = y := Subtype.ext h
lemma resEq_ext_hEq (x : (resEq k).obj T) (y : (resEq m).obj T) (h' : x.val = y.val) :
  HEq x y := by rw [Subtype.heq_iff_coe_eq] <;> simp [← x.prop.2, ← y.prop.2, h']

@[simp] lemma res_mem (x : (res k).obj S) : x.val ∈ S.2 := x.prop.1
@[simps] def res.val' (x : (res k).obj S) : S := ⟨_, res_mem x⟩
lemma res.ext_val' {x y : (res k).obj S} (h : res.val' x = res.val' y) : x = y := by
  apply_fun Subtype.val at h; ext1; exact h
@[simp] lemma res_val (f : S ⟶ T) (k : ℕ) x :
  ((res k).map f x).val = (f (res.val' x)).val := rfl
@[simp] lemma res_val'_val (x : S) h :
  res.val' (k := k) (Subtype.mk (α := no_index _) x.val h) = x := by rfl
@[simp] lemma res_len_le (x : (res k).obj S) : x.val.length (α := S.1) ≤ k := x.prop.2

@[simp] lemma resEq_mem (x : (resEq k).obj S) : x.val ∈ S.2 := x.prop.1
@[simps] def resEq.val' (x : (resEq k).obj S) : S := ⟨_, resEq_mem x⟩
lemma resEq.ext_val' {x y : (resEq k).obj S} (h : resEq.val' x = resEq.val' y) : x = y := by
  apply_fun Subtype.val at h; ext1; exact h
lemma resEq_val (f : S ⟶ T) (k : ℕ) x :
  ((resEq k).map f x).val = (f (resEq.val' x)).val := rfl
@[simp] lemma resEq_val'_val (x : S) h :
  resEq.val' (k := k) (Subtype.mk (α := no_index _) x.val h) = x := by rfl
@[simp] lemma resEq_len (k : ℕ) (x : (resEq k).obj T) :
  x.val.length (α := no_index _) = k := x.prop.2

def resIncl {k m} (h : k ≤ m) : resEq k ⟶ res m ⋙ forgetTrees where
  app := fun _ x ↦ ⟨x.val, ⟨x.prop.1, by linarith [x.prop.2]⟩⟩
  naturality _ _ _ := rfl
@[simp] lemma resIncl_len (h : k ≤ m) x :
  ((resIncl h).app S x).val.length (α := S.1) = k := x.prop.2
def res_cocone (k : ℕ) : Limits.Cocone (J := Discrete (Fin (k + 1)))
  (Discrete.functor (fun i ↦ resEq i)) where
  pt := res k ⋙ forgetTrees
  ι := Discrete.natTrans (fun _ ↦ resIncl (by omega))
def res_isColimit (k : ℕ) : Limits.IsColimit (res_cocone k) := by
  apply Limits.evaluationJointlyReflectsColimits; intro _
  simp [evaluation, Functor.mapCocone, Limits.Cocones.functoriality, res_cocone]
  apply Classical.choice; apply (isCoprod_type_iff _).mpr; constructor
  · intros i; apply (mono_iff_injective _).mpr
    intros _ _ h; injection h with h; exact Subtype.coe_injective h
  constructor
  · apply (pairwiseDisjoint_iff _).mpr; rintro i _ j _ he
    ext; simpa using congr_arg (fun x ↦ x.val.length) he
  · rintro ⟨x, ⟨h1, h2⟩⟩; use ⟨x.length, by omega⟩, ⟨x, ⟨h1, rfl⟩⟩; rfl
def ev_res_cocone (k : ℕ) (S : Trees) : Limits.Cocone
  (Discrete.functor (fun (i : Fin (k + 1)) ↦ resEq i) ⋙ (evaluation _ _).obj S) where
  pt := (res k).obj S
  ι := Discrete.natTrans (fun ⟨n, h⟩ ↦ (resIncl (by omega)).app S)
universe u in --why necessary?
def ev_res_isColimit (k : ℕ) (S : Trees) : Limits.IsColimit (ev_res_cocone.{u} k S) :=
  Limits.isColimitOfPreserves ((evaluation _ _).obj S) (res_isColimit k)

/-- A morphism is k-fixing if it is a bijection on the first k levels -/
class Fixing (k : outParam ℕ) (f : S ⟶ T) : Prop where prop : IsIso ((res k).map f)
instance (f : S ⟶ T) [h : Fixing k f] : IsIso ((res k).map f) := h.prop
/-- Whether a morphism is a bijection on level k -/
class FixingEq (k : outParam ℕ) (f : S ⟶ T) : Prop where prop : IsIso ((resEq k).map f)
instance (f : S ⟶ T) [h : FixingEq k f] : IsIso ((resEq k).map f) := h.prop
lemma fixing_iff_forget_isIso k (f : S ⟶ T) :
  Fixing k f ↔ IsIso ((res k ⋙ forgetTrees).map f) := by
  constructor
  · intro _; exact Functor.map_isIso forgetTrees ((res k).map f)
  · intro h; rw [Functor.comp_map] at h; constructor; apply isIso_of_reflects_iso _ forgetTrees
lemma Fixing.bijective {k} {f : S ⟶ T} (h : Fixing k f) :
  Function.Bijective ((res k).map f) := by
  rw [fixing_iff_forget_isIso] at h; exact (isIso_iff_bijective _).mp h
lemma fixing_iff_fixingEq k (f : S ⟶ T) :
  Fixing k f ↔ ∀ n ≤ k, FixingEq n f := by
  rw [fixing_iff_forget_isIso]
  let hs := ev_res_isColimit k S; let ht := ev_res_isColimit k T
  have hres := coprod_type_isIso_iff hs ht (fun i ↦ (resEq i).map f)
  have eq2: (∀ n ≤ k, FixingEq n f) ↔ ∀ (j : Fin (k + 1)), IsIso ((resEq j).map f) := by
    constructor
    · intro h _; refine (h _ ?_).prop; apply Fin.is_le
    · intro h n _; exact ⟨h ⟨n, by omega⟩⟩
  rw [eq2, ← hres]; dsimp [Fixing]; congr!; apply hs.hom_ext
  simp only [Functor.comp_obj, evaluation_obj_obj, Functor.const_obj_obj, Limits.IsColimit.ι_map,
    Discrete.natTrans_app]; intro _; rfl
lemma Fixing.mon {f : S ⟶ T} (h : Fixing k f) (hn : n ≤ k) :
  Fixing n f := by rw [fixing_iff_fixingEq] at *; intro m _; apply h m; omega
lemma fixing_iso {f : S ⟶ T} [IsIso f] {k : ℕ} : Fixing k f := by constructor; infer_instance
instance fixing_comp {f : S ⟶ T} {g : T ⟶ U} [h : Fixing k f] [h' : Fixing k g] :
  Fixing k (f ≫ g) := by constructor; rw [Functor.map_comp]; infer_instance

attribute [simp_lengths] res.val'_coe resEq.val'_coe res_len_le resEq_len
macro "synth_fixing" : tactic => `(tactic | first | done |
  simp (config := {failIfUnchanged := false}) only [simp_fixing, simp_lengths] at * <;>
    (try exact fixing_iso) <;>
    (apply Fixing.mon inferInstance;
      simp (config := {failIfUnchanged := false}) only [simp_fixing, simp_lengths] <;> omega))
instance fixingEq_of_fixing {f : S ⟶ T} [h : Fixing k f] : FixingEq k f :=
  (fixing_iff_fixingEq k f).mp h k le_rfl

variable {S T U : Trees} (f : S ⟶ T) (g : T ⟶ U)
lemma Fixing.inj (x y : S) (ht : Fixing x.val.length f := by as_aux_lemma => synth_fixing)
  (he : f x = f y) : x = y := by
  have hl : x.val.length = y.val.length := by
    apply_fun (List.length ∘ Subtype.val) at he; simpa using he
  have he' : (res x.val.length).map f ⟨x.val, by simp [res]⟩
    = (res x.val.length).map f ⟨y.val, by simp [hl, res]⟩ := by
    ext1; apply_fun Subtype.val at he; exact he
  ext1; replace he' := ht.bijective.1 he'; apply_fun Subtype.val at he'; exact he'
def pInv (y : T) (h : Fixing y.val.length f := by as_aux_lemma => synth_fixing) : S :=
  let x := inv ((res y.val.length).map f) ⟨y.val, by simp [res]⟩; res.val' x
@[simp, simp_lengths] lemma h_length_pInv (y : T) (h : Fixing y.val.length f) :
  (pInv f y h).val.length (α := no_index _) = y.val.length (α := no_index _) :=
  by simp [pInv]
@[simp] lemma cancel_pInv_left (x : S) (h : Fixing (f x).val.length f) :
  pInv f (f x) h = x := by
  ext1; show ((inv ((res (f x).val.length).map f))
    ((res (f x).val.length).map f ⟨x.val, by simp [res]⟩)).val = _
  rw [cancel_inv_left]
@[simp] lemma cancel_pInv_right (y : T) (h : Fixing y.val.length f) :
  f (pInv f y h) = y := by
  ext1; show ((res y.val.length).map f (inv ((res y.val.length).map f) _)).val = _
  rw [cancel_inv_right]
@[simp] lemma pInv_id (x : S) : pInv (𝟙 S) x = x := by simp [pInv]
@[simp] lemma pInv_comp y (hg : Fixing y.val.length g := by as_aux_lemma => synth_fixing)
  (hf : Fixing y.val.length f := by as_aux_lemma => synth_fixing) :
  pInv (f ≫ g) y = pInv f (pInv g y hg) := by
  apply Fixing.inj f _; apply Fixing.inj g _
  show (f ≫ g) _ = _; simp_rw [cancel_pInv_right]
lemma pInv_comp' y (hg : Fixing y.val.length g) (hf : Fixing (pInv g y hg).val.length f) :
  pInv (f ≫ g) y = pInv f (pInv g y hg) hf := pInv_comp f g y
lemma take_apply_pInv x (h : Fixing x.val.length f) :
  pInv f (take n x) = take n (pInv f x h) := by
  apply Fixing.inj f _; simp [take_apply]
lemma take_apply_pInv_val x (h : Fixing x.val.length f) :
  (pInv f (take n x)).val = (pInv f x h).val.take n :=
  congr_arg Subtype.val (take_apply_pInv f x h)
@[simp] lemma inv_val'_eq_pInv x (h : Fixing k f := by as_aux_lemma => synth_fixing) :
  res.val' (inv ((res k).map f) x) = pInv f (res.val' x) := by
  apply Fixing.inj f _; ext1; show ((res k).map f _).val = _; simp
@[simp] lemma inv_val'_eq_pInv' x (h : Fixing k f := by as_aux_lemma => synth_fixing) :
  resEq.val' (inv ((resEq k).map f) x) = pInv f (resEq.val' x) := by
  apply Fixing.inj f _; ext1; show ((resEq k).map f _).val = _; simp
@[simp] lemma inv_val_eq_pInv_val x (h : Fixing k f := by as_aux_lemma => synth_fixing) :
  (inv ((res k).map f) x).val = (pInv f (res.val' x)).val :=
  congr_arg Subtype.val (inv_val'_eq_pInv f x)
@[simp] lemma inv_val_eq_pInv_val' x (h : Fixing k f := by as_aux_lemma => synth_fixing) :
  (inv ((resEq k).map f) x).val = (pInv f (resEq.val' x)).val :=
  congr_arg Subtype.val (inv_val'_eq_pInv' f x)
end
end Descriptive.Tree


==> anc/lean-formalization/deps/borel_det/BorelDet/Tree/tree_body.lean <==
import BorelDet.Basic.inf_lists
import BorelDet.Tree.trees

namespace Descriptive.Tree
open CategoryTheory
open Stream'.Discrete

variable {A : Type*} (S T : tree A)

/-- The body of a tree T, also written [T] in the literature, is the set of infinite branches,
  implemented as `Stream` -/
def body : Set (Stream' A) := { y | ∀ x, y ∈ principalOpen x → x ∈ T }
@[gcongr] lemma body_mono {S T : tree A} (h : S ≤ T) : body S ⊆ body T :=
  fun _ h' x y ↦ h (h' x y)
@[simp] lemma take_mem_body {T : tree A} {x} (h : x ∈ body T) n : x.take n ∈ T := h _ (by simp)
@[simps coe] def body.take {T : tree A} (n : ℕ) (x : body T) : T := ⟨_, take_mem_body x.2 n⟩
attribute [simp_lengths] body.take_coe
lemma mem_body_of_take m (T : tree A) (x : Stream' A) (h : ∀ n ≥ m, x.take n ∈ T) :
  x ∈ body T := by
  intro y hy; rw [principalOpen_iff_restrict] at hy
  simpa [← hy] using Tree.take_mem ⟨_, h (m + y.length) (by omega)⟩ (n := y.length)

/-- Taking bodies preserves arbitrary intersections -/
def bodyInfHom : sInfHom (tree A) (Set (Stream' A)) where
  toFun := Tree.body
  map_sInf' := by
    intro s; ext a; simp only [body, principalOpen, Set.mem_range, CompleteSublattice.mem_sInf,
      forall_exists_index, Set.sInf_eq_sInter, Set.sInter_image, Set.mem_iInter]
    constructor
    · rintro h T hT x a rfl; exact h x a rfl _ hT
    · rintro h x a rfl T hT; exact h T hT _ _ rfl
@[simp] lemma body_inter {S T : tree A} : body (S ⊓ T) = body S ∩ body T := by
  show bodyInfHom (S ⊓ T) = bodyInfHom S ∩ bodyInfHom T; simp
@[simp] lemma body_bot : body (⊥ : tree A) = ∅ := by
  rw [Set.eq_empty_iff_forall_notMem]; exact fun x h ↦ h [] (by simp)
@[simp] lemma body_isClosed : IsClosed (body T) := by
  simp_rw [← isOpen_compl_iff, isOpen_iff_mem_nhds, mem_nhds_iff]
  intro a ha; simp [body] at ha; let ⟨x, ha1, ha2⟩ := ha
  exact ⟨principalOpen x, fun a ah h ↦ ha2 (h _ ah), principalOpen_isOpen x, ha1⟩

@[simp] lemma subAt_body (x : List A) :
  body (subAt T x) = (x ++ₛ ·)⁻¹' (body T) := by
  ext a; constructor
  · intro h y ⟨b, h'⟩
    apply mem_of_append (y := b.take (x.length - y.length))
    have hx : x ++ a.take (y.length - x.length) ∈ T := by
      simpa using h (a.take (y.length - x.length)) (extend_sub _ _)
    convert hx using 1
    apply List.ext_getElem (by simp; omega)
    simp [Stream'.append_take, h']
  · intro h _ _; apply h; simpa

/-- Appending lists to the front of a branch lifts as an operation on bodies -/
@[simps (config := {fullyApplied := false}) coe]
def body.append {T : tree A} (x : List A) (y : body (subAt T x)) : body T :=
  ⟨x ++ₛ y.val, by simpa using y.prop⟩
@[simp] lemma body_append_nil (y : body T) : body.append (T := no_index _) [] y = y := rfl
lemma body.append_con {T : tree A} (x : List A) : Continuous (@body.append A T x) :=
  Topology.IsInducing.subtypeVal.continuous_iff.mpr <|
    (Stream'.Discrete.append_con x).comp continuous_subtype_val
@[congr] lemma range_body_append (x y : List A) (h : x = y) :
  Set.range (@body.append _ T x) = Set.range (@body.append _ T y) := by congr!
@[simp] lemma subtype_body_append x :
  Subtype.val '' Set.range (@body.append _ T x) = principalOpen x ∩ body T := by
  ext a; constructor
  · rintro ⟨_, ⟨⟨a, rfl⟩, rfl⟩⟩; simpa using a.prop
  · rintro ⟨⟨b, rfl⟩, ha⟩; use ⟨x ++ₛ b, ha⟩, ⟨⟨b, by simpa⟩, rfl⟩
/-- Dropping the first elements of a branch lifts as an operation on bodies -/
@[simps (config := {fullyApplied := false}) coe]
def body.drop {T : tree A} (n : ℕ) (x : body T) : body (subAt T (x.val.take n)) :=
  ⟨x.1.drop n, by simp⟩

section
variable {T : tree A} (X : Set (body T)) (x : List A)
@[simp] lemma subAt_body_image : Subtype.val '' ((body.append x)⁻¹' X)
  = (x ++ₛ ·)⁻¹' (Subtype.val '' X) := by
  ext; simp; tauto
lemma mem_subAt_body y : y ∈ (body.append x)⁻¹' X ↔ x ++ₛ y.val ∈ Subtype.val '' X := by
  simp [body.append, by simpa using y.prop]
end

@[simp] lemma pullSub_body (T : tree A) (x : List A) :
  body (pullSub T x) = (x ++ₛ ·) '' body T := by
  ext y; constructor
  · intro h; obtain ⟨z, hzT, hzE⟩ :=
      (mem_pullSub_long (y := y.take x.length) (by simp)).mp (h _ (by simp))
    have hzE' := congr_arg List.length hzE; simp at hzE'
    subst hzE'; simp at hzE
    rw [← Stream'.append_take_drop x.length y, hzE]; simp
    intro z hz; specialize h (x ++ z); rw [← Stream'.append_take_drop x.length y, hzE] at h
    simpa using h (by rwa [principalOpen_append])
  · rintro ⟨a, haB, rfl⟩; apply mem_body_of_take x.length
    intro n hn; obtain ⟨m, rfl⟩ := le_iff_exists_add.mp hn; rw [← Stream'.append_take]
    simp [haB]

lemma IsPruned.body_ne_iff_ne {T : tree A} (h : IsPruned T) :
  (body T).Nonempty ↔ [] ∈ T := by
  constructor
  · intro ⟨a, ha⟩; apply ha; simp
  · intro hne
    let f (n : ℕ) : T := Nat.recOn n ⟨[], hne⟩ (fun _ p ↦ ⟨_, (Classical.choice (h p)).prop⟩)
    let a (n : ℕ) : A := List.getLast (f (n + 1)).val (by simp [f])
    use a; intro x h'; suffices x = (f x.length).val by rw [this]; exact (f x.length).prop
    induction' x using List.reverseRecOn with x b ih
    · dsimp [f]
    · specialize ih (principalOpen_sub _ _ h'); rw [List.length_append, List.length_eq_one_iff.mpr ⟨b, rfl⟩]
      obtain ⟨z, h'⟩ := h'; apply_fun (fun y ↦ y.get x.length) at h'; simp at h'
      simp_rw [h', a]; congr!; simp [Stream'.get, f]
lemma isPruned_iff_principalOpen_ne {T : tree A} :
  IsPruned T ↔ ∀ x : T, (principalOpen x ∩ body T).Nonempty := by
  constructor
  · intro hP x; obtain ⟨y, h⟩ := (hP.sub x.val).body_ne_iff_ne.mpr (by simp)
    use x.val ++ₛ y; simpa using h
  · intro h x; obtain ⟨y, hx, hT⟩ := h x; use y.get x.val.length
    rw [principalOpen_iff_restrict] at hx; nth_rw 1 [hx, ← Stream'.take_succ']
    exact hT _ (extend_sub _ y)

end Descriptive.Tree


==> anc/lean-formalization/deps/borel_det/BorelDet/Tree/tree_extensions.lean <==
import BorelDet.Tree.tree_lim
import BorelDet.Tree.pointed_trees

namespace Descriptive.Tree
open Classical CategoryTheory Descriptive

noncomputable section
variable {k m n : ℕ}
abbrev mkPointedMor' {S T : Trees} (f : S ⟶ T) (y : T)
  (h : Fixing y.val.length f := by all_goals as_aux_lemma => synth_fixing) : --TODO as_aux_lemma fails on zero goals
  mkPointed (Tree.pInv f y) ⟶ mkPointed y := ⟨f, by simp⟩

abbrev pointedResObj (k : ℕ) (T : PointedTrees) : PointedTrees where
  fst := (Tree.res k).obj T.1
  snd := ⟨T.2.val.take k, by simp only [res, id_eq, Set.coe_setOf, Set.mem_setOf_eq, take_mem,
    List.length_take, inf_le_left, and_self]⟩
/-- restriction of a pointed tree, obtained by replacing
  the base node by an ancestor if necessary -/
def pointedRes (k : ℕ) : PointedTrees ⥤ PointedTrees where
  obj := pointedResObj k
  map {S T} f := ⟨(forgetPoint ⋙ res k).map f, by
    ext1; show (f.toHom (Tree.take k S.2)).val = _
    rw [take_apply_val _ k]; simp⟩
  map_id _ := rfl
  map_comp _ _ := PointedLenHom.ext rfl
lemma pointedRes_isIso_iff_fixing k {S T : PointedTrees} (f : S ⟶ T) :
  IsIso ((pointedRes k).map f) ↔ Fixing k f.toHom := by
    simp [pointedRes]; use Fixing.mk, fun h ↦ h.prop
def extensionsRes T :
  extensions.obj T ≃ extensions.obj ((pointedRes (T.2.val.length + 1)).obj T) where
  toFun a := ⟨a.val, by
    constructor
    · dsimp [pointedRes]; rw [List.take_of_length_le (by omega)]; exact a.prop
    · simp only [pointedRes, List.length_append, List.length_take,
        le_add_iff_nonneg_right, zero_le, min_eq_right, List.length_singleton, le_refl]⟩
  invFun a := ⟨a.val, by
    simpa only [pointedRes, List.take_of_length_le (Nat.le_succ T.2.val.length)] using a.prop.1⟩
  left_inv _ := rfl
  right_inv _ := rfl
@[simp] lemma extensionsRes_val' {T : Trees} {x : T} (a : ExtensionsAt x) :
  extensions.val' (extensionsRes (mkPointed x) a) = a.val' := by
  simp only [extensions.val', ExtensionsAt.val', pointedRes,
    le_add_iff_nonneg_right, zero_le, List.take_of_length_le]; rfl
@[simp] lemma extensionsRes_symm_val' {T : Trees} {x : T} a :
  ExtensionsAt.val' (A := no_index _) ((extensionsRes (mkPointed x)).symm a)
  = extensions.val' a := by
  simp only [extensions.val', ExtensionsAt.val', pointedRes,
    le_add_iff_nonneg_right, zero_le, List.take_of_length_le]; rfl
@[simp] lemma cast_val' {S : PointedTrees} (h : k = m)
  (a : extensions.obj ((pointedRes k).obj S)) :
  extensions.val' (cast (by rw [h]) a : extensions.obj ((pointedRes m).obj S))
  = extensions.val' a := by subst h; rfl

variable {S T : Trees} (f : S ⟶ T) (x : S) (y : T)
/-- if f is (|x|+1)-fixing, then it induces a bijection on extensions of x -/
def pointedRes_iso (hx : Fixing (x.val.length + 1) f := by as_aux_lemma => synth_fixing) :
  (pointedRes (x.val.length + 1)).obj (mkPointed x)
  ≅ (pointedRes (x.val.length + 1)).obj (mkPointed (f x)) :=
  have _: IsIso ((pointedRes (x.val.length + 1)).map (mkPointedMor f x)) :=
    (pointedRes_isIso_iff_fixing _ _).mpr hx
  asIso ((pointedRes (x.val.length + 1)).map (mkPointedMor f x))
def extensionsEquiv (hx : Fixing (x.val.length + 1) f := by as_aux_lemma => synth_fixing) :
  ExtensionsAt x ≃ ExtensionsAt (f x) :=
  (extensionsRes (mkPointed x)).trans (
  (Iso.toEquiv (extensions.mapIso (pointedRes_iso f x))).trans (
  (Equiv.cast (by simp)).trans (
  extensionsRes (mkPointed (f x))).symm))
@[simp] lemma extensionsEquiv_val' (a : ExtensionsAt x) hx :
  (extensionsEquiv f x hx a).valT' = f a.valT' := by
  ext1
  simp only [ExtensionsAt.valT'_coe, ExtensionsAt.eq_obj, extensionsEquiv, Equiv.trans_apply,
    Iso.toEquiv_fun, Functor.mapIso_hom, Equiv.cast_apply, extensionsRes_symm_val',
    LenHom.h_length_simp, cast_val', extensions_map_val', extensionsRes_val']; rfl
@[simp] lemma extensionsEquiv_symm_val'
  (hx : Fixing (x.val.length + 1) f ) (a : ExtensionsAt (f x)) :
  ((extensionsEquiv f x hx).symm a).valT' = pInv f a.valT' := by
  obtain ⟨a, rfl⟩ := (extensionsEquiv f x).surjective a
  simp only [Equiv.symm_apply_apply, extensionsEquiv_val', cancel_pInv_left]
def pointedRes_iso' (hy : Fixing (y.val.length + 1) f := by as_aux_lemma => synth_fixing) :
  (pointedRes (y.val.length + 1)).obj (mkPointed y)
  ≅ (pointedRes (y.val.length + 1)).obj (mkPointed (pInv f y)) :=
  have _: IsIso ((pointedRes (y.val.length + 1)).map (mkPointedMor' f y)) :=
    (pointedRes_isIso_iff_fixing _ _).mpr hy
  (asIso ((pointedRes (y.val.length + 1)).map (mkPointedMor' f y))).symm
def extensionsEquiv' (hy : Fixing (y.val.length + 1) f := by as_aux_lemma => synth_fixing) :
  ExtensionsAt y ≃ ExtensionsAt (pInv f y) :=
  have : Fixing y.val.length f := by synth_fixing
  (extensionsRes (mkPointed y)).trans (
  (Iso.toEquiv (extensions.mapIso (pointedRes_iso' f y hy))).trans (
  (Equiv.cast (by simp)).trans (
  (extensionsRes (mkPointed (pInv f y))).symm)))
@[simp] lemma extensionsEquiv'_symm_val'
  (hy : Fixing (y.val.length + 1) f) (a : ExtensionsAt (pInv f y)) :
  ((extensionsEquiv' f y hy).symm a).valT' = f a.valT' := by
  ext
  simp_rw [ExtensionsAt.valT'_coe, ExtensionsAt.eq_obj, extensionsEquiv', Equiv.symm_trans_apply,
    ← Equiv.cast_symm, Equiv.symm_symm, Equiv.cast_apply, Iso.toEquiv_symm_fun, Functor.mapIso_inv,
    extensionsRes_symm_val', extensions_map_val']
  simp only [h_length_pInv, cast_val', extensionsRes_val']; rfl
@[simp] lemma extensionsEquiv'_val' (a : ExtensionsAt y) (hy : Fixing (y.val.length + 1) f) :
  (extensionsEquiv' f y hy a).valT' = pInv f a.valT' := by
  obtain ⟨a, rfl⟩ := (extensionsEquiv' f y).symm.surjective a
  simp only [Equiv.apply_symm_apply, extensionsEquiv'_symm_val', cancel_pInv_left]

@[simp] lemma val_res_zero (x : (res 0).obj S) : x.val = [] :=
  List.eq_nil_of_length_eq_zero (Nat.le_zero.mp (res_len_le x))
lemma zero_fixing : Fixing 0 f ↔ ([] ∈ S.2 ↔ [] ∈ T.2) := by
  rw [fixing_iff_forget_isIso]; constructor
  · intro h; constructor <;> intro hn
    · rw [← LenHom.map_nil f hn]; apply SetLike.coe_mem
    · obtain ⟨x, _⟩ := surjective_of_epi ((res 0 ⋙ forgetTrees).map f) ⟨[], hn, by simp⟩
      rw [← val_res_zero]; exact x.prop.1
  intro ⟨_, h⟩; apply (isIso_iff_bijective _).mpr; constructor
  · intro x y _; dsimp; ext; simp
  · intro y; use ⟨[], h (by rw [← val_res_zero]; exact y.prop.1), by simp⟩
    dsimp; ext1; simp_rw [LenHom.map_nil, val_res_zero y]

lemma lim_isPruned (F : ℕᵒᵖ ⥤ Trees)
  (hF : ∀ n, Tree.Fixing n (F.map (homOfLE (Nat.le_succ n)).op))
  (h : ∀ n, IsPruned (F.obj (Opposite.op n)).2) :
  IsPruned (limCone F).pt.2 := by
  intro x; have hp := proj_fixing F 0 (by simpa) (x.val.length + 1)
  rw [(extensionsEquiv ((limCone F).π.app ⟨x.val.length + 1⟩) _).nonempty_congr]
  apply h
lemma lim_ne (F : ℕᵒᵖ ⥤ Trees) (hF : ∀ n, Tree.Fixing n (F.map (homOfLE (Nat.le_succ n)).op))
  (h : ∀ n, [] ∈ (F.obj (Opposite.op n)).2) : [] ∈ (limCone F).pt.2 :=
  ((zero_fixing _).mp ((proj_fixing F 0 (by simpa) 0).mon (by simp))).mpr (h 0)
end
end Descriptive.Tree


==> anc/lean-formalization/deps/borel_det/BorelDet/Tree/tree_lim.lean <==
import Mathlib.CategoryTheory.Adjunction.Limits
import BorelDet.Tree.restrict_tree
import BorelDet.Basic.inv_limit_nat

namespace Descriptive.Tree
open Classical CategoryTheory

noncomputable section
variable {A B : Type*} {m k n : ℕ}
/-- Object function of adjoint of `res k` -/
def constTreeObj (k : ℕ) (A : Type*) : tree A where
  val := {x | ∃ m ≤ k, x ∈ Set.range (List.replicate m)}
  property := by
    rintro x a ⟨m, hm, ⟨b, h⟩⟩; rcases m with _ | m
    · simp at h
    · rw [List.replicate_succ'] at h
      exact ⟨m, ⟨by omega, ⟨b, List.append_inj_left' h rfl⟩⟩⟩
@[simp] lemma mem_constTree (a : A) (h : m ≤ k) :
  List.replicate m a ∈ constTreeObj k A := by
  use m; simp [h]
def headD (x : constTreeObj k A) : A := x.prop.choose_spec.2.choose
@[simp] lemma eq_replicate_headD (x : constTreeObj k A) :
  List.replicate x.val.length (headD x) = x := by
  nth_rw 2 [← x.prop.choose_spec.2.choose_spec]
  nth_rw 1 [← x.prop.choose_spec.2.choose_spec]
  symm; apply List.eq_replicate_of_mem; intro _; apply List.eq_of_mem_replicate
lemma headD_nonempty (x : constTreeObj k A) (h : x.val ≠ []) : headD x = x.val.head h := by
  rw [← eq_replicate_headD] at h; rw [← List.head_replicate h]; simp
@[simp] lemma constTree_length (x : constTreeObj k A) : x.val.length ≤ k := by
  obtain ⟨_, ⟨_, h, ⟨_, rfl⟩⟩⟩ := x; simp [h]
@[simp] lemma constTree_zero (x : constTreeObj 0 A) : x.val = [] := by
  apply List.eq_nil_of_length_eq_zero; linarith [constTree_length x]
/-- Adjoint of `res k` -/
def constTree (k : ℕ) : Type* ⥤ Trees where
  obj A := ⟨A, constTreeObj k A⟩
  map f := {
    toFun := fun ⟨x, h⟩ ↦ ⟨List.map f x, by
      obtain ⟨n, _, ⟨_, rfl⟩⟩ := h; use n; rw [List.map_replicate]; tauto⟩
    monotone' := fun _ _ h ↦ List.IsPrefix.map _ h
    h_length := by simp
  }
  map_id _ := trees_hom_ext fun x ↦ tree_ext x.val.map_id
  map_comp f g := trees_hom_ext fun x ↦ tree_ext List.map_map.symm
@[simp] lemma head_constTree_map {B} (k : ℕ) (f : A → B)
  {x : constTreeObj k A} (h : x.val ≠ []) :
  List.head (((constTree k).map f) x).val (LenHom.map_ne_nil _ h)
  = f (List.head x.val h) := by
  show (List.map f x.val).head _ = _
  rw [List.head_map]
def resEq_unit k : 𝟭 _ ⟶ constTree k ⋙ resEq k where
  app _ a := ⟨List.replicate k a, by simp [constTree]⟩
  naturality _ _ _ := types_ext _ _ fun x ↦ resEq_ext _ _ List.map_replicate.symm
def resEq_counit_comp k T : (constTree k).obj ((resEq k).obj T) ⟶ T where
  toFun := fun x ↦ take x.val.length ⟨(headD x).val, by simp⟩
  monotone' := by
    intro x y h; dsimp only [rem_trees_snd]; by_cases hx : x.val = []
    · simp only [hx, take_coe, List.length_nil, le_def_trees, List.take_zero, List.nil_prefix]
    · have h' : headD x = headD y := by simpa only [← headD_nonempty] using h.head hx
      simp only [h', le_def_trees, List.prefix_take_iff,
        List.take_prefix, List.length_take, resEq_len, constTree_length,
        min_eq_left, List.IsPrefix.length_le h, and_self, take_coe]
  h_length _ := by simp only [take_coe, List.length_take, resEq_len, constTree_length, min_eq_left]
def resEq_counit k : resEq k ⋙ constTree k ⟶ 𝟭 _ where
  app := resEq_counit_comp k
  naturality := by
    rintro _ _ f; ext x
    simp only [Functor.id_obj, Functor.comp_obj, Functor.comp_map, trees_comp_apply,
      LenHom.mk_eval, LenHom.h_length_simp, Functor.id_map, take_coe, resEq_counit_comp]
    rw [take_apply f x.val.length]
    by_cases hxl : x.val = []
    · rw [congr_arg List.length hxl]; rfl
    · rw [headD_nonempty]
      · simp_rw [headD_nonempty _ hxl]
        rw [head_constTree_map]; rfl
      · simpa [List.ne_nil_iff_length_pos] using hxl
def resEqAdj (k : ℕ) : constTree k ⊣ resEq k := Adjunction.mkOfUnitCounit {
  unit := resEq_unit k
  counit := resEq_counit k
  left_triangle := by
    ext A x; simp only [Functor.comp_obj, Functor.id_obj, resEq_counit,
      NatTrans.comp_app, Functor.whiskerRight_app, Functor.associator_hom_app, Functor.whiskerLeft_app,
      Category.id_comp, trees_comp_apply, LenHom.mk_eval, LenHom.h_length_simp,
      Set.mem_setOf_eq, NatTrans.id_app', trees_id_apply, take_coe, resEq_counit_comp]
    by_cases hxl : x.val = []
    · rw [congr_arg List.length hxl, hxl]; rfl
    · rw [headD_nonempty, head_constTree_map, ← headD_nonempty _ hxl, resEq_unit]
      · simp only [List.take_replicate, constTree_length, min_eq_left, eq_replicate_headD]
      · exact hxl
      · simpa [List.ne_nil_iff_length_pos] using hxl
  right_triangle := by
    ext T (x : (resEq k).obj T); dsimp; ext1
    simp only [resEq_counit, LenHom.mk_eval, resEq_len, take_coe, resEq_counit_comp]
    have hxl : x.val.length = k := x.prop.2
    rcases k with _ | _
    · simpa only [List.take_zero] using (List.eq_nil_of_length_eq_zero hxl).symm
    · rw [headD_nonempty _ (fun h ↦ by injection h)]
      simp_rw [resEq_unit, List.head_replicate, ← hxl, List.take_length]
}
instance (k : ℕ) : Functor.IsRightAdjoint (Tree.resEq k) :=
  ⟨Tree.constTree k, ⟨Tree.resEqAdj k⟩⟩
instance (k : ℕ) : Limits.PreservesLimitsOfSize (Tree.resEq k) :=
  (Tree.resEqAdj k).rightAdjoint_preservesLimits

section TreeLimits
variable {J : Type} [Category J] (F : J ⥤ Trees)
/-- Object function of limit functor in `Trees` -/
def limObj : tree (∀ j, (F.obj j).1) where
  val := { x | ∃ (h : ∀ j, x.mapEval j ∈ (F.obj j).2),
    ∀ ⦃i j⦄ (f : i ⟶ j), (F.map f ⟨_, h i⟩).val = x.mapEval j }
  property := by
    intro x a ⟨h1, h2⟩; use fun j ↦ mem_of_append (y := [a j]) (by
      simpa only [List.map_append, List.map_cons, List.map_nil] using h1 j)
    intro _ _ f; specialize h2 f; apply_fun List.take x.length at h2
    simp_rw [List.map_append, List.map_cons, List.map_nil, ← take_apply_val] at h2
    convert h2 <;> simp only [List.length_map, le_refl, List.take_append_of_le_length,
      ← List.map_take, List.take_length, take_coe]
def limCone : Limits.Cone F where
  pt := ⟨_, limObj F⟩
  π := {
    app := fun j ↦ {
      toFun := fun x ↦ ⟨x.val.mapEval j, x.prop.1 j⟩
      monotone' := fun _ _ h ↦ h.map _
      h_length := by simp_rw [List.length_map, implies_true]
    }
    naturality := fun _ _ f ↦ trees_hom_ext fun x ↦ tree_ext (x.prop.2 f).symm
  }
def isLimit_lift (s : Limits.Cone F) : s.pt ⟶ (limCone F).pt where
  toFun x := ⟨List.zipFun (n := x.val.length) (fun j ↦ ((s.π.app j) x).val)
    (fun _ ↦ LenHom.h_length_simp _ x), by
    simp only [limCone, limObj, Functor.const_obj_obj, Set.mem_setOf_eq, List.mapEval_zip,
      Subtype.coe_eta, SetLike.coe_mem, implies_true, exists_const]
    intro _ _ f; rw [← s.w f]; rfl⟩
  monotone' x y h := List.zipFun_mono _ _ _ _ h.length_le (fun j ↦ (s.π.app j).monotone' h)
  h_length _ := by simp only [List.zipFun_len]

def isLimit : Limits.IsLimit (limCone F) where
  lift := isLimit_lift F
  fac := by
    intro s j; apply trees_hom_ext; intro x; apply tree_ext
    show List.mapEval j (List.zipFun (fun j ↦ ((s.π.app j) x).val) _) = _
    rw [List.mapEval_zip]
    rfl
  uniq := by
    intro s f h; ext1; ext1
    simp_rw [isLimit_lift, LenHom.mk_eval]
    apply List.mapEval_joint_epi <;>
      simp only [LenHom.h_length_simp, List.zipFun_len, List.mapEval_zip]
    simp_rw [← h]; intro _; rfl
end TreeLimits

lemma proj_fixing (F : ℕᵒᵖ ⥤ Trees) (k : ℕ)
  (hF : ∀ n, Tree.Fixing (k + n) (F.map (homOfLE (Nat.le_succ n)).op)) n :
  Fixing (k + n) ((limCone F).π.app (Opposite.op n)) :=
  (fixing_iff_fixingEq (k + n) _).mpr (fun m hm ↦
    ⟨nat_add_initial (Limits.isLimitOfPreserves (resEq m) (isLimit F)) n (fun p hp ↦
      ((fixing_iff_fixingEq (k + n) _).mp (by synth_fixing) m hm).prop) n le_rfl⟩)

end
end Descriptive.Tree


==> anc/lean-formalization/deps/borel_det/BorelDet/Tree/trees.lean <==
import Mathlib.SetTheory.Descriptive.Tree
import BorelDet.Basic.fin_lists

namespace Descriptive.Tree
--TODO if continue commits, add newline between declarations before
variable {A A' : Type*} (S T : tree A) (x y : List A)

/-- Set of children of node x as elements of T -/
def ExtensionsAt {T : tree A} (x : T) := { a : A // x.val ++ [a] ∈ T }
namespace ExtensionsAt
variable {S T}
variable {n : ℕ} {x : T} (a : ExtensionsAt x)
/-- The underlying list of a child -/
def val' := x.val ++ [a.val]
@[simps coe] def valT' : T := ⟨a.val', a.prop⟩
@[ext] lemma ext {a b : ExtensionsAt x} (h : a.val = b.val) : a = b := Subtype.ext h
lemma ext_val' {a b : ExtensionsAt x} (h : a.val' = b.val') : a = b := by
  ext; simpa [val'] using h
lemma ext_valT' {a b : ExtensionsAt x} (h : a.valT' = b.valT') : a = b :=
  ext_val' <| congr_arg Subtype.val h
@[simps] def drop {T : tree A} {n : ℕ} {x : T} :
  ExtensionsAt x ≃ ExtensionsAt (Tree.drop T n x) where --TODO fix T explicit
  toFun a := ⟨a.val, by simpa [← List.append_assoc] using a.prop⟩
  invFun a := ⟨a.val, by simpa [← List.append_assoc] using a.prop⟩
  left_inv _ := rfl
  right_inv _ := rfl
@[simp] lemma val'_length :
  a.val' (A := no_index _).length (α := no_index _) = x.val.length (α := no_index _) + 1 := by
  simp [ExtensionsAt.val']
lemma val'_get_last_of_eq (a : ExtensionsAt x) (h : n = x.val.length) :
  a.val'[n]'(by simp [h]) = a.val := by simp [val', h]
@[simp↓ 1100] lemma val'_get_last (a : ExtensionsAt x) :
  a.val' (A := no_index _)[x.val.length (α := no_index _)] = a.val := by simp [val']
lemma val'_take_of_le (a : ExtensionsAt x) (h : n ≤ x.val.length) :
  a.val'.take n = x.val.take n := by simpa [val']
lemma val'_take_of_eq (a : ExtensionsAt x) (h : n = x.val.length) :
  a.val'.take n = x.val := by simp [val', h]
@[simp↓ 1100] lemma val'_take (a : ExtensionsAt x) :
  a.val' (A := no_index _).take (x.val.length (α := no_index _)) = x.val := by simp [val']
lemma valT'_take_of_le (a : ExtensionsAt x) (h : n ≤ x.val.length) :
  take n a.valT' = take n x := Subtype.ext <| a.val'_take_of_le h
lemma valT'_take_of_eq (a : ExtensionsAt x) (h : n = x.val.length) :
  take n a.valT' = x := Subtype.ext <| a.val'_take_of_eq h
@[simp↓ 1100] lemma valT'_take (a : ExtensionsAt x) :
  take (x.val.length (α := no_index _)) a.valT'  (A := no_index _) = x := Subtype.ext a.val'_take
end ExtensionsAt

/-- A tree is pruned if it has no leaves -/
def IsPruned : Prop := ∀ x : T, Nonempty (ExtensionsAt x)
lemma IsPruned.sub {T : tree A} (h : IsPruned T) (x : List A) : IsPruned (subAt T x) := by
  intro ⟨y, h'⟩
  simpa only [ExtensionsAt, nonempty_subtype, List.append_assoc, mem_subAt] using h ⟨_, h'⟩
lemma IsPruned.pullSub {T : tree A} (hP : IsPruned T) (x : List A) : IsPruned (pullSub T x) := by
  intro ⟨y, hy⟩; rcases lt_or_ge y.length x.length with h | h
  · rw [mem_pullSub_short (by omega), List.prefix_iff_eq_take] at hy; use x.get ⟨y.length, h⟩
    simp_rw (config := {singlePass := true}) [hy.1]
    simp [h.le]
    constructor
    · rw [List.take_take]; apply List.take_prefix
    · rw [List.drop_take]; simpa [h] using hy.2
  · rw [mem_pullSub_long h] at hy; obtain ⟨z, hz, rfl⟩ := hy; obtain ⟨a, ha⟩ := hP ⟨z, hz⟩
    use a; simpa
@[simp] lemma pullSub_ne {T : tree A} x : [] ∈ pullSub T x ↔ [] ∈ T := by
  simp [mem_pullSub_short]
@[simp] lemma top_isPruned [h : Nonempty A]: IsPruned (⊤ : tree A) :=
  fun _ ↦ ⟨h.some, CompleteSublattice.mem_top⟩

/-- Order elements of a tree by the prefix relation -/
@[simps] instance (T : tree A) : PartialOrder T where
  le x y := x.val <+: y.val
  le_refl _ := List.prefix_refl _
  le_trans _ _ _ := List.IsPrefix.trans
  le_antisymm _ _ h h' :=
    Subtype.ext <| List.IsPrefix.eq_of_length h <| h.length_le.antisymm h'.length_le
lemma apply_append {S : tree A} {T : tree A'} (f : OrderHom S T)
  {x y : List A} (h : x ++ y ∈ S) :
  ∃ z, (f ⟨x ++ y, h⟩).val = f ⟨x, mem_of_append h⟩ ++ z :=
  let ⟨z, h⟩ := f.monotone (a := ⟨x, mem_of_append h⟩) (b := ⟨_, h⟩) ⟨y, rfl⟩
  ⟨z, h.symm⟩

attribute [simp_lengths] take_coe drop_coe ExtensionsAt.valT'_coe ExtensionsAt.val'_length
end Tree
end Descriptive


==> anc/lean-formalization/deps/borel_det/LICENSE <==
                                 Apache License
                           Version 2.0, January 2004
                        http://www.apache.org/licenses/

   TERMS AND CONDITIONS FOR USE, REPRODUCTION, AND DISTRIBUTION

   1. Definitions.

      "License" shall mean the terms and conditions for use, reproduction,
      and distribution as defined by Sections 1 through 9 of this document.

      "Licensor" shall mean the copyright owner or entity authorized by
      the copyright owner that is granting the License.

      "Legal Entity" shall mean the union of the acting entity and all
      other entities that control, are controlled by, or are under common
      control with that entity. For the purposes of this definition,
      "control" means (i) the power, direct or indirect, to cause the
      direction or management of such entity, whether by contract or
      otherwise, or (ii) ownership of fifty percent (50%) or more of the
      outstanding shares, or (iii) beneficial ownership of such entity.

      "You" (or "Your") shall mean an individual or Legal Entity
      exercising permissions granted by this License.

      "Source" form shall mean the preferred form for making modifications,
      including but not limited to software source code, documentation
      source, and configuration files.

      "Object" form shall mean any form resulting from mechanical
      transformation or translation of a Source form, including but
      not limited to compiled object code, generated documentation,
      and conversions to other media types.

      "Work" shall mean the work of authorship, whether in Source or
      Object form, made available under the License, as indicated by a
      copyright notice that is included in or attached to the work
      (an example is provided in the Appendix below).

      "Derivative Works" shall mean any work, whether in Source or Object
      form, that is based on (or derived from) the Work and for which the
      editorial revisions, annotations, elaborations, or other modifications
      represent, as a whole, an original work of authorship. For the purposes
      of this License, Derivative Works shall not include works that remain
      separable from, or merely link (or bind by name) to the interfaces of,
      the Work and Derivative Works thereof.

      "Contribution" shall mean any work of authorship, including
      the original version of the Work and any modifications or additions
      to that Work or Derivative Works thereof, that is intentionally
      submitted to Licensor for inclusion in the Work by the copyright owner
      or by an individual or Legal Entity authorized to submit on behalf of
      the copyright owner. For the purposes of this definition, "submitted"
      means any form of electronic, verbal, or written communication sent
      to the Licensor or its representatives, including but not limited to
      communication on electronic mailing lists, source code control systems,
      and issue tracking systems that are managed by, or on behalf of, the
      Licensor for the purpose of discussing and improving the Work, but
      excluding communication that is conspicuously marked or otherwise
      designated in writing by the copyright owner as "Not a Contribution."

      "Contributor" shall mean Licensor and any individual or Legal Entity
      on behalf of whom a Contribution has been received by Licensor and
      subsequently incorporated within the Work.

   2. Grant of Copyright License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      copyright license to reproduce, prepare Derivative Works of,
      publicly display, publicly perform, sublicense, and distribute the
      Work and such Derivative Works in Source or Object form.

   3. Grant of Patent License. Subject to the terms and conditions of
      this License, each Contributor hereby grants to You a perpetual,
      worldwide, non-exclusive, no-charge, royalty-free, irrevocable
      (except as stated in this section) patent license to make, have made,
      use, offer to sell, sell, import, and otherwise transfer the Work,
      where such license applies only to those patent claims licensable
      by such Contributor that are necessarily infringed by their
      Contribution(s) alone or by combination of their Contribution(s)
      with the Work to which such Contribution(s) was submitted. If You
      institute patent litigation against any entity (including a
      cross-claim or counterclaim in a lawsuit) alleging that the Work
      or a Contribution incorporated within the Work constitutes direct
      or contributory patent infringement, then any patent licenses
      granted to You under this License for that Work shall terminate
      as of the date such litigation is filed.

   4. Redistribution. You may reproduce and distribute copies of the
      Work or Derivative Works thereof in any medium, with or without
      modifications, and in Source or Object form, provided that You
      meet the following conditions:

      (a) You must give any other recipients of the Work or
          Derivative Works a copy of this License; and

      (b) You must cause any modified files to carry prominent notices
          stating that You changed the files; and

      (c) You must retain, in the Source form of any Derivative Works
          that You distribute, all copyright, patent, trademark, and
          attribution notices from the Source form of the Work,
          excluding those notices that do not pertain to any part of
          the Derivative Works; and

      (d) If the Work includes a "NOTICE" text file as part of its
          distribution, then any Derivative Works that You distribute must
          include a readable copy of the attribution notices contained
          within such NOTICE file, excluding those notices that do not
          pertain to any part of the Derivative Works, in at least one
          of the following places: within a NOTICE text file distributed
          as part of the Derivative Works; within the Source form or
          documentation, if provided along with the Derivative Works; or,
          within a display generated by the Derivative Works, if and
          wherever such third-party notices normally appear. The contents
          of the NOTICE file are for informational purposes only and
          do not modify the License. You may add Your own attribution
          notices within Derivative Works that You distribute, alongside
          or as an addendum to the NOTICE text from the Work, provided
          that such additional attribution notices cannot be construed
          as modifying the License.

      You may add Your own copyright statement to Your modifications and
      may provide additional or different license terms and conditions
      for use, reproduction, or distribution of Your modifications, or
      for any such Derivative Works as a whole, provided Your use,
      reproduction, and distribution of the Work otherwise complies with
      the conditions stated in this License.

   5. Submission of Contributions. Unless You explicitly state otherwise,
      any Contribution intentionally submitted for inclusion in the Work
      by You to the Licensor shall be under the terms and conditions of
      this License, without any additional terms or conditions.
      Notwithstanding the above, nothing herein shall supersede or modify
      the terms of any separate license agreement you may have executed
      with Licensor regarding such Contributions.

   6. Trademarks. This License does not grant permission to use the trade
      names, trademarks, service marks, or product names of the Licensor,
      except as required for reasonable and customary use in describing the
      origin of the Work and reproducing the content of the NOTICE file.

   7. Disclaimer of Warranty. Unless required by applicable law or
      agreed to in writing, Licensor provides the Work (and each
      Contributor provides its Contributions) on an "AS IS" BASIS,
      WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or
      implied, including, without limitation, any warranties or conditions
      of TITLE, NON-INFRINGEMENT, MERCHANTABILITY, or FITNESS FOR A
      PARTICULAR PURPOSE. You are solely responsible for determining the
      appropriateness of using or redistributing the Work and assume any
      risks associated with Your exercise of permissions under this License.

   8. Limitation of Liability. In no event and under no legal theory,
      whether in tort (including negligence), contract, or otherwise,
      unless required by applicable law (such as deliberate and grossly
      negligent acts) or agreed to in writing, shall any Contributor be
      liable to You for damages, including any direct, indirect, special,
      incidental, or consequential damages of any character arising as a
      result of this License or out of the use or inability to use the
      Work (including but not limited to damages for loss of goodwill,
      work stoppage, computer failure or malfunction, or any and all
      other commercial damages or losses), even if such Contributor
      has been advised of the possibility of such damages.

   9. Accepting Warranty or Additional Liability. While redistributing
      the Work or Derivative Works thereof, You may choose to offer,
      and charge a fee for, acceptance of support, warranty, indemnity,
      or other liability obligations and/or rights consistent with this
      License. However, in accepting such obligations, You may act only
      on Your own behalf and on Your sole responsibility, not on behalf
      of any other Contributor, and only if You agree to indemnify,
      defend, and hold each Contributor harmless for any liability
      incurred by, or claims asserted against, such Contributor by reason
      of your accepting any such warranty or additional liability.

   END OF TERMS AND CONDITIONS

   APPENDIX: How to apply the Apache License to your work.

      To apply the Apache License to your work, attach the following
      boilerplate notice, with the fields enclosed by brackets "{}"
      replaced with your own identifying information. (Don't include
      the brackets!)  The text should be enclosed in the appropriate
      comment syntax for the file format. We also recommend that a
      file or class name and description of purpose be included on the
      same "printed page" as the copyright notice for easier
      identification within third-party archives.

   Copyright {yyyy} {name of copyright owner}

   Licensed under the Apache License, Version 2.0 (the "License");
   you may not use this file except in compliance with the License.
   You may obtain a copy of the License at

       http://www.apache.org/licenses/LICENSE-2.0

   Unless required by applicable law or agreed to in writing, software
   distributed under the License is distributed on an "AS IS" BASIS,
   WITHOUT WARRANTIES OR CONDITIONS OF ANY KIND, either express or implied.
   See the License for the specific language governing permissions and
   limitations under the License.


==> anc/lean-formalization/deps/borel_det/README.org <==
* A formalization of Borel determinacy in Lean
This project formalizes Martin's theorem on [[https://en.wikipedia.org/wiki/Borel_determinacy_theorem][Borel determinacy]], using Lean 4 and mathlib. We roughly follow his paper [[https://www.ams.org/books/pspum/042/]["A purely inductive proof of Borel determinacy"]] after defining Gale-Stewart games and proving closed determinacy. A more detailed description can be found in the [[https://arxiv.org/abs/2502.03432][preprint]].\\
Parts of the project have been added to mathlib (https://github.com/leanprover-community/mathlib4/pull/11626, https://github.com/leanprover-community/mathlib4/pull/18349, https://github.com/leanprover-community/mathlib4/pull/18458, https://github.com/leanprover-community/mathlib4/pull/18763, https://github.com/leanprover-community/mathlib4/pull/18985, https://github.com/leanprover-community/mathlib4/pull/19546, https://github.com/leanprover-community/mathlib4/pull/21234)


==> anc/lean-formalization/deps/borel_det/lake-manifest.json <==
{"version": "1.1.0",
 "packagesDir": ".lake/packages",
 "packages":
 [{"url": "https://github.com/leanprover-community/mathlib4.git",
   "type": "git",
   "subDir": null,
   "scope": "",
   "rev": "8f9d9cff6bd728b17a24e163c9402775d9e6a365",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.28.0",
   "inherited": false,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "55c8532eb21ec9f6d565d51d96b8ca50bd1fbef3",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "c5d5b8fe6e5158def25cd28eb94e4141ad97c843",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "85b59af46828c029a9168f2f9c35119bd0721e6e",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "be3b2e63b1bbf496c478cef98b86972a37c1417d",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v0.0.87",
   "inherited": true,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "f642a64c76df8ba9cb53dba3b919425a0c2aeaf1",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "b8f98e9087e02c8553945a2c5abf07cec8e798c3",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "495c008c3e3f4fb4256ff5582ddb3abf3198026f",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "4f10f47646cb7d5748d6f423f4a07f98f7bbcc9e",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.28.0",
   "inherited": true,
   "configFile": "lakefile.toml"}],
 "name": "borel_det",
 "lakeDir": ".lake"}


==> anc/lean-formalization/deps/borel_det/lakefile.lean <==
import Lake
open Lake DSL

package «borel_det» where
  -- Settings applied to both builds and interactive editing
  leanOptions := #[
    ⟨`pp.unicode.fun, true⟩, -- pretty-prints `fun a ↦ b`
    ⟨`pp.proofs.withType, false⟩,
    ⟨`autoImplicit, false⟩
  ]
  -- add any package configuration options here

require mathlib from git
  "https://github.com/leanprover-community/mathlib4.git" @ "v4.28.0"

@[default_target]
lean_lib «BorelDet» {
  -- add any library configuration options here
}


==> anc/lean-formalization/deps/borel_det/lean-toolchain <==
leanprover/lean4:v4.28.0

==> anc/lean-formalization/lake-manifest.json <==
{"version": "1.1.0",
 "packagesDir": ".lake/packages",
 "packages":
 [{"type": "path",
   "scope": "",
   "name": "borel_det",
   "manifestFile": "lake-manifest.json",
   "inherited": false,
   "dir": "deps/borel_det",
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/mathlib4.git",
   "type": "git",
   "subDir": null,
   "scope": "",
   "rev": "8f9d9cff6bd728b17a24e163c9402775d9e6a365",
   "name": "mathlib",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.28.0",
   "inherited": false,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/plausible",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "55c8532eb21ec9f6d565d51d96b8ca50bd1fbef3",
   "name": "plausible",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/LeanSearchClient",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "c5d5b8fe6e5158def25cd28eb94e4141ad97c843",
   "name": "LeanSearchClient",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/import-graph",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "85b59af46828c029a9168f2f9c35119bd0721e6e",
   "name": "importGraph",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/ProofWidgets4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "be3b2e63b1bbf496c478cef98b86972a37c1417d",
   "name": "proofwidgets",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v0.0.87",
   "inherited": true,
   "configFile": "lakefile.lean"},
  {"url": "https://github.com/leanprover-community/aesop",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "f642a64c76df8ba9cb53dba3b919425a0c2aeaf1",
   "name": "aesop",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/quote4",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "b8f98e9087e02c8553945a2c5abf07cec8e798c3",
   "name": "Qq",
   "manifestFile": "lake-manifest.json",
   "inputRev": "master",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover-community/batteries",
   "type": "git",
   "subDir": null,
   "scope": "leanprover-community",
   "rev": "495c008c3e3f4fb4256ff5582ddb3abf3198026f",
   "name": "batteries",
   "manifestFile": "lake-manifest.json",
   "inputRev": "main",
   "inherited": true,
   "configFile": "lakefile.toml"},
  {"url": "https://github.com/leanprover/lean4-cli",
   "type": "git",
   "subDir": null,
   "scope": "leanprover",
   "rev": "4f10f47646cb7d5748d6f423f4a07f98f7bbcc9e",
   "name": "Cli",
   "manifestFile": "lake-manifest.json",
   "inputRev": "v4.28.0",
   "inherited": true,
   "configFile": "lakefile.toml"}],
 "name": "BorelMSO",
 "lakeDir": ".lake"}


==> anc/lean-formalization/lakefile.toml <==
name = "BorelMSO"
defaultTargets = ["BorelMSO"]

[[require]]
name = "mathlib"
git = "https://github.com/leanprover-community/mathlib4.git"
rev = "v4.28.0"

[[require]]
name = "borel_det"
path = "deps/borel_det"

[[lean_lib]]
name = "BorelMSO"
globs = ["BorelMSO.+"]


==> anc/lean-formalization/lean-toolchain <==
leanprover/lean4:v4.28.0

